Action Codes

We provide a new perspective on the problem how high-level state machine models with abstract actions can be related to low-level models in which these actions are refined by sequences of concrete actions. We describe the connection between high-level and low-level actions using \emph{action codes}, a variation of the prefix codes known from coding theory. For each action code ${\mathcal{R}}$, we introduce a \emph{contraction} operator $\alpha_{\mathcal{R}}$ that turns a low-level model $\mathcal{M}$ into a high-level model, and a \emph{refinement} operator $\rho_{\mathcal{R}}$ that transforms a high-level model $\mathcal{N}$ into a low-level model. We establish a Galois connection $\rho_{\mathcal{R}}(\mathcal{N}) \sqsubseteq \mathcal{M} \Leftrightarrow \mathcal{N} \sqsubseteq \alpha_{\mathcal{R}}(\mathcal{M})$, where $\sqsubseteq$ is the well-known simulation preorder. For conformance, we typically want to obtain an overapproximation of model $\mathcal{M}$. To this end, we also introduce a \emph{concretization} operator $\gamma_{\mathcal{R}}$, which behaves like the refinement operator but adds arbitrary behavior at intermediate points, giving us a second Galois connection $\alpha_{\mathcal{R}}(\mathcal{M}) \sqsubseteq \mathcal{N} \Leftrightarrow \mathcal{M} \sqsubseteq \gamma_{\mathcal{R}}(\mathcal{N})$. Action codes may be used to construct adaptors that translate between concrete and abstract actions during learning and testing of Mealy machines. If Mealy machine $\mathcal{M}$ models a black-box system then $\alpha_{\mathcal{R}}(\mathcal{M})$ describes the behavior that can be observed by a learner/tester that interacts with this system via an adaptor derived from code ${\mathcal{R}}$. Whenever $\alpha_{\mathcal{R}}(\mathcal{M})$ implements (or conforms to) $\mathcal{N}$, we may conclude that $\mathcal{M}$ implements (or conforms to) $\gamma_{{\mathcal{R}}} (\mathcal{N})$.

==> anc/html/Top.ACUtil.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>ACUtil - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.ACUtil</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#"><span class="id" title="library">Coq.Logic.Decidable</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">case_eq_subst</span> <span class="id" title="var">term</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="var">case_eq</span> <span class="id" title="var">term</span>;<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> *;<br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">Eq</span> := <span class="id" title="tactic">fresh</span> "CaseEq" <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;(<span class="id" title="tactic">intros</span> <span class="id" title="var">Eq</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">Eq</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">Eq</span> <span class="id" title="tactic">in</span> *; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> *; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>).<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">inv_clear</span> <span class="id" title="var">hyp</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">hyp</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">clear</span> <span class="id" title="var">hyp</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">unfold_goal</span>  :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">term</span> ⇒ <span class="id" title="tactic">unfold</span> <span class="id" title="var">term</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">necessarily_some</span> <span class="id" title="var">option_value</span> <span class="id" title="var">some_value</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">Eq</span> := <span class="id" title="tactic">fresh</span> "Eq_" <span class="id" title="var">some_value</span> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">option_value</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">some_value</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revgoals</span>;<br/>
&nbsp;&nbsp;[<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> *;<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> (<span class="id" title="var">contradiction</span> || <span class="id" title="tactic">discriminate</span>)<br/>
&nbsp;&nbsp;|].<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">autosplit</span> :=<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;if&nbsp;there&nbsp;are&nbsp;at&nbsp;least&nbsp;two&nbsp;constructors..&nbsp;*)</span><br/>
&nbsp;&nbsp;<span class="id" title="var">tryif</span> (<span class="id" title="tactic">econstructor</span> 2)<br/>
&nbsp;&nbsp;<span class="id" title="keyword">then</span> <span class="id" title="tactic">fail</span> <span class="comment">(*then&nbsp;fail*)</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">else</span> <span class="comment">(*else,&nbsp;there&nbsp;is&nbsp;only&nbsp;one&nbsp;constructor,&nbsp;which&nbsp;we&nbsp;apply:<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;we&nbsp;continue&nbsp;likewise&nbsp;in&nbsp;the&nbsp;subgoals:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span> 1; <span class="id" title="tactic">try</span> <span class="id" title="var">autosplit</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">case_match</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| <span class="id" title="var">H</span> : <span class="id" title="keyword">context</span> [ <span class="id" title="keyword">match</span> ?<span class="id" title="var">x</span> <span class="id" title="keyword">with</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="var">_</span> <span class="id" title="keyword">end</span> ] |- <span class="id" title="var">_</span> ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span> <span class="id" title="var">eqn</span>:?<br/>
&nbsp;&nbsp;| |- <span class="id" title="keyword">context</span> [ <span class="id" title="keyword">match</span> ?<span class="id" title="var">x</span> <span class="id" title="keyword">with</span> <span class="id" title="var">_</span> ⇒ <span class="id" title="var">_</span> <span class="id" title="keyword">end</span> ] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span> <span class="id" title="var">eqn</span>:?<br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
Tactic if the goal is of the shape
    <span class="inlinecode"><span class="id" title="tactic">∃</span></span> <span class="inlinecode"><span class="id" title="var">l</span></span> <span class="inlinecode">:</span> <span class="inlinecode">{<span class="id" title="var">x</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="Top.Concretization.html#CompositionFailure.A"><span class="id" title="inductive">A</span></a>|</span> <span class="inlinecode"><span class="id" title="var">P</span></span> <span class="inlinecode"><span class="id" title="var">x</span>},</span> <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#Q"><span class="id" title="inductive">Q</span></a></span> <span class="inlinecode"><span class="id" title="var">l</span></span>

</div>
<div class="code">
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">sig_exists</span> <span class="id" title="var">witness</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">witness</span> <span class="id" title="var">_</span>); <span class="id" title="tactic">simpl</span>.<br/>

<br/>
</div>

<div class="doc">
Turn a map into a relation: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="graph" class="idref" href="#graph"><span class="id" title="definition">graph</span></a> {<a id="X:1" class="idref" href="#X:1"><span class="id" title="binder">X</span></a> <a id="Y:2" class="idref" href="#Y:2"><span class="id" title="binder">Y</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:3" class="idref" href="#f:3"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.ACUtil.html#X:1"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#Y:2"><span class="id" title="variable">Y</span></a>) : <a class="idref" href="Top.ACUtil.html#X:1"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#Y:2"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="x:4" class="idref" href="#x:4"><span class="id" title="binder">x</span></a> <a id="y:5" class="idref" href="#y:5"><span class="id" title="binder">y</span></a> ⇒ <a class="idref" href="Top.ACUtil.html#f:3"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.ACUtil.html#x:4"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#y:5"><span class="id" title="variable">y</span></a>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="ex_elim" class="idref" href="#ex_elim"><span class="id" title="lemma">ex_elim</span></a> {<a id="E:6" class="idref" href="#E:6"><span class="id" title="binder">E</span></a>: <span class="id" title="keyword">Type</span>} (<a id="Pred:7" class="idref" href="#Pred:7"><span class="id" title="binder">Pred</span></a>: <a class="idref" href="Top.ACUtil.html#E:6"><span class="id" title="variable">E</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="Cons:8" class="idref" href="#Cons:8"><span class="id" title="binder">Cons</span></a>: <span class="id" title="keyword">Prop</span>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="x:9" class="idref" href="#x:9"><span class="id" title="binder">x</span></a> : <a class="idref" href="Top.ACUtil.html#E:6"><span class="id" title="variable">E</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.ACUtil.html#Pred:7"><span class="id" title="variable">Pred</span></a> <a class="idref" href="Top.ACUtil.html#x:9"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#Cons:8"><span class="id" title="variable">Cons</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="x:10" class="idref" href="#x:10"><span class="id" title="binder">x</span></a>: <a class="idref" href="Top.ACUtil.html#E:6"><span class="id" title="variable">E</span></a>, <a class="idref" href="Top.ACUtil.html#Pred:7"><span class="id" title="variable">Pred</span></a> <a class="idref" href="Top.ACUtil.html#x:10"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#Cons:8"><span class="id" title="variable">Cons</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">econstructor</span>; <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">apply</span> (<span class="id" title="var">H</span> <span class="id" title="var">x</span>). <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="app_strip_common_prefix" class="idref" href="#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> {<a id="A:11" class="idref" href="#A:11"><span class="id" title="binder">A</span></a> : <span class="id" title="keyword">Type</span>} (<a id="pref:12" class="idref" href="#pref:12"><span class="id" title="binder">pref</span></a> <a id="l1:13" class="idref" href="#l1:13"><span class="id" title="binder">l1</span></a> <a id="l2:14" class="idref" href="#l2:14"><span class="id" title="binder">l2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:11"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#pref:12"><span class="id" title="variable">pref</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.ACUtil.html#l1:13"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#pref:12"><span class="id" title="variable">pref</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.ACUtil.html#l2:14"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#l1:13"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#l2:14"><span class="id" title="variable">l2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">pref</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <span class="id" title="var">IHpref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;surprisingly,&nbsp;the&nbsp;inversion&nbsp;performs&nbsp;a&nbsp;rewrite&nbsp;in&nbsp;the&nbsp;goal:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="app_yields_prefix" class="idref" href="#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> {<a id="A:15" class="idref" href="#A:15"><span class="id" title="binder">A</span></a> : <span class="id" title="keyword">Type</span>} (<a id="pref:16" class="idref" href="#pref:16"><span class="id" title="binder">pref</span></a> <a id="l:17" class="idref" href="#l:17"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:15"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#pref:16"><span class="id" title="variable">pref</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#pref:16"><span class="id" title="variable">pref</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.ACUtil.html#l:17"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#l:17"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">H</span>:= <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="var">pref</span> <span class="id" title="var">l</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
simplify implications in hypotheses 
</div>
<div class="code">
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">simpl_impl</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="tactic">repeat</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span> ] ⇒ <span class="id" title="tactic">clear</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span> : ?<span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> ?<span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span> ] ⇒ <span class="id" title="tactic">apply</span> (<span class="id" title="keyword">fun</span> <a id="b:20" class="idref" href="#b:20"><span class="id" title="binder">b</span></a> <a id="f:21" class="idref" href="#f:21"><span class="id" title="binder">f</span></a> ⇒ <a class="idref" href="Top.ACUtil.html#f:21"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.ACUtil.html#b:20"><span class="id" title="variable">b</span></a>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">reflexivity</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span> : ?<span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> ?<span class="id" title="var">x</span> |- <span class="id" title="var">_</span> ] ⇒ <span class="id" title="var">exfalso</span>; <span class="id" title="tactic">apply</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">reflexivity</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a> |- <span class="id" title="var">_</span> ] ⇒ <span class="id" title="var">contradiction</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a> |- <span class="id" title="var">_</span> ] ⇒ <span class="id" title="tactic">clear</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span> : (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#cons"><span class="id" title="constructor">cons</span></a> ?<span class="id" title="var">hd</span> ?<span class="id" title="var">tl</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> ?<span class="id" title="var">thus</span>) |- <span class="id" title="var">_</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">tmp</span> := <span class="id" title="tactic">fresh</span> "Tmp" <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<span class="id" title="keyword">fun</span> <a id="b:18" class="idref" href="#b:18"><span class="id" title="binder">b</span></a> <a id="f:19" class="idref" href="#f:19"><span class="id" title="binder">f</span></a> ⇒ <a class="idref" href="Top.ACUtil.html#f:19"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.ACUtil.html#b:18"><span class="id" title="variable">b</span></a>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">try</span> (<span class="id" title="tactic">intro</span> <span class="id" title="var">tmp</span>; <span class="id" title="tactic">discriminate</span> <span class="id" title="var">tmp</span>)<br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">copy_hyp</span> <span class="id" title="var">source</span> <span class="id" title="var">target</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">target</span> := <span class="id" title="var">source</span>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="isNonEmpty" class="idref" href="#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> {<a id="A:22" class="idref" href="#A:22"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:23" class="idref" href="#l:23"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:22"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">match</span> <a class="idref" href="Top.ACUtil.html#l:23"><span class="id" title="variable">l</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" title="var">_</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="list_empty_or_not" class="idref" href="#list_empty_or_not"><span class="id" title="lemma">list_empty_or_not</span></a> {<a id="A:25" class="idref" href="#A:25"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:26" class="idref" href="#l:26"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:25"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#l:26"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <a class="idref" href="Top.ACUtil.html#l:26"><span class="id" title="variable">l</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; [<span class="id" title="tactic">left</span>|<span class="id" title="tactic">right</span>]; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="app_cons_nonempty" class="idref" href="#app_cons_nonempty"><span class="id" title="lemma">app_cons_nonempty</span></a> {<a id="A:27" class="idref" href="#A:27"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:28" class="idref" href="#l:28"><span class="id" title="binder">l</span></a> <a id="l':29" class="idref" href="#l':29"><span class="id" title="binder">l'</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:27"><span class="id" title="variable">A</span></a>) (<a id="a:30" class="idref" href="#a:30"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.ACUtil.html#A:27"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> (<a class="idref" href="Top.ACUtil.html#l:28"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.ACUtil.html#a:30"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.ACUtil.html#l':29"><span class="id" title="variable">l'</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">l</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">l'</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="list_eq_nil_tnd" class="idref" href="#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> {<a id="A:31" class="idref" href="#A:31"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:32" class="idref" href="#l:32"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:31"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#l:32"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="Top.ACUtil.html#l:32"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; [<span class="id" title="tactic">left</span>|<span class="id" title="tactic">right</span>]; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="ne_list" class="idref" href="#ne_list"><span class="id" title="definition">ne_list</span></a> (<a id="A:33" class="idref" href="#A:33"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a> <a id="l:34" class="idref" href="#l:34"><span class="id" title="binder">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:33"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <a class="idref" href="Top.ACUtil.html#l:34"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_nonempty" class="idref" href="#proj_nonempty"><span class="id" title="definition">proj_nonempty</span></a> {<a id="A:35" class="idref" href="#A:35"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} : <a class="idref" href="Top.ACUtil.html#ne_list"><span class="id" title="definition">ne_list</span></a> <a class="idref" href="Top.ACUtil.html#A:35"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:35"><span class="id" title="variable">A</span></a><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="l:36" class="idref" href="#l:36"><span class="id" title="binder">l</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a> <a class="idref" href="Top.ACUtil.html#l:36"><span class="id" title="variable">l</span></a>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="eq_ne_list" class="idref" href="#eq_ne_list"><span class="id" title="lemma">eq_ne_list</span></a> {<a id="A:37" class="idref" href="#A:37"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l1:38" class="idref" href="#l1:38"><span class="id" title="binder">l1</span></a> <a id="l2:39" class="idref" href="#l2:39"><span class="id" title="binder">l2</span></a>: <a class="idref" href="Top.ACUtil.html#ne_list"><span class="id" title="definition">ne_list</span></a> <a class="idref" href="Top.ACUtil.html#A:37"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#proj_nonempty"><span class="id" title="definition">proj_nonempty</span></a> <a class="idref" href="Top.ACUtil.html#l1:38"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#proj_nonempty"><span class="id" title="definition">proj_nonempty</span></a> <a class="idref" href="Top.ACUtil.html#l2:39"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#l1:38"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#l2:39"><span class="id" title="variable">l2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">l2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x0</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;- <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">i</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">i0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="if_is_empty" class="idref" href="#if_is_empty"><span class="id" title="definition">if_is_empty</span></a> {<a id="A:40" class="idref" href="#A:40"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:40"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="Top.ACUtil.html#ne_list"><span class="id" title="definition">ne_list</span></a> <a class="idref" href="Top.ACUtil.html#A:40"><span class="id" title="variable">A</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#cons"><span class="id" title="constructor">cons</span></a> <span class="id" title="var">a</span> <span class="id" title="var">l</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="exists_nonempty_list" class="idref" href="#exists_nonempty_list"><span class="id" title="lemma">exists_nonempty_list</span></a> {<a id="A:41" class="idref" href="#A:41"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="P:42" class="idref" href="#P:42"><span class="id" title="binder">P</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:41"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>} :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="l:43" class="idref" href="#l:43"><span class="id" title="binder">l</span></a>: <a class="idref" href="Top.ACUtil.html#ne_list"><span class="id" title="definition">ne_list</span></a> <a class="idref" href="Top.ACUtil.html#A:41"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.ACUtil.html#P:42"><span class="id" title="variable">P</span></a> (<a class="idref" href="Top.ACUtil.html#proj_nonempty"><span class="id" title="definition">proj_nonempty</span></a> <a class="idref" href="Top.ACUtil.html#l:43"><span class="id" title="variable">l</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="a:44" class="idref" href="#a:44"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.ACUtil.html#A:41"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="u:45" class="idref" href="#u:45"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:41"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.ACUtil.html#P:42"><span class="id" title="variable">P</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#cons"><span class="id" title="constructor">cons</span></a> <a class="idref" href="Top.ACUtil.html#a:44"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.ACUtil.html#u:45"><span class="id" title="variable">u</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">a</span> <span class="id" title="var">u</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">u</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> (<span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <span class="id" title="var">x0</span>) <span class="id" title="var">_</span>); <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="lazy_and" class="idref" href="#lazy_and"><span class="id" title="lemma">lazy_and</span></a> {<a id="P:46" class="idref" href="#P:46"><span class="id" title="binder">P</span></a> <a id="Q:47" class="idref" href="#Q:47"><span class="id" title="binder">Q</span></a>: <span class="id" title="keyword">Prop</span>} :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#P:46"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.ACUtil.html#Q:47"><span class="id" title="variable">Q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#P:46"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#P:46"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#Q:47"><span class="id" title="variable">Q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">rewrite_premise</span> <span class="id" title="var">hyp</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<span class="id" title="keyword">fun</span> <a id="b:48" class="idref" href="#b:48"><span class="id" title="binder">b</span></a> <a id="f:49" class="idref" href="#f:49"><span class="id" title="binder">f</span></a> ⇒ <a class="idref" href="Top.ACUtil.html#f:49"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.ACUtil.html#b:48"><span class="id" title="variable">b</span></a>) <span class="id" title="tactic">in</span> <span class="id" title="var">hyp</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">destruct_conjunctions</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="tactic">repeat</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span>: <span class="id" title="var">_</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span> ] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="nonempty_iff_not_nil" class="idref" href="#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a> {<a id="A:50" class="idref" href="#A:50"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:51" class="idref" href="#l:51"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:50"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <a class="idref" href="Top.ACUtil.html#l:51"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.ACUtil.html#l:51"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="list_extract_last" class="idref" href="#list_extract_last"><span class="id" title="lemma">list_extract_last</span></a> {<a id="A:52" class="idref" href="#A:52"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">∀</span> <a id="l:53" class="idref" href="#l:53"><span class="id" title="binder">l</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:52"><span class="id" title="variable">A</span></a>, <a class="idref" href="Top.ACUtil.html#l:53"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="p:54" class="idref" href="#p:54"><span class="id" title="binder">p</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:52"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="a:55" class="idref" href="#a:55"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.ACUtil.html#A:52"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.ACUtil.html#l:53"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#p:54"><span class="id" title="variable">p</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.ACUtil.html#a:55"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">left</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">IHl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;singleton&nbsp;list&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>. <span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><span class="id" title="var">x</span>). <span class="id" title="tactic">∃</span> <span class="id" title="var">x0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
a variation of app_eq_app where the two sides of the disjunction are disjoint. 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="app_eq_app_disjoint" class="idref" href="#app_eq_app_disjoint"><span class="id" title="lemma">app_eq_app_disjoint</span></a> {<a id="A:56" class="idref" href="#A:56"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="x1:57" class="idref" href="#x1:57"><span class="id" title="binder">x1</span></a> <a id="x2:58" class="idref" href="#x2:58"><span class="id" title="binder">x2</span></a> <a id="y1:59" class="idref" href="#y1:59"><span class="id" title="binder">y1</span></a> <a id="y2:60" class="idref" href="#y2:60"><span class="id" title="binder">y2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:56"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#x1:57"><span class="id" title="variable">x1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="Top.ACUtil.html#x2:58"><span class="id" title="variable">x2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#y1:59"><span class="id" title="variable">y1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="Top.ACUtil.html#y2:60"><span class="id" title="variable">y2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="l:61" class="idref" href="#l:61"><span class="id" title="binder">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#l:61"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.ACUtil.html#x1:57"><span class="id" title="variable">x1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#y1:59"><span class="id" title="variable">y1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="Top.ACUtil.html#l:61"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.ACUtil.html#y2:60"><span class="id" title="variable">y2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#l:61"><span class="id" title="variable">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="Top.ACUtil.html#x2:58"><span class="id" title="variable">x2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#y1:59"><span class="id" title="variable">y1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#x1:57"><span class="id" title="variable">x1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="Top.ACUtil.html#l:61"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.ACUtil.html#x2:58"><span class="id" title="variable">x2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#l:61"><span class="id" title="variable">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="Top.ACUtil.html#y2:60"><span class="id" title="variable">y2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_eq_app"><span class="id" title="lemma">app_eq_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_empty_or_not"><span class="id" title="lemma">list_empty_or_not</span></a> <span class="id" title="var">l</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">Eq_mid</span>|<span class="id" title="var">Eq_mid</span>].<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;l=<span class="inlinecode"></span>&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="tactic">progress</span> (<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> *)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">H'</span>|<span class="id" title="var">H'</span>]; <span class="id" title="tactic">destruct</span> <span class="id" title="var">H'</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>; [<span class="id" title="tactic">left</span>|<span class="id" title="tactic">right</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Fixpoint</span> <a id="FiniteExists" class="idref" href="#FiniteExists"><span class="id" title="definition">FiniteExists</span></a> {<a id="B:62" class="idref" href="#B:62"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:63" class="idref" href="#l:63"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#B:62"><span class="id" title="variable">B</span></a>) (<a id="P:64" class="idref" href="#P:64"><span class="id" title="binder">P</span></a>: <a class="idref" href="Top.ACUtil.html#B:62"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;: <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.ACUtil.html#l:63"><span class="id" title="variable">l</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#hd"><span class="id" title="definition">hd</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> ⇒ <a class="idref" href="Top.ACUtil.html#P:64"><span class="id" title="variable">P</span></a> <span class="id" title="var">hd</span><br/>
&nbsp;&nbsp;| (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#hd"><span class="id" title="definition">hd</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#tl"><span class="id" title="definition">tl</span></a>) ⇒ <a class="idref" href="Top.ACUtil.html#P:64"><span class="id" title="variable">P</span></a> <span class="id" title="var">hd</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="Top.ACUtil.html#FiniteExists:65"><span class="id" title="definition">FiniteExists</span></a> <span class="id" title="var">tl</span> <a class="idref" href="Top.ACUtil.html#P:64"><span class="id" title="variable">P</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Fixpoint</span> <a id="FiniteExists2" class="idref" href="#FiniteExists2"><span class="id" title="definition">FiniteExists2</span></a> {<a id="B:67" class="idref" href="#B:67"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:68" class="idref" href="#l:68"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#B:67"><span class="id" title="variable">B</span></a>) (<a id="P:69" class="idref" href="#P:69"><span class="id" title="binder">P</span></a>: <a class="idref" href="Top.ACUtil.html#B:67"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;: <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.ACUtil.html#l:68"><span class="id" title="variable">l</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;| (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#hd"><span class="id" title="definition">hd</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#tl"><span class="id" title="definition">tl</span></a>) ⇒ <a class="idref" href="Top.ACUtil.html#P:69"><span class="id" title="variable">P</span></a> <span class="id" title="var">hd</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="Top.ACUtil.html#FiniteExists2:70"><span class="id" title="definition">FiniteExists2</span></a> <span class="id" title="var">tl</span> <a class="idref" href="Top.ACUtil.html#P:69"><span class="id" title="variable">P</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="FiniteExists2_eq" class="idref" href="#FiniteExists2_eq"><span class="id" title="lemma">FiniteExists2_eq</span></a>  {<a id="B:72" class="idref" href="#B:72"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:73" class="idref" href="#l:73"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#B:72"><span class="id" title="variable">B</span></a>) (<a id="P:74" class="idref" href="#P:74"><span class="id" title="binder">P</span></a>: <a class="idref" href="Top.ACUtil.html#B:72"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#FiniteExists"><span class="id" title="definition">FiniteExists</span></a> <a class="idref" href="Top.ACUtil.html#l:73"><span class="id" title="variable">l</span></a> <a class="idref" href="Top.ACUtil.html#P:74"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.ACUtil.html#FiniteExists2"><span class="id" title="definition">FiniteExists2</span></a> <a class="idref" href="Top.ACUtil.html#l:73"><span class="id" title="variable">l</span></a> <a class="idref" href="Top.ACUtil.html#P:74"><span class="id" title="variable">P</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">right</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="FiniteExistsDecidable" class="idref" href="#FiniteExistsDecidable"><span class="id" title="lemma">FiniteExistsDecidable</span></a> {<a id="B:75" class="idref" href="#B:75"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="P:76" class="idref" href="#P:76"><span class="id" title="binder">P</span></a>: <a class="idref" href="Top.ACUtil.html#B:75"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>} {<a id="l:77" class="idref" href="#l:77"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#B:75"><span class="id" title="variable">B</span></a>}:<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="b:78" class="idref" href="#b:78"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.ACUtil.html#B:75"><span class="id" title="variable">B</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a> (<a class="idref" href="Top.ACUtil.html#P:76"><span class="id" title="variable">P</span></a> <a class="idref" href="Top.ACUtil.html#b:78"><span class="id" title="variable">b</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="b:79" class="idref" href="#b:79"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.ACUtil.html#B:75"><span class="id" title="variable">B</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#In"><span class="id" title="definition">List.In</span></a> <a class="idref" href="Top.ACUtil.html#b:79"><span class="id" title="variable">b</span></a> <a class="idref" href="Top.ACUtil.html#l:77"><span class="id" title="variable">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>  <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a> (<a class="idref" href="Top.ACUtil.html#FiniteExists"><span class="id" title="definition">FiniteExists</span></a> <a class="idref" href="Top.ACUtil.html#l:77"><span class="id" title="variable">l</span></a> <a class="idref" href="Top.ACUtil.html#P:76"><span class="id" title="variable">P</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">P_dec</span> <span class="id" title="var">B_fin</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">l</span> <span class="id" title="keyword">with</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">l</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">B_fin</span>; <span class="id" title="var">revgoals</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">s</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">B</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <span class="id" title="keyword">with</span> <span class="id" title="var">s</span> <span class="id" title="tactic">in</span> <span class="id" title="var">B_fin</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">B_fin</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> <span class="id" title="var">s</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">s</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b</span> ?]; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">right</span>. <span class="id" title="tactic">intro</span> <span class="id" title="var">X</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">X</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> (<span class="id" title="var">P_dec</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">left</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a> (<a class="idref" href="Top.ACUtil.html#FiniteExists"><span class="id" title="definition">FiniteExists</span></a> <span class="id" title="var">l</span> <span class="id" title="var">P</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">dec_in_l</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<span class="id" title="var">IHl</span> (<span class="id" title="var">s</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">b</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">dec_in_l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">left</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">right</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#FiniteExists2_eq"><span class="id" title="lemma">FiniteExists2_eq</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#FiniteExists2_eq"><span class="id" title="lemma">FiniteExists2_eq</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Fixpoint</span> <a id="prop_app_eq_fixed_list" class="idref" href="#prop_app_eq_fixed_list"><span class="id" title="definition">prop_app_eq_fixed_list</span></a> {<a id="A:80" class="idref" href="#A:80"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l1:81" class="idref" href="#l1:81"><span class="id" title="binder">l1</span></a> <a id="l2:82" class="idref" href="#l2:82"><span class="id" title="binder">l2</span></a> <a id="l12:83" class="idref" href="#l12:83"><span class="id" title="binder">l12</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:80"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.ACUtil.html#l12:83"><span class="id" title="variable">l12</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#hd"><span class="id" title="definition">hd</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#tl"><span class="id" title="definition">tl</span></a>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">{</span></a> <a id="a:87" class="idref" href="#a:87"><span class="id" title="binder">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.ACUtil.html#A:80"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.ACUtil.html#a:86"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">hd</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">&amp;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#inhabited"><span class="id" title="inductive">inhabited</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">{</span></a> <a id="l1':89" class="idref" href="#l1':89"><span class="id" title="binder">l1'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">:</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:80"><span class="id" title="variable">A</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.ACUtil.html#l1:81"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#a:87"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><a class="idref" href="Top.ACUtil.html#l1':88"><span class="id" title="variable">l1'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">&amp;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#inhabited"><span class="id" title="inductive">inhabited</span></a> (<a class="idref" href="Top.ACUtil.html#prop_app_eq_fixed_list:84"><span class="id" title="definition">prop_app_eq_fixed_list</span></a> <a class="idref" href="Top.ACUtil.html#l1':89"><span class="id" title="variable">l1'</span></a> <a class="idref" href="Top.ACUtil.html#l2:82"><span class="id" title="variable">l2</span></a> <span class="id" title="var">tl</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">}</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#f92718946b2f68c8f7100be4d6b45f82"><span class="id" title="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#53e8e3b7ca0342c8b99a777b3c5faf3a"><span class="id" title="notation">+{</span></a><a class="idref" href="Top.ACUtil.html#l1:81"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.ACUtil.html#l2:82"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#l12:83"><span class="id" title="variable">l12</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#53e8e3b7ca0342c8b99a777b3c5faf3a"><span class="id" title="notation">}</span></a>.<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="app_eq_fixed_list" class="idref" href="#app_eq_fixed_list"><span class="id" title="lemma">app_eq_fixed_list</span></a> {<a id="A:90" class="idref" href="#A:90"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l1:91" class="idref" href="#l1:91"><span class="id" title="binder">l1</span></a> <a id="l2:92" class="idref" href="#l2:92"><span class="id" title="binder">l2</span></a> <a id="l12:93" class="idref" href="#l12:93"><span class="id" title="binder">l12</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#A:90"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#l1:91"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.ACUtil.html#l2:92"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.ACUtil.html#l12:93"><span class="id" title="variable">l12</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#prop_app_eq_fixed_list"><span class="id" title="definition">prop_app_eq_fixed_list</span></a> <a class="idref" href="Top.ACUtil.html#l1:91"><span class="id" title="variable">l1</span></a> <a class="idref" href="Top.ACUtil.html#l2:92"><span class="id" title="variable">l2</span></a> <a class="idref" href="Top.ACUtil.html#l12:93"><span class="id" title="variable">l12</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">l1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l12</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">unfold_goal</span>. <span class="id" title="tactic">right</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_eq_nil"><span class="id" title="lemma">app_eq_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">l1</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">right</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">left</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>. <span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">l1</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="ShowFiniteExists" class="idref" href="#ShowFiniteExists"><span class="id" title="lemma">ShowFiniteExists</span></a> {<a id="B:94" class="idref" href="#B:94"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="P:95" class="idref" href="#P:95"><span class="id" title="binder">P</span></a>: <a class="idref" href="Top.ACUtil.html#B:94"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>} {<a id="l:96" class="idref" href="#l:96"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#B:94"><span class="id" title="variable">B</span></a>}:<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="b:97" class="idref" href="#b:97"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.ACUtil.html#B:94"><span class="id" title="variable">B</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#In"><span class="id" title="definition">List.In</span></a> <a class="idref" href="Top.ACUtil.html#b:97"><span class="id" title="variable">b</span></a> <a class="idref" href="Top.ACUtil.html#l:96"><span class="id" title="variable">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:98" class="idref" href="#b:98"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.ACUtil.html#B:94"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.ACUtil.html#P:95"><span class="id" title="variable">P</span></a> <a class="idref" href="Top.ACUtil.html#b:98"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#FiniteExists"><span class="id" title="definition">FiniteExists</span></a> <a class="idref" href="Top.ACUtil.html#l:96"><span class="id" title="variable">l</span></a> <a class="idref" href="Top.ACUtil.html#P:95"><span class="id" title="variable">P</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">Fin</span> <span class="id" title="var">Ex</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Ex</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#In"><span class="id" title="definition">List.In</span></a> <span class="id" title="var">x</span> <span class="id" title="var">l</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">Fin</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">Fin</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">left</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">right</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">IHl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="ViaFiniteExists" class="idref" href="#ViaFiniteExists"><span class="id" title="lemma">ViaFiniteExists</span></a> {<a id="B:99" class="idref" href="#B:99"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="P:100" class="idref" href="#P:100"><span class="id" title="binder">P</span></a>: <a class="idref" href="Top.ACUtil.html#B:99"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>} {<a id="l:101" class="idref" href="#l:101"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.ACUtil.html#B:99"><span class="id" title="variable">B</span></a>}:<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#FiniteExists"><span class="id" title="definition">FiniteExists</span></a> <a class="idref" href="Top.ACUtil.html#l:101"><span class="id" title="variable">l</span></a> <a class="idref" href="Top.ACUtil.html#P:100"><span class="id" title="variable">P</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:102" class="idref" href="#b:102"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.ACUtil.html#B:99"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.ACUtil.html#P:100"><span class="id" title="variable">P</span></a> <a class="idref" href="Top.ACUtil.html#b:102"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b</span> ?]; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <span class="id" title="var">IHl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">autodestruct_once</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#inhabited"><span class="id" title="inductive">inhabited</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ex"><span class="id" title="inductive">ex</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#sig"><span class="id" title="inductive">sig</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#sigT"><span class="id" title="inductive">sigT</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#sig2"><span class="id" title="inductive">sig2</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <span class="id" title="var">_</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">_</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">injection</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a>?<span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a>?<span class="id" title="var">l</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a>?<span class="id" title="var">b</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a>?<span class="id" title="var">k</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">injection</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: ?<span class="id" title="var">l</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> ?<span class="id" title="var">l</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">clear</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: ?<span class="id" title="var">l</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">subst</span> <span class="id" title="var">l</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: ?<span class="id" title="var">l</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a>?<span class="id" title="var">x</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">subst</span> <span class="id" title="var">l</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">autodestruct</span> := <span class="id" title="tactic">repeat</span> <span class="id" title="var">autodestruct_once</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">destruct_sum</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#sumor"><span class="id" title="inductive">sumor</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="push_forall_into_conjunction" class="idref" href="#push_forall_into_conjunction"><span class="id" title="lemma">push_forall_into_conjunction</span></a> {<a id="X:103" class="idref" href="#X:103"><span class="id" title="binder">X</span></a>: <span class="id" title="keyword">Type</span>} {<a id="P:104" class="idref" href="#P:104"><span class="id" title="binder">P</span></a> <a id="Q:105" class="idref" href="#Q:105"><span class="id" title="binder">Q</span></a>: <a class="idref" href="Top.ACUtil.html#X:103"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>} :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="x:106" class="idref" href="#x:106"><span class="id" title="binder">x</span></a>: <a class="idref" href="Top.ACUtil.html#X:103"><span class="id" title="variable">X</span></a>, <a class="idref" href="Top.ACUtil.html#P:104"><span class="id" title="variable">P</span></a> <a class="idref" href="Top.ACUtil.html#x:106"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="x:107" class="idref" href="#x:107"><span class="id" title="binder">x</span></a>: <a class="idref" href="Top.ACUtil.html#X:103"><span class="id" title="variable">X</span></a>, <a class="idref" href="Top.ACUtil.html#Q:105"><span class="id" title="variable">Q</span></a> <a class="idref" href="Top.ACUtil.html#x:107"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="x:108" class="idref" href="#x:108"><span class="id" title="binder">x</span></a>: <a class="idref" href="Top.ACUtil.html#X:103"><span class="id" title="variable">X</span></a>, <a class="idref" href="Top.ACUtil.html#P:104"><span class="id" title="variable">P</span></a> <a class="idref" href="Top.ACUtil.html#x:108"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.ACUtil.html#Q:105"><span class="id" title="variable">Q</span></a> <a class="idref" href="Top.ACUtil.html#x:108"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intuition</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
Apply the principle of short circuiting known from
   &amp;&amp; and || in imperative languages: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="short_circuit_conjunction" class="idref" href="#short_circuit_conjunction"><span class="id" title="lemma">short_circuit_conjunction</span></a> {<a id="P:109" class="idref" href="#P:109"><span class="id" title="binder">P</span></a> <a id="Q:110" class="idref" href="#Q:110"><span class="id" title="binder">Q</span></a>: <span class="id" title="keyword">Prop</span>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#P:109"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.ACUtil.html#P:109"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#Q:110"><span class="id" title="variable">Q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#P:109"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.ACUtil.html#Q:110"><span class="id" title="variable">Q</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intuition</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">forall_into_conjuncts</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="var">unfold_goal</span>;<br/>
&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span>: <span class="id" title="var">_</span> |- ?<span class="id" title="var">P</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> ?<span class="id" title="var">Q</span>] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#push_forall_into_conjunction"><span class="id" title="lemma">push_forall_into_conjunction</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">symmetric_cases_old</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="var">forall_into_conjuncts</span>;<br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">Hyp</span> := <span class="id" title="tactic">fresh</span> "FirstConjunct" <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#short_circuit_conjunction"><span class="id" title="lemma">short_circuit_conjunction</span></a>; [|<span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span>; <span class="id" title="tactic">intros</span>; <span class="id" title="tactic">eapply</span> <span class="id" title="var">Hyp</span>; <span class="id" title="tactic">eauto</span>].<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">symmetric_cases_recursive</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| [ <span class="id" title="var">H</span>: ?<span class="id" title="var">T</span> |- ?<span class="id" title="var">P</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> ?<span class="id" title="var">Q</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#push_forall_into_conjunction"><span class="id" title="lemma">push_forall_into_conjunction</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">symmetric_cases_recursive</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span><br/>
&nbsp;&nbsp;| |- ?<span class="id" title="var">P</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> ?<span class="id" title="var">Q</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#short_circuit_conjunction"><span class="id" title="lemma">short_circuit_conjunction</span></a>; <span class="id" title="var">revgoals</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">Hyp</span> := <span class="id" title="tactic">fresh</span> "FirstConjunct" <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|]<br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">symmetric_cases</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="var">unfold_goal</span>;<br/>
&nbsp;&nbsp;<span class="id" title="var">symmetric_cases_recursive</span>;<br/>
&nbsp;&nbsp;[ <span class="id" title="tactic">try</span> <span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <span class="id" title="var">_</span> |- <span class="id" title="var">_</span>] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">eauto</span>; <span class="id" title="tactic">fail</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span><br/>
&nbsp;&nbsp;|].<br/>

<br/>
</div>

<div class="doc">
The <span class="inlinecode"><span class="id" title="var">assert_in_subtype</span></span> tactic shows that ident is contained
in the given sigmatype / subtype and every occurence of ident
in the context is replaced with the subtyped version of ident:
 
</div>
<div class="code">
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">assert_in_subtype</span> <span class="id" title="var">ident</span> <span class="id" title="var">subtype</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">H</span> := <span class="id" title="tactic">fresh</span> "assert" <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">sub</span> := <span class="id" title="tactic">fresh</span> <span class="id" title="var">ident</span> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <span class="id" title="var">eq_sub</span> := <span class="id" title="tactic">fresh</span> "eq_sub_" <span class="id" title="var">ident</span> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="var">eassert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="sub:111" class="idref" href="#sub:111"><span class="id" title="binder">sub</span></a>: <span class="id" title="var">subtype</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a> <a class="idref" href="Top.ACUtil.html#sub:111"><span class="id" title="variable">sub</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">ident</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[ <span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> <span class="id" title="var">ident</span> <span class="id" title="var">_</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[<span class="id" title="tactic">simpl</span>|<span class="id" title="tactic">simpl</span>;<span class="id" title="tactic">reflexivity</span>]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">sub</span> <span class="id" title="var">eq_sub</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">ident</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rename</span> <span class="id" title="var">sub</span> <span class="id" title="var">into</span> <span class="id" title="var">ident</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;].<br/>

<br/>
</div>

<div class="doc">
A tactic that detects when an inhabitant of the <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a></span>
 type was constructed somewhere: 
</div>
<div class="code">
<span class="id" title="keyword">Ltac</span> <span class="id" title="var">inner_contradiction</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <span class="id" title="keyword">goal</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| [<span class="id" title="var">H</span>: <span class="id" title="keyword">context</span> [ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False_rect"><span class="id" title="definition">False_rect</span></a> ?<span class="id" title="var">T</span> ?<span class="id" title="var">F</span> ] |- <span class="id" title="var">_</span>] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>; <span class="id" title="tactic">apply</span> <span class="id" title="var">F</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| |- <span class="id" title="keyword">context</span> [ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False_rect"><span class="id" title="definition">False_rect</span></a> ?<span class="id" title="var">T</span> ?<span class="id" title="var">F</span> ] ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>; <span class="id" title="tactic">apply</span> <span class="id" title="var">F</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.Adaptor.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>Adaptor - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.Adaptor</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.LTS.html#"><span class="id" title="library">LTS</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.CodeMap.html#"><span class="id" title="library">CodeMap</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.Contraction.html#"><span class="id" title="library">Contraction</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#"><span class="id" title="library">Coq.Logic.ProofIrrelevance</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
Here, we formalize some parts of the Adaptors section. 
<div class="paragraph"> </div>

<a id="lab1"></a><h1 class="section">Determinate Action Codes</h1>

<div class="paragraph"> </div>

 In contrast to the paper, we keep the notion of <span class="inlinecode"><a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a></span>
 generic in two relations, one on A, one on B, which models when
 two actions i/o and i'/o/ have the same input component: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="Determinate" class="idref" href="#Determinate"><span class="id" title="definition">Determinate</span></a> {<a id="A:1" class="idref" href="#A:1"><span class="id" title="binder">A</span></a> <a id="B:2" class="idref" href="#B:2"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:3" class="idref" href="#R:3"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Adaptor.html#A:1"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Adaptor.html#B:2"><span class="id" title="variable">B</span></a>) (<a id="rel_a:4" class="idref" href="#rel_a:4"><span class="id" title="binder">rel_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#A:1"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel_b:5" class="idref" href="#rel_b:5"><span class="id" title="binder">rel_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#B:2"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">∀</span> (<a id="w:6" class="idref" href="#w:6"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Adaptor.html#A:1"><span class="id" title="variable">A</span></a>) (<a id="i1:7" class="idref" href="#i1:7"><span class="id" title="binder">i1</span></a> <a id="i2:8" class="idref" href="#i2:8"><span class="id" title="binder">i2</span></a>: <a class="idref" href="Top.Adaptor.html#A:1"><span class="id" title="variable">A</span></a>) (<a id="u1:9" class="idref" href="#u1:9"><span class="id" title="binder">u1</span></a> <a id="u2:10" class="idref" href="#u2:10"><span class="id" title="binder">u2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Adaptor.html#A:1"><span class="id" title="variable">A</span></a>) (<a id="b1:11" class="idref" href="#b1:11"><span class="id" title="binder">b1</span></a> <a id="b2:12" class="idref" href="#b2:12"><span class="id" title="binder">b2</span></a>: <a class="idref" href="Top.Adaptor.html#B:2"><span class="id" title="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#R:3"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#b1:11"><span class="id" title="variable">b1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Adaptor.html#w:6"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Adaptor.html#i1:7"><span class="id" title="variable">i1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Adaptor.html#u1:9"><span class="id" title="variable">u1</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#R:3"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#b2:12"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Adaptor.html#w:6"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Adaptor.html#i2:8"><span class="id" title="variable">i2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Adaptor.html#u2:10"><span class="id" title="variable">u2</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#rel_b:5"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="Top.Adaptor.html#b1:11"><span class="id" title="variable">b1</span></a> <a class="idref" href="Top.Adaptor.html#b2:12"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#rel_a:4"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.Adaptor.html#i1:7"><span class="id" title="variable">i1</span></a> <a class="idref" href="Top.Adaptor.html#i2:8"><span class="id" title="variable">i2</span></a>.<br/>

<br/>
</div>

<div class="doc">
If we instantiate the two relations to be the identity relation,
    then every code fulfills this the property: 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="every_code_is_idrel_determinate" class="idref" href="#every_code_is_idrel_determinate"><span class="id" title="definition">every_code_is_idrel_determinate</span></a> {<a id="A:13" class="idref" href="#A:13"><span class="id" title="binder">A</span></a> <a id="B:14" class="idref" href="#B:14"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:15" class="idref" href="#R:15"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Adaptor.html#A:13"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Adaptor.html#B:14"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a> <a class="idref" href="Top.Adaptor.html#R:15"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ? ? ? ? ? ? ? <span class="id" title="var">R1</span> <span class="id" title="var">R2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">R1</span> <span class="id" title="tactic">in</span> <span class="id" title="var">R2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">R2</span> <span class="id" title="keyword">as</span> <span class="id" title="var">R2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">R2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">R2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
As a technical lemma, we need that <span class="inlinecode"><a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a></span> is symmetric: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="determinate_symmetric" class="idref" href="#determinate_symmetric"><span class="id" title="lemma">determinate_symmetric</span></a> {<a id="A:16" class="idref" href="#A:16"><span class="id" title="binder">A</span></a> <a id="B:17" class="idref" href="#B:17"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:18" class="idref" href="#R:18"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Adaptor.html#A:16"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Adaptor.html#B:17"><span class="id" title="variable">B</span></a>) (<a id="rel_a:19" class="idref" href="#rel_a:19"><span class="id" title="binder">rel_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#A:16"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel_b:20" class="idref" href="#rel_b:20"><span class="id" title="binder">rel_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#B:17"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a> <a class="idref" href="Top.Adaptor.html#R:18"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:19"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.Adaptor.html#rel_b:20"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a> <a class="idref" href="Top.Adaptor.html#R:18"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:19"><span class="id" title="variable">rel_a</span></a>) (<a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <a class="idref" href="Top.Adaptor.html#rel_b:20"><span class="id" title="variable">rel_b</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">symmetric_cases</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">R_det</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">R_det</span>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
We can now prove that the <span class="inlinecode"><a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a></span> operator for <span class="inlinecode"><a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a></span> codes
 preserves determinism. In the induction, we use the following
 base case twice; hence, it is a separate lemma: 
<div class="paragraph"> </div>

 Determinate action codes preserve determinism: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="determinate_contraction_determinism_base_case" class="idref" href="#determinate_contraction_determinism_base_case"><span class="id" title="lemma">determinate_contraction_determinism_base_case</span></a><br/>
&nbsp;&nbsp;{<a id="A:21" class="idref" href="#A:21"><span class="id" title="binder">A</span></a> <a id="B:22" class="idref" href="#B:22"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:23" class="idref" href="#R:23"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Adaptor.html#A:21"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Adaptor.html#B:22"><span class="id" title="variable">B</span></a>) (<a id="rel_a:24" class="idref" href="#rel_a:24"><span class="id" title="binder">rel_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#A:21"><span class="id" title="variable">A</span></a>) (<a id="rel_b:25" class="idref" href="#rel_b:25"><span class="id" title="binder">rel_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#B:22"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="M:26" class="idref" href="#M:26"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Adaptor.html#A:21"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a> <a class="idref" href="Top.Adaptor.html#R:23"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:24"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.Adaptor.html#rel_b:25"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#M:26"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:24"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="v:27" class="idref" href="#v:27"><span class="id" title="binder">v</span></a> <a id="w2:28" class="idref" href="#w2:28"><span class="id" title="binder">w2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Adaptor.html#A:21"><span class="id" title="variable">A</span></a>) (<a id="b1:29" class="idref" href="#b1:29"><span class="id" title="binder">b1</span></a> <a id="b2:30" class="idref" href="#b2:30"><span class="id" title="binder">b2</span></a>: <a class="idref" href="Top.Adaptor.html#B:22"><span class="id" title="variable">B</span></a>) (<a id="p:31" class="idref" href="#p:31"><span class="id" title="binder">p</span></a> <a id="q:32" class="idref" href="#q:32"><span class="id" title="binder">q</span></a> <a id="q1:33" class="idref" href="#q1:33"><span class="id" title="binder">q1</span></a> <a id="q2:34" class="idref" href="#q2:34"><span class="id" title="binder">q2</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Adaptor.html#M:26"><span class="id" title="variable">M</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#rel_b:25"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="Top.Adaptor.html#b1:29"><span class="id" title="variable">b1</span></a> <a class="idref" href="Top.Adaptor.html#b2:30"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#R:23"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#b1:29"><span class="id" title="variable">b1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Adaptor.html#v:27"><span class="id" title="variable">v</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#R:23"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#b2:30"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Adaptor.html#v:27"><span class="id" title="variable">v</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Adaptor.html#w2:28"><span class="id" title="variable">w2</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Adaptor.html#p:31"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Adaptor.html#v:27"><span class="id" title="variable">v</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Adaptor.html#q:32"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Adaptor.html#q:32"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Adaptor.html#w2:28"><span class="id" title="variable">w2</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Adaptor.html#q2:34"><span class="id" title="variable">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#b1:29"><span class="id" title="variable">b1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Adaptor.html#b2:30"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Adaptor.html#q:32"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Adaptor.html#q2:34"><span class="id" title="variable">q2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">R</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H3</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">w2</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H2</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H3</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H3</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H7</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The proof by induction keeps track of a bit more information:
    Essentially we have two paths, one for R b1, another for R b2 and
    we have proven already, that both paths agree on the prefix v:
    
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="determinate_contraction_determinism_induction" class="idref" href="#determinate_contraction_determinism_induction"><span class="id" title="lemma">determinate_contraction_determinism_induction</span></a><br/>
&nbsp;&nbsp;{<a id="A:35" class="idref" href="#A:35"><span class="id" title="binder">A</span></a> <a id="B:36" class="idref" href="#B:36"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:37" class="idref" href="#R:37"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Adaptor.html#A:35"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Adaptor.html#B:36"><span class="id" title="variable">B</span></a>) (<a id="rel_a:38" class="idref" href="#rel_a:38"><span class="id" title="binder">rel_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#A:35"><span class="id" title="variable">A</span></a>) (<a id="rel_b:39" class="idref" href="#rel_b:39"><span class="id" title="binder">rel_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#B:36"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="M:40" class="idref" href="#M:40"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Adaptor.html#A:35"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a> <a class="idref" href="Top.Adaptor.html#R:37"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:38"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.Adaptor.html#rel_b:39"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#M:40"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:38"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="v:41" class="idref" href="#v:41"><span class="id" title="binder">v</span></a> <a id="w1:42" class="idref" href="#w1:42"><span class="id" title="binder">w1</span></a> <a id="w2:43" class="idref" href="#w2:43"><span class="id" title="binder">w2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Adaptor.html#A:35"><span class="id" title="variable">A</span></a>) (<a id="b1:44" class="idref" href="#b1:44"><span class="id" title="binder">b1</span></a> <a id="b2:45" class="idref" href="#b2:45"><span class="id" title="binder">b2</span></a>: <a class="idref" href="Top.Adaptor.html#B:36"><span class="id" title="variable">B</span></a>) (<a id="p:46" class="idref" href="#p:46"><span class="id" title="binder">p</span></a> <a id="q:47" class="idref" href="#q:47"><span class="id" title="binder">q</span></a> <a id="q1:48" class="idref" href="#q1:48"><span class="id" title="binder">q1</span></a> <a id="q2:49" class="idref" href="#q2:49"><span class="id" title="binder">q2</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Adaptor.html#M:40"><span class="id" title="variable">M</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#rel_b:39"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="Top.Adaptor.html#b1:44"><span class="id" title="variable">b1</span></a> <a class="idref" href="Top.Adaptor.html#b2:45"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#R:37"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#b1:44"><span class="id" title="variable">b1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Adaptor.html#v:41"><span class="id" title="variable">v</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Adaptor.html#w1:42"><span class="id" title="variable">w1</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#R:37"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#b2:45"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Adaptor.html#v:41"><span class="id" title="variable">v</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Adaptor.html#w2:43"><span class="id" title="variable">w2</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Adaptor.html#p:46"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Adaptor.html#v:41"><span class="id" title="variable">v</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Adaptor.html#q:47"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Adaptor.html#q:47"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Adaptor.html#w1:42"><span class="id" title="variable">w1</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Adaptor.html#q1:48"><span class="id" title="variable">q1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Adaptor.html#q:47"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Adaptor.html#w2:43"><span class="id" title="variable">w2</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Adaptor.html#q2:49"><span class="id" title="variable">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#b1:44"><span class="id" title="variable">b1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Adaptor.html#b2:45"><span class="id" title="variable">b2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Adaptor.html#q1:48"><span class="id" title="variable">q1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Adaptor.html#q2:49"><span class="id" title="variable">q2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">R_det</span> <span class="id" title="var">M_det</span> <span class="id" title="var">v</span> <span class="id" title="var">w1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">v</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w1</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">v</span> <span class="id" title="var">w2</span> <span class="id" title="var">b1</span> <span class="id" title="var">b2</span> <span class="id" title="var">p</span> <span class="id" title="var">q</span> <span class="id" title="var">q1</span> <span class="id" title="var">q2</span> <span class="id" title="var">rel_b12</span> <span class="id" title="var">Eq_b1</span> <span class="id" title="var">Eq_b2</span> <span class="id" title="var">Run_v</span> <span class="id" title="var">Run_w1</span> <span class="id" title="var">Run_w2</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Adaptor.html#determinate_contraction_determinism_base_case"><span class="id" title="lemma">determinate_contraction_determinism_base_case</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">w2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w2</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b2</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">q2</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">q1</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Adaptor.html#determinate_contraction_determinism_base_case"><span class="id" title="lemma">determinate_contraction_determinism_base_case</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">with</span> (<span class="id" title="var">rel_a</span> := <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="var">rel_a</span>) (<span class="id" title="var">rel_b</span> := <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="var">rel_b</span>); <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> (<a class="idref" href="Top.Adaptor.html#determinate_symmetric"><span class="id" title="lemma">determinate_symmetric</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> (<a class="idref" href="Top.LTS.html#deterministic_symmetric"><span class="id" title="lemma">deterministic_symmetric</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w2</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">rel_a</span> <span class="id" title="var">a</span> <span class="id" title="var">a0</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">Rel</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">R_det</span>; <span class="id" title="tactic">eauto</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">M_det</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Rel</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Rel</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;now,&nbsp;we've&nbsp;zipped&nbsp;the&nbsp;successor&nbsp;states&nbsp;together.&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">a0</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">q_a0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">IHw1</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">v</span> := <span class="id" title="var">v</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>); <span class="id" title="tactic">eauto</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
From above induction, we conclute that the <span class="inlinecode"><a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a></span> operator
    for <span class="inlinecode"><a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a></span> codes preserves determinism -- all generic
    in relations that specify the type of determinism: 
</div>
<div class="code">
<span class="id" title="keyword">Proposition</span> <a id="determinate_contraction_determinism" class="idref" href="#determinate_contraction_determinism"><span class="id" title="lemma">determinate_contraction_determinism</span></a><br/>
&nbsp;&nbsp;{<a id="A:50" class="idref" href="#A:50"><span class="id" title="binder">A</span></a> <a id="B:51" class="idref" href="#B:51"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:52" class="idref" href="#R:52"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Adaptor.html#A:50"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Adaptor.html#B:51"><span class="id" title="variable">B</span></a>) (<a id="rel_a:53" class="idref" href="#rel_a:53"><span class="id" title="binder">rel_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#A:50"><span class="id" title="variable">A</span></a>) (<a id="rel_b:54" class="idref" href="#rel_b:54"><span class="id" title="binder">rel_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Adaptor.html#B:51"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="M:55" class="idref" href="#M:55"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Adaptor.html#A:50"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#Determinate"><span class="id" title="definition">Determinate</span></a> <a class="idref" href="Top.Adaptor.html#R:52"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:53"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.Adaptor.html#rel_b:54"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#M:55"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.Adaptor.html#rel_a:53"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Adaptor.html#R:52"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#M:55"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.Adaptor.html#rel_b:54"><span class="id" title="variable">rel_b</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">deterministic</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">R_det</span> <span class="id" title="var">M_det</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q1</span> <span class="id" title="var">q2</span> <span class="id" title="var">b1</span> <span class="id" title="var">b2</span> <span class="id" title="var">Step_b1</span> <span class="id" title="var">Step_b2</span> <span class="id" title="var">r_b12</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b1</span>) <span class="id" title="var">w1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b2</span>) <span class="id" title="var">w2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Adaptor.html#determinate_contraction_determinism_induction"><span class="id" title="lemma">determinate_contraction_determinism_induction</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">with</span> (<span class="id" title="var">R</span>:=<span class="id" title="var">R</span>) (<span class="id" title="var">rel_a</span>:=<span class="id" title="var">rel_a</span>) (<span class="id" title="var">rel_b</span>:=<span class="id" title="var">rel_b</span>); <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_l"><span class="id" title="lemma">app_nil_l</span></a>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">Eq_w1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_l"><span class="id" title="lemma">app_nil_l</span></a>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">Eq_w2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
When instantiating that for <span class="inlinecode"><a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a></span>, we directly obtain
    that the contraction operator sends deterministic LTSs
    to deterministic LTSs. 
</div>
<div class="code">
<span class="id" title="keyword">Corollary</span> <a id="contraction_preserves_determinism" class="idref" href="#contraction_preserves_determinism"><span class="id" title="lemma">contraction_preserves_determinism</span></a><br/>
&nbsp;&nbsp;{<a id="A:56" class="idref" href="#A:56"><span class="id" title="binder">A</span></a> <a id="B:57" class="idref" href="#B:57"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:58" class="idref" href="#R:58"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Adaptor.html#A:56"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Adaptor.html#B:57"><span class="id" title="variable">B</span></a>) (<a id="M:59" class="idref" href="#M:59"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Adaptor.html#A:56"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Adaptor.html#M:59"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Adaptor.html#R:58"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Adaptor.html#M:59"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a>  <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Adaptor.html#determinate_contraction_determinism"><span class="id" title="lemma">determinate_contraction_determinism</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Adaptor.html#every_code_is_idrel_determinate"><span class="id" title="definition">every_code_is_idrel_determinate</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.CodeMap.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>CodeMap - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.CodeMap</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relations.html#"><span class="id" title="library">Relations</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.FinFun.html#"><span class="id" title="library">Coq.Logic.FinFun</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#"><span class="id" title="library">Coq.Logic.Decidable</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab2"></a><h1 class="section">Preliminary Definitions</h1>

<div class="paragraph"> </div>

 The inductive definition that one list is the prefix of another: 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="prefix_of" class="idref" href="#prefix_of"><span class="id" title="inductive">prefix_of</span></a> {<a id="A:1" class="idref" href="#A:1"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;| <a id="prefix_of_nil" class="idref" href="#prefix_of_nil"><span class="id" title="constructor">prefix_of_nil</span></a> : <span class="id" title="keyword">∀</span> (<a id="x:4" class="idref" href="#x:4"><span class="id" title="binder">x</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:1"><span class="id" title="variable">A</span></a>), <a class="idref" href="Top.CodeMap.html#prefix_of:2"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="Top.CodeMap.html#x:4"><span class="id" title="variable">x</span></a><br/>
&nbsp;&nbsp;| <a id="prefix_of_cons" class="idref" href="#prefix_of_cons"><span class="id" title="constructor">prefix_of_cons</span></a> : <span class="id" title="keyword">∀</span> (<a id="a:5" class="idref" href="#a:5"><span class="id" title="binder">a</span></a> : <a class="idref" href="Top.CodeMap.html#A:1"><span class="id" title="variable">A</span></a>) (<a id="x:6" class="idref" href="#x:6"><span class="id" title="binder">x</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:1"><span class="id" title="variable">A</span></a>) (<a id="y:7" class="idref" href="#y:7"><span class="id" title="binder">y</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:1"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of:2"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#x:6"><span class="id" title="variable">x</span></a> <a class="idref" href="Top.CodeMap.html#y:7"><span class="id" title="variable">y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of:2"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#cons"><span class="id" title="constructor">cons</span></a> <a class="idref" href="Top.CodeMap.html#a:5"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.CodeMap.html#x:6"><span class="id" title="variable">x</span></a>) (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#cons"><span class="id" title="constructor">cons</span></a> <a class="idref" href="Top.CodeMap.html#a:5"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.CodeMap.html#y:7"><span class="id" title="variable">y</span></a>).<br/>

<br/>
</div>

<div class="doc">
This is equivalent to the existence of a summand that transforms
 the one list in the other: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Lemma</span> <a id="prefix_of_app" class="idref" href="#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> {<a id="A:8" class="idref" href="#A:8"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="s:9" class="idref" href="#s:9"><span class="id" title="binder">s</span></a> <a id="l:10" class="idref" href="#l:10"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:8"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#s:9"><span class="id" title="variable">s</span></a> <a class="idref" href="Top.CodeMap.html#l:10"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="u:11" class="idref" href="#u:11"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:8"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#s:9"><span class="id" title="variable">s</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#u:11"><span class="id" title="variable">u</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#l:10"><span class="id" title="variable">l</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">revert</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">s</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHs</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">x</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#ex_elim"><span class="id" title="lemma">ex_elim</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">s</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">IHs</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
In particular, `prefix_of` is a reflexive relation: 
</div>
<div class="code">
<span class="id" title="keyword">Corollary</span> <a id="prefix_of_reflexive" class="idref" href="#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a> {<a id="A:12" class="idref" href="#A:12"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l:13" class="idref" href="#l:13"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:12"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#l:13"><span class="id" title="variable">l</span></a> <a class="idref" href="Top.CodeMap.html#l:13"><span class="id" title="variable">l</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Corollary</span> <a id="prefix_of_transitive" class="idref" href="#prefix_of_transitive"><span class="id" title="lemma">prefix_of_transitive</span></a> {<a id="A:14" class="idref" href="#A:14"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l1:15" class="idref" href="#l1:15"><span class="id" title="binder">l1</span></a> <a id="l2:16" class="idref" href="#l2:16"><span class="id" title="binder">l2</span></a> <a id="l3:17" class="idref" href="#l3:17"><span class="id" title="binder">l3</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:14"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#l1:15"><span class="id" title="variable">l1</span></a> <a class="idref" href="Top.CodeMap.html#l2:16"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#l2:16"><span class="id" title="variable">l2</span></a> <a class="idref" href="Top.CodeMap.html#l3:17"><span class="id" title="variable">l3</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#l1:15"><span class="id" title="variable">l1</span></a> <a class="idref" href="Top.CodeMap.html#l3:17"><span class="id" title="variable">l3</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">P1</span> <span class="id" title="var">P2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">P1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">P1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">d1</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">P2</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">P2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">d2</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">d1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">d2</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Corollary</span> <a id="prefix_of_antisymmetric" class="idref" href="#prefix_of_antisymmetric"><span class="id" title="lemma">prefix_of_antisymmetric</span></a> {<a id="A:18" class="idref" href="#A:18"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l1:19" class="idref" href="#l1:19"><span class="id" title="binder">l1</span></a> <a id="l2:20" class="idref" href="#l2:20"><span class="id" title="binder">l2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:18"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#l1:19"><span class="id" title="variable">l1</span></a> <a class="idref" href="Top.CodeMap.html#l2:20"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#l2:20"><span class="id" title="variable">l2</span></a> <a class="idref" href="Top.CodeMap.html#l1:19"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#l1:19"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#l2:20"><span class="id" title="variable">l2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">P1</span> <span class="id" title="var">P2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">P1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">P1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">d1</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">P2</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">P2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">d2</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">l2</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">l2</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_eq_nil"><span class="id" title="lemma">app_eq_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="dec_eq" class="idref" href="#dec_eq"><span class="id" title="definition">dec_eq</span></a> (<a id="A:21" class="idref" href="#A:21"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>) : <span class="id" title="keyword">Prop</span> := <span class="id" title="keyword">∀</span> <a id="a1:22" class="idref" href="#a1:22"><span class="id" title="binder">a1</span></a> <a id="a2:23" class="idref" href="#a2:23"><span class="id" title="binder">a2</span></a>: <a class="idref" href="Top.CodeMap.html#A:21"><span class="id" title="variable">A</span></a>, <a class="idref" href="Top.CodeMap.html#a1:22"><span class="id" title="variable">a1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#a2:23"><span class="id" title="variable">a2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="Top.CodeMap.html#a1:22"><span class="id" title="variable">a1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="Top.CodeMap.html#a2:23"><span class="id" title="variable">a2</span></a>.<br/>

<br/>
<span class="id" title="keyword">Proposition</span> <a id="prefix_of_decidable" class="idref" href="#prefix_of_decidable"><span class="id" title="lemma">prefix_of_decidable</span></a> {<a id="A:24" class="idref" href="#A:24"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="s:25" class="idref" href="#s:25"><span class="id" title="binder">s</span></a> <a id="l:26" class="idref" href="#l:26"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:24"><span class="id" title="variable">A</span></a>}:<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#dec_eq"><span class="id" title="definition">dec_eq</span></a> <a class="idref" href="Top.CodeMap.html#A:24"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a> (<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#s:25"><span class="id" title="variable">s</span></a> <a class="idref" href="Top.CodeMap.html#l:26"><span class="id" title="variable">l</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">eq_A</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">s</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">left</span>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">right</span>. <span class="id" title="tactic">intros</span> <span class="id" title="var">pref</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> (<span class="id" title="var">eq_A</span> <span class="id" title="var">a</span> <span class="id" title="var">a0</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">subst</span> <span class="id" title="var">a0</span>. <span class="id" title="tactic">destruct</span> (<span class="id" title="var">IHs</span> <span class="id" title="var">l</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">left</span>. <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">right</span>. <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">right</span>. <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
Often, we want to talk about prefixes of option (list A) with the meaning
     that we have a `prefix_of` relation pair if both lists are defined
    and the one is a prefix of the other. 
</div>
<div class="code">

<br/>
<span class="comment">(*&nbsp;Lift&nbsp;a&nbsp;relation&nbsp;between&nbsp;X&nbsp;and&nbsp;Y&nbsp;to&nbsp;the&nbsp;'Some'&nbsp;values&nbsp;of&nbsp;option&nbsp;X&nbsp;and&nbsp;option&nbsp;Y&nbsp;*)</span><br/>
<span class="id" title="keyword">Inductive</span> <a id="option_rel_lift" class="idref" href="#option_rel_lift"><span class="id" title="inductive">option_rel_lift</span></a> {<a id="X:27" class="idref" href="#X:27"><span class="id" title="binder">X</span></a> <a id="Y:28" class="idref" href="#Y:28"><span class="id" title="binder">Y</span></a> : <span class="id" title="keyword">Type</span>} (<a id="rel:29" class="idref" href="#rel:29"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.CodeMap.html#X:27"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#Y:28"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <span class="id" title="var">X</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <span class="id" title="var">Y</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <a id="option_rel_some" class="idref" href="#option_rel_some"><span class="id" title="constructor">option_rel_some</span></a> : <span class="id" title="keyword">∀</span> <a id="x:32" class="idref" href="#x:32"><span class="id" title="binder">x</span></a> : <a class="idref" href="Top.CodeMap.html#X:27"><span class="id" title="variable">X</span></a>, <span class="id" title="keyword">∀</span> <a id="y:33" class="idref" href="#y:33"><span class="id" title="binder">y</span></a> : <a class="idref" href="Top.CodeMap.html#Y:28"><span class="id" title="variable">Y</span></a>, <a class="idref" href="Top.CodeMap.html#rel:29"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.CodeMap.html#x:32"><span class="id" title="variable">x</span></a> <a class="idref" href="Top.CodeMap.html#y:33"><span class="id" title="variable">y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#option_rel_lift:30"><span class="id" title="inductive">option_rel_lift</span></a> <a class="idref" href="Top.CodeMap.html#rel:29"><span class="id" title="variable">rel</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#x:32"><span class="id" title="variable">x</span></a>) (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#y:33"><span class="id" title="variable">y</span></a>).<br/>

<br/>
</div>

<div class="doc">
The <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#some_lift_pred"><span class="id" title="definition">some_lift_pred</span></a></span> <span class="inlinecode"><span class="id" title="var">P</span></span> <span class="inlinecode"><span class="id" title="var">x</span></span> predicate holds iff <span class="inlinecode"><span class="id" title="var">x</span></span> is
 of the shape <span class="inlinecode"><span class="id" title="var">x</span></span> <span class="inlinecode">=</span> <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a></span> <span class="inlinecode"><span class="id" title="var">v</span></span> and <span class="inlinecode"><span class="id" title="var">P</span></span> <span class="inlinecode"><span class="id" title="var">v</span></span> holds: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Definition</span> <a id="some_lift_pred" class="idref" href="#some_lift_pred"><span class="id" title="definition">some_lift_pred</span></a> {<a id="A:34" class="idref" href="#A:34"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#A:34"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.CodeMap.html#A:34"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="pred:35" class="idref" href="#pred:35"><span class="id" title="binder">pred</span></a> <a id="maybe:36" class="idref" href="#maybe:36"><span class="id" title="binder">maybe</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.CodeMap.html#maybe:36"><span class="id" title="variable">maybe</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">v</span> ⇒ <a class="idref" href="Top.CodeMap.html#pred:35"><span class="id" title="variable">pred</span></a> <span class="id" title="var">v</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab3"></a><h1 class="section">Definition: Codes as Maps</h1>
 A <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a></span> is just the raw function without any properties: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="CodeMap" class="idref" href="#CodeMap"><span class="id" title="definition">CodeMap</span></a> (<a id="A:38" class="idref" href="#A:38"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>) (<a id="B:39" class="idref" href="#B:39"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="Top.CodeMap.html#B:39"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:38"><span class="id" title="variable">A</span></a>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="is_some" class="idref" href="#is_some"><span class="id" title="definition">is_some</span></a> {<a id="A:40" class="idref" href="#A:40"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="value:41" class="idref" href="#value:41"><span class="id" title="binder">value</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.CodeMap.html#A:40"><span class="id" title="variable">A</span></a>): <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">match</span> <a class="idref" href="Top.CodeMap.html#value:41"><span class="id" title="variable">value</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">_</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="code_has_run" class="idref" href="#code_has_run"><span class="id" title="definition">code_has_run</span></a> {<a id="A:43" class="idref" href="#A:43"><span class="id" title="binder">A</span></a> <a id="B:44" class="idref" href="#B:44"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:45" class="idref" href="#R:45"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:43"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:44"><span class="id" title="variable">B</span></a>) (<a id="u:46" class="idref" href="#u:46"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:43"><span class="id" title="variable">A</span></a>): <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:47" class="idref" href="#b:47"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.CodeMap.html#B:44"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.CodeMap.html#some_lift_pred"><span class="id" title="definition">some_lift_pred</span></a> (<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#u:46"><span class="id" title="variable">u</span></a>) (<a class="idref" href="Top.CodeMap.html#R:45"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:47"><span class="id" title="variable">b</span></a>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="in_dom" class="idref" href="#in_dom"><span class="id" title="definition">in_dom</span></a> {<a id="A:48" class="idref" href="#A:48"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="B:49" class="idref" href="#B:49"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:50" class="idref" href="#R:50"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:48"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:49"><span class="id" title="variable">B</span></a>) : <a class="idref" href="Top.CodeMap.html#B:49"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="b:51" class="idref" href="#b:51"><span class="id" title="binder">b</span></a> ⇒ <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.CodeMap.html#R:50"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:51"><span class="id" title="variable">b</span></a>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="dom" class="idref" href="#dom"><span class="id" title="definition">dom</span></a> {<a id="A:52" class="idref" href="#A:52"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="B:53" class="idref" href="#B:53"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:54" class="idref" href="#R:54"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:52"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:53"><span class="id" title="variable">B</span></a>) : <span class="id" title="keyword">Type</span><br/>
&nbsp;&nbsp;:= <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a> <a id="b:55" class="idref" href="#b:55"><span class="id" title="binder">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.CodeMap.html#B:53"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.CodeMap.html#R:54"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:55"><span class="id" title="variable">b</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_dom" class="idref" href="#proj_dom"><span class="id" title="definition">proj_dom</span></a> {<a id="A:56" class="idref" href="#A:56"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="B:57" class="idref" href="#B:57"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:58" class="idref" href="#R:58"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:56"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:57"><span class="id" title="variable">B</span></a>} : <a class="idref" href="Top.CodeMap.html#dom"><span class="id" title="definition">dom</span></a> <a class="idref" href="Top.CodeMap.html#R:58"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#B:57"><span class="id" title="variable">B</span></a><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="x:59" class="idref" href="#x:59"><span class="id" title="binder">x</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a> <a class="idref" href="Top.CodeMap.html#x:59"><span class="id" title="variable">x</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="total_code" class="idref" href="#total_code"><span class="id" title="definition">total_code</span></a> {<a id="A:60" class="idref" href="#A:60"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="B:61" class="idref" href="#B:61"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:62" class="idref" href="#R:62"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:60"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:61"><span class="id" title="variable">B</span></a>) : <a class="idref" href="Top.CodeMap.html#dom"><span class="id" title="definition">dom</span></a> <a class="idref" href="Top.CodeMap.html#R:62"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:60"><span class="id" title="variable">A</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">x</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">contradiction</span>.<br/>
<span class="id" title="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
The following notion captures that a word is a proper
    prefix of an <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a></span> value. 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="below_code" class="idref" href="#below_code"><span class="id" title="definition">below_code</span></a> {<a id="A:63" class="idref" href="#A:63"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="w:64" class="idref" href="#w:64"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:63"><span class="id" title="variable">A</span></a>) (<a id="maybe_longer:65" class="idref" href="#maybe_longer:65"><span class="id" title="binder">maybe_longer</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:63"><span class="id" title="variable">A</span></a>)) : <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.CodeMap.html#maybe_longer:65"><span class="id" title="variable">maybe_longer</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">v</span> ⇒ <a class="idref" href="Top.CodeMap.html#w:64"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <span class="id" title="var">v</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#w:64"><span class="id" title="variable">w</span></a> <span class="id" title="var">v</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" title="var">_</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="below_code_app" class="idref" href="#below_code_app"><span class="id" title="lemma">below_code_app</span></a> {<a id="A:67" class="idref" href="#A:67"><span class="id" title="binder">A</span></a> <a id="B:68" class="idref" href="#B:68"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="w:69" class="idref" href="#w:69"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:67"><span class="id" title="variable">A</span></a>) (<a id="R:70" class="idref" href="#R:70"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:67"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:68"><span class="id" title="variable">B</span></a>) (<a id="b:71" class="idref" href="#b:71"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.CodeMap.html#B:68"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <a class="idref" href="Top.CodeMap.html#w:69"><span class="id" title="variable">w</span></a> (<a class="idref" href="Top.CodeMap.html#R:70"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:71"><span class="id" title="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="a:72" class="idref" href="#a:72"><span class="id" title="binder">a</span></a> : <a class="idref" href="Top.CodeMap.html#A:67"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="u:73" class="idref" href="#u:73"><span class="id" title="binder">u</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:67"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.CodeMap.html#w:69"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#a:72"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><a class="idref" href="Top.CodeMap.html#u:73"><span class="id" title="variable">u</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">)</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#R:70"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:71"><span class="id" title="variable">b</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">x</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#ex_elim"><span class="id" title="lemma">ex_elim</span></a>. <span class="id" title="tactic">intro</span> <span class="id" title="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#ex_elim"><span class="id" title="lemma">ex_elim</span></a>. <span class="id" title="tactic">intro</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <span class="id" title="var">u</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><span class="id" title="var">u</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="below_code_app_nonempty" class="idref" href="#below_code_app_nonempty"><span class="id" title="lemma">below_code_app_nonempty</span></a> {<a id="A:74" class="idref" href="#A:74"><span class="id" title="binder">A</span></a> <a id="B:75" class="idref" href="#B:75"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="w:76" class="idref" href="#w:76"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:74"><span class="id" title="variable">A</span></a>) (<a id="R:77" class="idref" href="#R:77"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:74"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:75"><span class="id" title="variable">B</span></a>) (<a id="b:78" class="idref" href="#b:78"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.CodeMap.html#B:75"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <a class="idref" href="Top.CodeMap.html#w:76"><span class="id" title="variable">w</span></a> (<a class="idref" href="Top.CodeMap.html#R:77"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:78"><span class="id" title="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="l:79" class="idref" href="#l:79"><span class="id" title="binder">l</span></a>: <a class="idref" href="Top.ACUtil.html#ne_list"><span class="id" title="definition">ne_list</span></a> <a class="idref" href="Top.CodeMap.html#A:74"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.CodeMap.html#w:76"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.ACUtil.html#proj_nonempty"><span class="id" title="definition">proj_nonempty</span></a> <a class="idref" href="Top.CodeMap.html#l:79"><span class="id" title="variable">l</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#R:77"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:78"><span class="id" title="variable">b</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">P</span> := <span class="id" title="keyword">fun</span> (<a id="l:81" class="idref" href="#l:81"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span>) ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#l:80"><span class="id" title="variable">l</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">R</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> (@<a class="idref" href="Top.ACUtil.html#exists_nonempty_list"><span class="id" title="lemma">exists_nonempty_list</span></a> <span class="id" title="var">A</span> <span class="id" title="var">P</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#below_code_app"><span class="id" title="lemma">below_code_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> (@<a class="idref" href="Top.ACUtil.html#exists_nonempty_list"><span class="id" title="lemma">exists_nonempty_list</span></a> <span class="id" title="var">A</span> <span class="id" title="var">P</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#below_code_app"><span class="id" title="lemma">below_code_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The property of <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a></span>ness is the central property of
    the code maps considered:
 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Definition</span> <a id="prefix_free" class="idref" href="#prefix_free"><span class="id" title="definition">prefix_free</span></a> {<a id="A:82" class="idref" href="#A:82"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="B:83" class="idref" href="#B:83"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="code:84" class="idref" href="#code:84"><span class="id" title="binder">code</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:82"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:83"><span class="id" title="variable">B</span></a>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">∀</span> (<a id="b:85" class="idref" href="#b:85"><span class="id" title="binder">b</span></a> <a id="b':86" class="idref" href="#b':86"><span class="id" title="binder">b'</span></a> : <a class="idref" href="Top.CodeMap.html#B:83"><span class="id" title="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#option_rel_lift"><span class="id" title="inductive">option_rel_lift</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="Top.CodeMap.html#code:84"><span class="id" title="variable">code</span></a> <a class="idref" href="Top.CodeMap.html#b:85"><span class="id" title="variable">b</span></a>) (<a class="idref" href="Top.CodeMap.html#code:84"><span class="id" title="variable">code</span></a> <a class="idref" href="Top.CodeMap.html#b':86"><span class="id" title="variable">b'</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#b:85"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#b':86"><span class="id" title="variable">b'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>

<br/>
</div>

<div class="doc">
The property that the code consists of only non-empty words; in the paper,
  this is directly encoded in the return type. Here, we have it as an extra
  property, because working with <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a></span> is well-supported in Coq.
  
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="code_ne_word" class="idref" href="#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> {<a id="A:87" class="idref" href="#A:87"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="B:88" class="idref" href="#B:88"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="code:89" class="idref" href="#code:89"><span class="id" title="binder">code</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:87"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:88"><span class="id" title="variable">B</span></a>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">∀</span> (<a id="b:90" class="idref" href="#b:90"><span class="id" title="binder">b</span></a> : <a class="idref" href="Top.CodeMap.html#B:88"><span class="id" title="variable">B</span></a>), <a class="idref" href="Top.CodeMap.html#code:89"><span class="id" title="variable">code</span></a> <a class="idref" href="Top.CodeMap.html#b:90"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>

<br/>
</div>

<div class="doc">
A <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a></span> is a <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a></span> with the above to properties: 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="Code" class="idref" href="#Code"><span class="id" title="inductive">Code</span></a> (<a id="A:91" class="idref" href="#A:91"><span class="id" title="binder">A</span></a> <a id="B:92" class="idref" href="#B:92"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a id="Build_Code" class="idref" href="#Build_Code"><span class="id" title="constructor">Build_Code</span></a> : <span class="id" title="keyword">∀</span> <a id="code:95" class="idref" href="#code:95"><span class="id" title="binder">code</span></a> : <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:91"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:92"><span class="id" title="variable">B</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> <a class="idref" href="Top.CodeMap.html#code:95"><span class="id" title="variable">code</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> <a class="idref" href="Top.CodeMap.html#code:95"><span class="id" title="variable">code</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#Code:93"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:91"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:92"><span class="id" title="variable">B</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="code_proj" class="idref" href="#code_proj"><span class="id" title="definition">code_proj</span></a> {<a id="A:96" class="idref" href="#A:96"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="B:97" class="idref" href="#B:97"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:98" class="idref" href="#R:98"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:96"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:97"><span class="id" title="variable">B</span></a>) : <a class="idref" href="Top.CodeMap.html#B:97"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:96"><span class="id" title="variable">A</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">code</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">code</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_code_prefix_free" class="idref" href="#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> {<a id="A:99" class="idref" href="#A:99"><span class="id" title="binder">A</span></a> <a id="B:100" class="idref" href="#B:100"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:101" class="idref" href="#R:101"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:99"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:100"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> (<a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">code_proj</span></a> <a class="idref" href="Top.CodeMap.html#R:101"><span class="id" title="variable">R</span></a>).<br/>
<details>
 <summary>Expand Proof ... Qed</summary>

 <div class="details-content">
 <span class="id" title="keyword">Proof</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>. <span class="id" title="keyword">Qed</span>.
 </div>
</details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_code_ne_word" class="idref" href="#proj_code_ne_word"><span class="id" title="definition">proj_code_ne_word</span></a> {<a id="A:102" class="idref" href="#A:102"><span class="id" title="binder">A</span></a> <a id="B:103" class="idref" href="#B:103"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:104" class="idref" href="#R:104"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:102"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:103"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> (<a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">code_proj</span></a> <a class="idref" href="Top.CodeMap.html#R:104"><span class="id" title="variable">R</span></a>).<br/>
<details>
 <summary>Expand Proof ... Qed</summary>

 <div class="details-content">
 <span class="id" title="keyword">Proof</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>. <span class="id" title="keyword">Qed</span>.
 </div>
</details>
<br/>

<br/>
<span class="id" title="keyword">Coercion</span> <a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">code_proj</span></a> <a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">:</span></a> <a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">Code</span></a> <a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">&gt;-&gt;</span></a> <a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">Funclass</span></a>.<br/>

<br/>
</div>

<div class="doc">
The entirely undefined map is a code: 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="EmptyCode" class="idref" href="#EmptyCode"><span class="id" title="definition">EmptyCode</span></a> (<a id="A:105" class="idref" href="#A:105"><span class="id" title="binder">A</span></a> <a id="B:106" class="idref" href="#B:106"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>) : <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:105"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:106"><span class="id" title="variable">B</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.CodeMap.html#Build_Code"><span class="id" title="constructor">Build_Code</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<span class="id" title="keyword">fun</span> <span class="id" title="var">_</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>)).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? ?. <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? ? <span class="id" title="var">H</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab4"></a><h1 class="section">Kleisli extension</h1>

<div class="paragraph"> </div>

 We define the Kleisli extension of a code map, and then will
    use that in the composition of codes. 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Fixpoint</span> <a id="kleisli_ext" class="idref" href="#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> {<a id="A:107" class="idref" href="#A:107"><span class="id" title="binder">A</span></a> <a id="B:108" class="idref" href="#B:108"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:109" class="idref" href="#R:109"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:107"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:108"><span class="id" title="variable">B</span></a>) (<a id="b_list:110" class="idref" href="#b_list:110"><span class="id" title="binder">b_list</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:108"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:107"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">match</span> <a class="idref" href="Top.CodeMap.html#b_list:110"><span class="id" title="variable">b_list</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <span class="id" title="var">b_tail</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.CodeMap.html#R:109"><span class="id" title="variable">R</span></a> <span class="id" title="var">b</span> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">a_list</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option_map"><span class="id" title="definition">option_map</span></a> (<span class="id" title="keyword">fun</span> <a id="x:113" class="idref" href="#x:113"><span class="id" title="binder">x</span></a> ⇒ <span class="id" title="var">a_list</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#x:113"><span class="id" title="variable">x</span></a>) (<a class="idref" href="Top.CodeMap.html#kleisli_ext:111"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.CodeMap.html#R:109"><span class="id" title="variable">R</span></a> <span class="id" title="var">b_tail</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Notation</span> <a id="1c2b79f190971d8059ca5f2d819f635a" class="idref" href="#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">&quot;</span></a>R ^*" := (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <span class="id" title="var">R</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 40, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>

<br/>
</div>

<div class="doc">
<span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a></span> as an applicative functor: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="option_fapp" class="idref" href="#option_fapp"><span class="id" title="definition">option_fapp</span></a> {<a id="A:114" class="idref" href="#A:114"><span class="id" title="binder">A</span></a> <a id="B:115" class="idref" href="#B:115"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="Top.CodeMap.html#A:114"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#B:115"><span class="id" title="variable">B</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.CodeMap.html#A:114"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.CodeMap.html#B:115"><span class="id" title="variable">B</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="maybe_f:116" class="idref" href="#maybe_f:116"><span class="id" title="binder">maybe_f</span></a> <a id="maybe_a:117" class="idref" href="#maybe_a:117"><span class="id" title="binder">maybe_a</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#maybe_f:116"><span class="id" title="variable">maybe_f</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.CodeMap.html#maybe_a:117"><span class="id" title="variable">maybe_a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">f</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<span class="id" title="var">f</span> <span class="id" title="var">a</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" title="var">_</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
</div>

<div class="doc">
The following notation is borrowed from Haskell's notation of fapp: 
</div>
<div class="code">
<span class="id" title="keyword">Notation</span> <a id="5495c4324dd5da5db1c22be5fb7fb71e" class="idref" href="#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&quot;</span></a>f &lt;*&gt; g" := (<a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a> <span class="id" title="var">f</span> <span class="id" title="var">g</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 40, <span class="id" title="tactic">left</span> <span class="id" title="keyword">associativity</span>).<br/>
<span class="comment">(*<br/>
Notation&nbsp;"f&nbsp;&lt;*)</span><br/>

<br/>
</div>

<div class="doc">
In the following, we establish a series of results about <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a></span>,
    which are used for composed codes here and for results about code
    composition in other files. 
</div>
<div class="code">
<span class="id" title="keyword">Theorem</span> <a id="kleisli_ext_app" class="idref" href="#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a> {<a id="A:118" class="idref" href="#A:118"><span class="id" title="binder">A</span></a> <a id="B:119" class="idref" href="#B:119"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:120" class="idref" href="#R:120"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:118"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:119"><span class="id" title="variable">B</span></a>) (<a id="l1:121" class="idref" href="#l1:121"><span class="id" title="binder">l1</span></a> <a id="l2:122" class="idref" href="#l2:122"><span class="id" title="binder">l2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:119"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.CodeMap.html#R:120"><span class="id" title="variable">R</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.CodeMap.html#l1:121"><span class="id" title="variable">l1</span></a> <a class="idref" href="Top.CodeMap.html#l2:122"><span class="id" title="variable">l2</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.CodeMap.html#A:118"><span class="id" title="variable">A</span></a>) <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.CodeMap.html#R:120"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#l1:121"><span class="id" title="variable">l1</span></a><a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.CodeMap.html#R:120"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#l2:122"><span class="id" title="variable">l2</span></a><a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l1</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l2</span></a>); <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">IHl1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option_map"><span class="id" title="definition">option_map</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Hb</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l1</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Hl1</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l2</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Hl2</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
This just checks that the kleisli extenion has the right type: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="theorem_kleisli_ext_is_a_codemap" class="idref" href="#theorem_kleisli_ext_is_a_codemap"><span class="id" title="definition">theorem_kleisli_ext_is_a_codemap</span></a> {<a id="A:123" class="idref" href="#A:123"><span class="id" title="binder">A</span></a> <a id="B:124" class="idref" href="#B:124"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:125" class="idref" href="#R:125"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:123"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:124"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:123"><span class="id" title="variable">A</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:124"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;:= <a class="idref" href="Top.CodeMap.html#R:125"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a>.<br/>

<br/>
</div>

<div class="doc">
 In the following property, the abbreviated variable names have the following
 meaning:
<ul class="doclist">
<li> ps = prefix of short list.

</li>
<li> ss = suffix of short list.

</li>
<li> pl = prefix of long list.

</li>
<li> sl = suffix of long list.

</li>
</ul>
 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="prefix_of_prefixes" class="idref" href="#prefix_of_prefixes"><span class="id" title="lemma">prefix_of_prefixes</span></a> {<a id="A:126" class="idref" href="#A:126"><span class="id" title="binder">A</span></a> : <span class="id" title="keyword">Type</span>} (<a id="ps:127" class="idref" href="#ps:127"><span class="id" title="binder">ps</span></a> <a id="ss:128" class="idref" href="#ss:128"><span class="id" title="binder">ss</span></a> <a id="pl:129" class="idref" href="#pl:129"><span class="id" title="binder">pl</span></a> <a id="sl:130" class="idref" href="#sl:130"><span class="id" title="binder">sl</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:126"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="Top.CodeMap.html#ps:127"><span class="id" title="variable">ps</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#ss:128"><span class="id" title="variable">ss</span></a>) (<a class="idref" href="Top.CodeMap.html#pl:129"><span class="id" title="variable">pl</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#sl:130"><span class="id" title="variable">sl</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#ps:127"><span class="id" title="variable">ps</span></a> <a class="idref" href="Top.CodeMap.html#pl:129"><span class="id" title="variable">pl</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#pl:129"><span class="id" title="variable">pl</span></a> <a class="idref" href="Top.CodeMap.html#ps:127"><span class="id" title="variable">ps</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;make&nbsp;pl&nbsp;forall-quantified&nbsp;in&nbsp;the&nbsp;induction&nbsp;hyp.&nbsp;*)</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> <span class="id" title="var">pl</span>. <span class="id" title="tactic">clear</span> <span class="id" title="var">pl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">ps</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">left</span>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">pl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_comm_cons"><span class="id" title="lemma">app_comm_cons</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_comm_cons"><span class="id" title="lemma">app_comm_cons</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span>  <span class="id" title="var">IHps</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_cons"><span class="id" title="constructor">prefix_of_cons</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="strip_common_prefix" class="idref" href="#strip_common_prefix"><span class="id" title="lemma">strip_common_prefix</span></a> {<a id="A:131" class="idref" href="#A:131"><span class="id" title="binder">A</span></a> : <span class="id" title="keyword">Type</span>} (<a id="pref:132" class="idref" href="#pref:132"><span class="id" title="binder">pref</span></a> <a id="l1:133" class="idref" href="#l1:133"><span class="id" title="binder">l1</span></a> <a id="l2:134" class="idref" href="#l2:134"><span class="id" title="binder">l2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:131"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="Top.CodeMap.html#pref:132"><span class="id" title="variable">pref</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#l1:133"><span class="id" title="variable">l1</span></a>) (<a class="idref" href="Top.CodeMap.html#pref:132"><span class="id" title="variable">pref</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#l2:134"><span class="id" title="variable">l2</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#l1:133"><span class="id" title="variable">l1</span></a> <a class="idref" href="Top.CodeMap.html#l2:134"><span class="id" title="variable">l2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">pref</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHpref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
If R^*: list B -&gt; option (list A) is the kleisli lift, then
   whenever (R^* bs1) `prefix_of` (R^* bs2) then bs1 `prefix_of` bs2.
  this also indicates that the kleisli extension of a prefix_free CodeMap
 is itself not necessarily prefix_free.
 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="code_kleisli_ext_prefix_reflection" class="idref" href="#code_kleisli_ext_prefix_reflection"><span class="id" title="lemma">code_kleisli_ext_prefix_reflection</span></a> {<a id="A:135" class="idref" href="#A:135"><span class="id" title="binder">A</span></a> <a id="B:136" class="idref" href="#B:136"><span class="id" title="binder">B</span></a> : <span class="id" title="keyword">Type</span>} (<a id="R:137" class="idref" href="#R:137"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:135"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:136"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> <a class="idref" href="Top.CodeMap.html#R:137"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> <a class="idref" href="Top.CodeMap.html#R:137"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">∀</span> <a id="bs1:138" class="idref" href="#bs1:138"><span class="id" title="binder">bs1</span></a> <a id="bs2:139" class="idref" href="#bs2:139"><span class="id" title="binder">bs2</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:136"><span class="id" title="variable">B</span></a>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#option_rel_lift"><span class="id" title="inductive">option_rel_lift</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="Top.CodeMap.html#R:137"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs1</span></a>) (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.CodeMap.html#R:137"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#bs2:139"><span class="id" title="variable">bs2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <a class="idref" href="Top.CodeMap.html#bs1:138"><span class="id" title="variable">bs1</span></a> <a class="idref" href="Top.CodeMap.html#bs2:139"><span class="id" title="variable">bs2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">R_ne_word</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">R_prefix_free</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">bs1</span>. <span class="comment">(*&nbsp;keep&nbsp;bs2&nbsp;forall-quantified&nbsp;in&nbsp;the&nbsp;induction&nbsp;hyp&nbsp;*)</span><br/>
&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">intros</span> ×. <span class="id" title="tactic">intro</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;R^*(bs2)&nbsp;must&nbsp;also&nbsp;be&nbsp;defined&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <span class="id" title="var">R</span> <span class="id" title="var">bs1</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">R</span> <span class="id" title="var">a</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">bs2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;The&nbsp;case&nbsp;`bs2&nbsp;=&nbsp;nil`&nbsp;is&nbsp;contradictory&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;*** <span class="id" title="tactic">eapply</span> <span class="id" title="var">R_ne_word</span>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;*** <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_comm_cons"><span class="id" title="lemma">app_comm_cons</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;bs2&nbsp;-&gt;&nbsp;b&nbsp;::&nbsp;bs2&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>); <span class="id" title="tactic">try</span> <span class="id" title="var">case_eq_subst</span> (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <span class="id" title="var">R</span> <span class="id" title="var">bs2</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_prefixes"><span class="id" title="lemma">prefix_of_prefixes</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H3</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">b</span> <span class="id" title="keyword">with</span> <span class="id" title="var">a</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_cons"><span class="id" title="constructor">prefix_of_cons</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHbs1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;we&nbsp;now&nbsp;only&nbsp;need&nbsp;to&nbsp;strip&nbsp;the&nbsp;common&nbsp;prefixes&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">CaseEq1</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">CaseEq1</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#strip_common_prefix"><span class="id" title="lemma">strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="comment">(*&nbsp;show&nbsp;that&nbsp;a&nbsp;=&nbsp;b&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H3</span> ; [|<span class="id" title="tactic">symmetry</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;the&nbsp;two&nbsp;cases&nbsp;are&nbsp;symmetric,&nbsp;either&nbsp;(R&nbsp;a)&nbsp;is&nbsp;a&nbsp;prefix&nbsp;of&nbsp;(R&nbsp;b)&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;or&nbsp;the&nbsp;other&nbsp;way&nbsp;round,&nbsp;so&nbsp;lets&nbsp;just&nbsp;swap&nbsp;a=b&nbsp;to&nbsp;b=a&nbsp;in&nbsp;one&nbsp;of&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;the&nbsp;goals&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;then&nbsp;in&nbsp;both&nbsp;cases&nbsp;we&nbsp;can&nbsp;do:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">apply</span> <span class="id" title="var">R_prefix_free</span>; <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq0</span>; <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq1</span>; <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="kleisli_ext_preserves_nonempty" class="idref" href="#kleisli_ext_preserves_nonempty"><span class="id" title="lemma">kleisli_ext_preserves_nonempty</span></a> {<a id="A:140" class="idref" href="#A:140"><span class="id" title="binder">A</span></a> <a id="B:141" class="idref" href="#B:141"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:142" class="idref" href="#R:142"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:140"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:141"><span class="id" title="variable">B</span></a>) (<a id="l:143" class="idref" href="#l:143"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:141"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <a class="idref" href="Top.CodeMap.html#l:143"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">∀</span> <a id="R_l:144" class="idref" href="#R_l:144"><span class="id" title="binder">R_l</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:140"><span class="id" title="variable">A</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#R_l:144"><span class="id" title="variable">R_l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#R:142"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <a class="idref" href="Top.CodeMap.html#R_l:144"><span class="id" title="variable">R_l</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">HRb</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">HRl</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">try</span> (<span class="id" title="tactic">discriminate</span> <span class="id" title="var">H0</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> <span class="id" title="var">R_ne</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l0</span> <span class="id" title="var">eqn</span>: <span class="id" title="var">Hl0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>. <span class="id" title="tactic">apply</span> (<span class="id" title="var">R_ne</span> <span class="id" title="var">b</span>). <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="kleisli_ext_preserves_neq_nil" class="idref" href="#kleisli_ext_preserves_neq_nil"><span class="id" title="lemma">kleisli_ext_preserves_neq_nil</span></a> {<a id="A:145" class="idref" href="#A:145"><span class="id" title="binder">A</span></a> <a id="B:146" class="idref" href="#B:146"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:147" class="idref" href="#R:147"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:145"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:146"><span class="id" title="variable">B</span></a>) (<a id="l:148" class="idref" href="#l:148"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:146"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#l:148"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">∀</span> <a id="R_l:149" class="idref" href="#R_l:149"><span class="id" title="binder">R_l</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:145"><span class="id" title="variable">A</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#R_l:149"><span class="id" title="variable">R_l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#R:147"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#R_l:149"><span class="id" title="variable">R_l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">P</span> <span class="id" title="var">Rl</span> <span class="id" title="var">Q</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_preserves_nonempty"><span class="id" title="lemma">kleisli_ext_preserves_nonempty</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="kleisli_ext_reflects_empty" class="idref" href="#kleisli_ext_reflects_empty"><span class="id" title="lemma">kleisli_ext_reflects_empty</span></a> {<a id="A:150" class="idref" href="#A:150"><span class="id" title="binder">A</span></a> <a id="B:151" class="idref" href="#B:151"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:152" class="idref" href="#R:152"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:150"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:151"><span class="id" title="variable">B</span></a>) (<a id="l:153" class="idref" href="#l:153"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:151"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#R:152"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*)</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#l:153"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_empty_or_not"><span class="id" title="lemma">list_empty_or_not</span></a> <span class="id" title="var">l</span>).<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intro</span> <span class="id" title="var">EqRl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassert</span> (<a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_preserves_nonempty"><span class="id" title="lemma">kleisli_ext_preserves_nonempty</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="does_not_start_with_codeword" class="idref" href="#does_not_start_with_codeword"><span class="id" title="definition">does_not_start_with_codeword</span></a> {<a id="A:154" class="idref" href="#A:154"><span class="id" title="binder">A</span></a> <a id="B:155" class="idref" href="#B:155"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:156" class="idref" href="#R:156"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:154"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:155"><span class="id" title="variable">B</span></a>} (<a id="l:157" class="idref" href="#l:157"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:154"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= (<span class="id" title="keyword">∀</span> <a id="b:158" class="idref" href="#b:158"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.CodeMap.html#B:155"><span class="id" title="variable">B</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">~(</span></a><a class="idref" href="Top.CodeMap.html#option_rel_lift"><span class="id" title="inductive">option_rel_lift</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="Top.CodeMap.html#R:156"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#b:158"><span class="id" title="variable">b</span></a>) (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#l:157"><span class="id" title="variable">l</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">)</span></a>).<br/>

<br/>
<span class="id" title="keyword">Example</span> <a id="nil_does_not_start_with_codeword" class="idref" href="#nil_does_not_start_with_codeword"><span class="id" title="definition">nil_does_not_start_with_codeword</span></a> {<a id="A:159" class="idref" href="#A:159"><span class="id" title="binder">A</span></a> <a id="B:160" class="idref" href="#B:160"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:161" class="idref" href="#R:161"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:159"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:160"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#does_not_start_with_codeword"><span class="id" title="definition">does_not_start_with_codeword</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.CodeMap.html#R:161"><span class="id" title="variable">R</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> <span class="id" title="var">NotEmpty</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H2</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">NotEmpty</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="kleisli_ext_not_prefix" class="idref" href="#kleisli_ext_not_prefix"><span class="id" title="lemma">kleisli_ext_not_prefix</span></a> {<a id="A:162" class="idref" href="#A:162"><span class="id" title="binder">A</span></a> <a id="B:163" class="idref" href="#B:163"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:164" class="idref" href="#R:164"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:162"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:163"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="l:165" class="idref" href="#l:165"><span class="id" title="binder">l</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:163"><span class="id" title="variable">B</span></a>) (<a id="R_l:166" class="idref" href="#R_l:166"><span class="id" title="binder">R_l</span></a> <a id="suff:167" class="idref" href="#suff:167"><span class="id" title="binder">suff</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:162"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#R:164"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#R_l:166"><span class="id" title="variable">R_l</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#does_not_start_with_codeword"><span class="id" title="definition">does_not_start_with_codeword</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.CodeMap.html#R:164"><span class="id" title="variable">R</span></a>) (<a class="idref" href="Top.CodeMap.html#R_l:166"><span class="id" title="variable">R_l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#suff:167"><span class="id" title="variable">suff</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#l:165"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;the&nbsp;remaining&nbsp;case&nbsp;is&nbsp;contradictory:&nbsp;*)</span><br/>
&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">b</span>:=<span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">HR_b</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">Rstar_l</span>|]; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="kleisli_ext_injective_with_suffix" class="idref" href="#kleisli_ext_injective_with_suffix"><span class="id" title="lemma">kleisli_ext_injective_with_suffix</span></a> {<a id="A:168" class="idref" href="#A:168"><span class="id" title="binder">A</span></a> <a id="B:169" class="idref" href="#B:169"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:170" class="idref" href="#R:170"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:168"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:169"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="l1:171" class="idref" href="#l1:171"><span class="id" title="binder">l1</span></a> <a id="l2:172" class="idref" href="#l2:172"><span class="id" title="binder">l2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:169"><span class="id" title="variable">B</span></a>) (<a id="Rl1:173" class="idref" href="#Rl1:173"><span class="id" title="binder">Rl1</span></a> <a id="Rl2:174" class="idref" href="#Rl2:174"><span class="id" title="binder">Rl2</span></a> <a id="suff1:175" class="idref" href="#suff1:175"><span class="id" title="binder">suff1</span></a> <a id="suff2:176" class="idref" href="#suff2:176"><span class="id" title="binder">suff2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#A:168"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#does_not_start_with_codeword"><span class="id" title="definition">does_not_start_with_codeword</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.CodeMap.html#R:170"><span class="id" title="variable">R</span></a>) <a class="idref" href="Top.CodeMap.html#suff1:175"><span class="id" title="variable">suff1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#does_not_start_with_codeword"><span class="id" title="definition">does_not_start_with_codeword</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.CodeMap.html#R:170"><span class="id" title="variable">R</span></a>) <a class="idref" href="Top.CodeMap.html#suff2:176"><span class="id" title="variable">suff2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#R:170"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#Rl1:173"><span class="id" title="variable">Rl1</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#R:170"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.CodeMap.html#Rl2:174"><span class="id" title="variable">Rl2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#Rl1:173"><span class="id" title="variable">Rl1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#suff1:175"><span class="id" title="variable">suff1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#Rl2:174"><span class="id" title="variable">Rl2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.CodeMap.html#suff2:176"><span class="id" title="variable">suff2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#l1:171"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#l2:172"><span class="id" title="variable">l2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ? ? ? ? ? ? <span class="id" title="var">P_suff1</span> <span class="id" title="var">P_suff2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">l1</span> <span class="id" title="var">l2</span> <span class="id" title="var">Rl1</span> <span class="id" title="var">Rl2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">l1</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b1</span> <span class="id" title="var">tl1</span>]; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_not_prefix"><span class="id" title="lemma">kleisli_ext_not_prefix</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H1</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">P_suff1</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">l2</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b2</span> <span class="id" title="var">tl2</span>]. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;first&nbsp;case&nbsp;is&nbsp;contradictory&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_not_prefix"><span class="id" title="lemma">kleisli_ext_not_prefix</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H1</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">P_suff2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b1</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b1</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_R_b1</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b2</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b2</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_R_b2</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">Eq_R_b1</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;(R&nbsp;b1)&nbsp;and&nbsp;(R&nbsp;b2)&nbsp;can't&nbsp;be&nbsp;None:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">tl1</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_tl1</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_R_tl1</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">tl2</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_tl2</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_R_tl2</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_eq_app"><span class="id" title="lemma">app_eq_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> ? <span class="id" title="var">R_prefix_free</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">R_prefix_free</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>; [<span class="id" title="tactic">symmetry</span>|]; <span class="id" title="tactic">apply</span> <span class="id" title="var">R_prefix_free</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_R_b1</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_R_b2</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">Eq_R_b1</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">Eq_R_b2</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+++ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+++ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">b2</span> <span class="id" title="keyword">with</span> <span class="id" title="var">b1</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;if&nbsp;b1=b2,&nbsp;then&nbsp;R_b1=R_b2:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">Eq_R_b1</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_R_b2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_R_b2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">R_b2</span> <span class="id" title="keyword">with</span> <span class="id" title="var">R_b1</span> <span class="id" title="tactic">in</span> *; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;lets&nbsp;solve&nbsp;the&nbsp;goal:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">IHtl1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H3</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H4</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Corollary</span> <a id="kleisli_ext_injective_on_dom" class="idref" href="#kleisli_ext_injective_on_dom"><span class="id" title="lemma">kleisli_ext_injective_on_dom</span></a> {<a id="A:177" class="idref" href="#A:177"><span class="id" title="binder">A</span></a> <a id="B:178" class="idref" href="#B:178"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:179" class="idref" href="#R:179"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:177"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:178"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> <a id="l1:180" class="idref" href="#l1:180"><span class="id" title="binder">l1</span></a> <a id="l2:181" class="idref" href="#l2:181"><span class="id" title="binder">l2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.CodeMap.html#B:178"><span class="id" title="variable">B</span></a>, <a class="idref" href="Top.CodeMap.html#R:179"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#R:179"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#R:179"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l2</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#l1:180"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#l2:181"><span class="id" title="variable">l2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l1</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eql1</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">l2</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eql2</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_injective_with_suffix"><span class="id" title="lemma">kleisli_ext_injective_with_suffix</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">suff1</span>:=<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>) (<span class="id" title="var">suff2</span>:=<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>) (<span class="id" title="var">R</span>:=<span class="id" title="var">R</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#nil_does_not_start_with_codeword"><span class="id" title="definition">nil_does_not_start_with_codeword</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#nil_does_not_start_with_codeword"><span class="id" title="definition">nil_does_not_start_with_codeword</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab5"></a><h1 class="section">Code composition</h1>
 The code composition is the kleisli extension of code1 w.r.t. lists combined
 with the kleisli extension of code1 w.r.t. <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a></span>. We didn't define the latter explicitly,
 so we verbosely write it as a match here: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="compose_codemap" class="idref" href="#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> {<a id="A:182" class="idref" href="#A:182"><span class="id" title="binder">A</span></a> <a id="B:183" class="idref" href="#B:183"><span class="id" title="binder">B</span></a> <a id="C:184" class="idref" href="#C:184"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>} (<a id="code1:185" class="idref" href="#code1:185"><span class="id" title="binder">code1</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:182"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:183"><span class="id" title="variable">B</span></a>) (<a id="code2:186" class="idref" href="#code2:186"><span class="id" title="binder">code2</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#B:183"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.CodeMap.html#C:184"><span class="id" title="variable">C</span></a>) : <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:182"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#C:184"><span class="id" title="variable">C</span></a><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="c:187" class="idref" href="#c:187"><span class="id" title="binder">c</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> (<a class="idref" href="Top.CodeMap.html#code2:186"><span class="id" title="variable">code2</span></a> <a class="idref" href="Top.CodeMap.html#c:187"><span class="id" title="variable">c</span></a>) <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">bs</span> ⇒ <a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.CodeMap.html#code1:185"><span class="id" title="variable">code1</span></a> <span class="id" title="var">bs</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="composed_code_ne_word" class="idref" href="#composed_code_ne_word"><span class="id" title="lemma">composed_code_ne_word</span></a> {<a id="A:188" class="idref" href="#A:188"><span class="id" title="binder">A</span></a> <a id="B:189" class="idref" href="#B:189"><span class="id" title="binder">B</span></a> <a id="C:190" class="idref" href="#C:190"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:191" class="idref" href="#R:191"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:188"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:189"><span class="id" title="variable">B</span></a>) (<a id="S:192" class="idref" href="#S:192"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#B:189"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.CodeMap.html#C:190"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> <a class="idref" href="Top.CodeMap.html#R:191"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> <a class="idref" href="Top.CodeMap.html#S:192"><span class="id" title="variable">S</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> (<a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <a class="idref" href="Top.CodeMap.html#R:191"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#S:192"><span class="id" title="variable">S</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">R_ne_word</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">S_ne_word</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">c</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">H</span> := <span class="id" title="var">S_ne_word</span> <span class="id" title="var">c</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">S</span> <span class="id" title="var">c</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">RbNE</span> := <span class="id" title="var">R_ne_word</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> <span class="id" title="var">RbNE</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">RbNE</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">unfold</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option_map"><span class="id" title="definition">option_map</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <span class="id" title="var">R</span> <span class="id" title="var">l</span>); <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">intros</span>; <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">discriminate</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="composed_code_prefix_free" class="idref" href="#composed_code_prefix_free"><span class="id" title="lemma">composed_code_prefix_free</span></a> {<a id="A:193" class="idref" href="#A:193"><span class="id" title="binder">A</span></a> <a id="B:194" class="idref" href="#B:194"><span class="id" title="binder">B</span></a> <a id="C:195" class="idref" href="#C:195"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:196" class="idref" href="#R:196"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#A:193"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:194"><span class="id" title="variable">B</span></a>) (<a id="S:197" class="idref" href="#S:197"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.CodeMap.html#B:194"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.CodeMap.html#C:195"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> <a class="idref" href="Top.CodeMap.html#R:196"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> <a class="idref" href="Top.CodeMap.html#R:196"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> <a class="idref" href="Top.CodeMap.html#S:197"><span class="id" title="variable">S</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> (<a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <a class="idref" href="Top.CodeMap.html#R:196"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#S:197"><span class="id" title="variable">S</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">R_ne_word</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">R_pref_free</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">S_pref_free</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">c</span> <span class="id" title="var">c'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">S</span> <span class="id" title="var">c</span>); <span class="id" title="tactic">try</span> <span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">S</span> <span class="id" title="var">c'</span>); <span class="id" title="tactic">intro</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <span class="id" title="var">S_pref_free</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#code_kleisli_ext_prefix_reflection"><span class="id" title="lemma">code_kleisli_ext_prefix_reflection</span></a>; <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="code_closed_under_composition" class="idref" href="#code_closed_under_composition"><span class="id" title="lemma">code_closed_under_composition</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<a id="A:198" class="idref" href="#A:198"><span class="id" title="binder">A</span></a> <a id="B:199" class="idref" href="#B:199"><span class="id" title="binder">B</span></a> <a id="C:200" class="idref" href="#C:200"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:201" class="idref" href="#R:201"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:198"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:199"><span class="id" title="variable">B</span></a>) (<a id="S:202" class="idref" href="#S:202"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#B:199"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.CodeMap.html#C:200"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="RS:203" class="idref" href="#RS:203"><span class="id" title="binder">RS</span></a> : <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:198"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#C:200"><span class="id" title="variable">C</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.CodeMap.html#code_proj"><span class="id" title="definition">code_proj</span></a> <a class="idref" href="Top.CodeMap.html#RS:203"><span class="id" title="variable">RS</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <a class="idref" href="Top.CodeMap.html#R:201"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#S:202"><span class="id" title="variable">S</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">RS_map</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="var">epose</span> (<span class="id" title="var">RS</span> := <span class="id" title="var">_</span> : <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <span class="id" title="var">A</span> <span class="id" title="var">C</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#Build_Code"><span class="id" title="constructor">Build_Code</span></a> <span class="id" title="var">A</span> <span class="id" title="var">C</span> <span class="id" title="var">RS_map</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#composed_code_ne_word"><span class="id" title="lemma">composed_code_ne_word</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#composed_code_prefix_free"><span class="id" title="lemma">composed_code_prefix_free</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <span class="id" title="var">RS</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">trivial</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="compose_code" class="idref" href="#compose_code"><span class="id" title="definition">compose_code</span></a> {<a id="A:204" class="idref" href="#A:204"><span class="id" title="binder">A</span></a> <a id="B:205" class="idref" href="#B:205"><span class="id" title="binder">B</span></a> <a id="C:206" class="idref" href="#C:206"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:207" class="idref" href="#R:207"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:204"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:205"><span class="id" title="variable">B</span></a>) (<a id="S:208" class="idref" href="#S:208"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#B:205"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.CodeMap.html#C:206"><span class="id" title="variable">C</span></a>) : <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:204"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#C:206"><span class="id" title="variable">C</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R_map</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">S_map</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#Build_Code"><span class="id" title="constructor">Build_Code</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">code</span> := <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <span class="id" title="var">R_map</span> <span class="id" title="var">S_map</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#composed_code_ne_word"><span class="id" title="lemma">composed_code_ne_word</span></a>; <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#composed_code_prefix_free"><span class="id" title="lemma">composed_code_prefix_free</span></a>; <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="compose_code_comm_proj" class="idref" href="#compose_code_comm_proj"><span class="id" title="lemma">compose_code_comm_proj</span></a> {<a id="A:209" class="idref" href="#A:209"><span class="id" title="binder">A</span></a> <a id="B:210" class="idref" href="#B:210"><span class="id" title="binder">B</span></a> <a id="C:211" class="idref" href="#C:211"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:212" class="idref" href="#R:212"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#A:209"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.CodeMap.html#B:210"><span class="id" title="variable">B</span></a>) (<a id="S:213" class="idref" href="#S:213"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.CodeMap.html#B:210"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.CodeMap.html#C:211"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <a class="idref" href="Top.CodeMap.html#R:212"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#S:213"><span class="id" title="variable">S</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <a class="idref" href="Top.CodeMap.html#R:212"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.CodeMap.html#S:213"><span class="id" title="variable">S</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.Concretization.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>Concretization - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.Concretization</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.LTS.html#"><span class="id" title="library">LTS</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.CodeMap.html#"><span class="id" title="library">CodeMap</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.Contraction.html#"><span class="id" title="library">Contraction</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#"><span class="id" title="library">Coq.Init.Specif</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#"><span class="id" title="library">Coq.Init.Logic</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#"><span class="id" title="library">Coq.Logic.ProofIrrelevance</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#"><span class="id" title="library">Decidable</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#"><span class="id" title="library">Coq.Relations.Relation_Definitions</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab6"></a><h1 class="section">Definitions</h1>
<a id="lab7"></a><h2 class="section">Concretization Operator</h2>

<div class="paragraph"> </div>

 For one of the directions of the Galois connection, we need an
 oracle that decides if a given <span class="inlinecode"><span class="id" title="var">w</span></span> <span class="inlinecode">:</span> <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a></span> <span class="inlinecode"><a class="idref" href="Top.Concretization.html#CompositionFailure.A"><span class="id" title="inductive">A</span></a></span> is the prefix of
 any <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a></span> <span class="inlinecode"><a class="idref" href="Top.Concretization.html#CompositionFailure.b"><span class="id" title="constructor">b</span></a></span>. 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="CodeMapInverseDecidable" class="idref" href="#CodeMapInverseDecidable"><span class="id" title="definition">CodeMapInverseDecidable</span></a> {<a id="A:1" class="idref" href="#A:1"><span class="id" title="binder">A</span></a> <a id="B:2" class="idref" href="#B:2"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:3" class="idref" href="#R:3"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:1"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:2"><span class="id" title="variable">B</span></a>) :=<br/>
&nbsp;&nbsp;(<span class="id" title="keyword">∀</span> <a id="w:4" class="idref" href="#w:4"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:1"><span class="id" title="variable">A</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a> (<a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <a class="idref" href="Top.Concretization.html#R:3"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#w:4"><span class="id" title="variable">w</span></a>)).<br/>

<br/>
</div>

<div class="doc">
In the concretization of an LTS <span class="inlinecode"><a class="idref" href="Top.Concretization.html#BooleanActionMachine.M"><span class="id" title="definition">M</span></a></span>, the 'normal' states will be of this shape:
 They are tuples of a state of M together with a word <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a></span> <span class="inlinecode"><a class="idref" href="Top.Concretization.html#CompositionFailure.A"><span class="id" title="inductive">A</span></a></span>, which grows along
 the transitions. As soon as the word is known to the code <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a></span>, an actual
 transition of the underlying LTS <span class="inlinecode"><a class="idref" href="Top.Concretization.html#BooleanActionMachine.M"><span class="id" title="definition">M</span></a></span> is performed. Thus,
 the accumulated word are proper prefixes of words known to the code <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a></span>: 
</div>
<div class="code">
<span class="id" title="keyword">Structure</span> <a id="PrefixedState" class="idref" href="#PrefixedState"><span class="id" title="record">PrefixedState</span></a> {<a id="A:5" class="idref" href="#A:5"><span class="id" title="binder">A</span></a> <a id="B:6" class="idref" href="#B:6"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:7" class="idref" href="#R:7"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:5"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:6"><span class="id" title="variable">B</span></a>} {<a id="M:8" class="idref" href="#M:8"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:6"><span class="id" title="variable">B</span></a>} : <span class="id" title="keyword">Type</span><br/>
&nbsp;&nbsp;:= <span class="id" title="var">mk_ps</span> {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="ps_state" class="idref" href="#ps_state"><span class="id" title="projection">ps_state</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:8"><span class="id" title="variable">M</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="ps_prefix" class="idref" href="#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:5"><span class="id" title="variable">A</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="ps_prop" class="idref" href="#ps_prop"><span class="id" title="projection">ps_prop</span></a> : <a class="idref" href="Top.Concretization.html#ps_prefix:11"><span class="id" title="method">ps_prefix</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:12" class="idref" href="#b:12"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:6"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix:11"><span class="id" title="method">ps_prefix</span></a> (<a class="idref" href="Top.Concretization.html#R:7"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:12"><span class="id" title="variable">b</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}.<br/>

<br/>
</div>

<div class="doc">
The following projection drops the property of a <span class="inlinecode"><a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a></span> 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="ps_proj" class="idref" href="#ps_proj"><span class="id" title="definition">ps_proj</span></a> {<a id="A:14" class="idref" href="#A:14"><span class="id" title="binder">A</span></a> <a id="B:15" class="idref" href="#B:15"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:16" class="idref" href="#R:16"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:14"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:15"><span class="id" title="variable">B</span></a>} {<a id="M:17" class="idref" href="#M:17"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:15"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.Concretization.html#R:16"><span class="id" title="variable">R</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:17"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:14"><span class="id" title="variable">A</span></a><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="qw:18" class="idref" href="#qw:18"><span class="id" title="binder">qw</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw:18"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:18"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>.<br/>

<br/>
<span class="id" title="keyword">Notation</span> <a id="7ed20bd707aa9ece15ff409447856978" class="idref" href="#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">&quot;</span></a>'Concretized' ( q , w )" := (<a class="idref" href="Top.Concretization.html#mk_ps"><span class="id" title="constructor">mk_ps</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">q</span> <span class="id" title="var">w</span> <span class="id" title="var">_</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 40) : <span class="id" title="var">type_scope</span>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="nil_state" class="idref" href="#nil_state"><span class="id" title="definition">nil_state</span></a> {<a id="A:19" class="idref" href="#A:19"><span class="id" title="binder">A</span></a> <a id="B:20" class="idref" href="#B:20"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:21" class="idref" href="#R:21"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:19"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:20"><span class="id" title="variable">B</span></a>} {<a id="M:22" class="idref" href="#M:22"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:20"><span class="id" title="variable">B</span></a>} (<a id="q:23" class="idref" href="#q:23"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:22"><span class="id" title="variable">M</span></a>): <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (@<a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a> <a class="idref" href="Top.Concretization.html#A:19"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:20"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Concretization.html#R:21"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:22"><span class="id" title="variable">M</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eapply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">Concretized</span></a> <a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">(</span></a><span class="id" title="var">q</span><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">)</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">left</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab8"></a><h2 class="section">Transitions</h2>

<div class="paragraph"> </div>

 The transition relation can be defined "bottom up" via inductive
 rules or equivalently "top down" as a predicate using match-clauses.
 Let's start with the rules:

</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="ConcrTransInd" class="idref" href="#ConcrTransInd"><span class="id" title="inductive">ConcrTransInd</span></a> {<a id="A:24" class="idref" href="#A:24"><span class="id" title="binder">A</span></a> <a id="B:25" class="idref" href="#B:25"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:26" class="idref" href="#R:26"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:25"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<a id="same_input:27" class="idref" href="#same_input:27"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>} {<a id="M:28" class="idref" href="#M:28"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:25"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="var">A</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;</div>

<div class="doc">
We can always accumulating prefix if the involed states exist: 
</div>
<div class="code">
&nbsp;&nbsp;| <a id="RuleMid" class="idref" href="#RuleMid"><span class="id" title="constructor">RuleMid</span></a> : <span class="id" title="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="q:31" class="idref" href="#q:31"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:28"><span class="id" title="variable">M</span></a>) (<a id="w:32" class="idref" href="#w:32"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>) (<a id="a:33" class="idref" href="#a:33"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;------------------------------------------------&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#ConcrTransInd:29"><span class="id" title="inductive">ConcrTransInd</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:31"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.Concretization.html#w:32"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>) <a class="idref" href="Top.Concretization.html#a:33"><span class="id" title="variable">a</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:31"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.Concretization.html#w:32"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:33"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>)<br/>
<br/>
&nbsp;&nbsp;</div>

<div class="doc">
As soon as the prefix becomes R b, we take the corresponding
      transition in M:
   
</div>
<div class="code">
&nbsp;&nbsp;| <a id="RuleEnd" class="idref" href="#RuleEnd"><span class="id" title="constructor">RuleEnd</span></a> : <span class="id" title="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="q:34" class="idref" href="#q:34"><span class="id" title="binder">q</span></a> <a id="q':35" class="idref" href="#q':35"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:28"><span class="id" title="variable">M</span></a>) (<a id="w:36" class="idref" href="#w:36"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>) (<a id="a:37" class="idref" href="#a:37"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>) (<a id="b:38" class="idref" href="#b:38"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:25"><span class="id" title="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:34"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#b:38"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Concretization.html#q':35"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>  <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a>  <a class="idref" href="Top.Concretization.html#R:26"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:38"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#w:36"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:37"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;---------------------------------------------&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#ConcrTransInd:29"><span class="id" title="inductive">ConcrTransInd</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:34"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.Concretization.html#w:36"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>) <a class="idref" href="Top.Concretization.html#a:37"><span class="id" title="variable">a</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q':35"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>)<br/>
<br/>
&nbsp;&nbsp;</div>

<div class="doc">
If the accumulated prefix is not below of any defined code word,
      we go to the chaos state:
   
</div>
<div class="code">
&nbsp;&nbsp;| <a id="RuleToChaos" class="idref" href="#RuleToChaos"><span class="id" title="constructor">RuleToChaos</span></a> : <span class="id" title="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="q:39" class="idref" href="#q:39"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:28"><span class="id" title="variable">M</span></a>) (<a id="w:40" class="idref" href="#w:40"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>) (<a id="a:41" class="idref" href="#a:41"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> (<a id="b:42" class="idref" href="#b:42"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:25"><span class="id" title="variable">B</span></a>) (<a id="u:43" class="idref" href="#u:43"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>) (<a id="a':44" class="idref" href="#a':44"><span class="id" title="binder">a'</span></a>: <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>), <a class="idref" href="Top.Concretization.html#same_input:27"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#a:41"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.Concretization.html#a':44"><span class="id" title="variable">a'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#R:26"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:42"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#w:40"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a':44"><span class="id" title="variable">a'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#u:43"><span class="id" title="variable">u</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;---------------------------------------------&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#ConcrTransInd:29"><span class="id" title="inductive">ConcrTransInd</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:39"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.Concretization.html#w:40"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>) <a class="idref" href="Top.Concretization.html#a:41"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><br/>
&nbsp;&nbsp;</div>

<div class="doc">
Once on the chaos state, we allow any action:
   
</div>
<div class="code">
&nbsp;&nbsp;| <a id="RuleOnChaos" class="idref" href="#RuleOnChaos"><span class="id" title="constructor">RuleOnChaos</span></a> : <span class="id" title="keyword">∀</span> (<a id="a:45" class="idref" href="#a:45"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Concretization.html#A:24"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;-------------------------&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#ConcrTransInd:29"><span class="id" title="inductive">ConcrTransInd</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> <a class="idref" href="Top.Concretization.html#a:45"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><br/>
.<br/>

<br/>
</div>

<div class="doc">
The above inductive rules are equivalent to the following explicitly defined
    match-clause: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Definition</span> <a id="ConcrTransCompact" class="idref" href="#ConcrTransCompact"><span class="id" title="definition">ConcrTransCompact</span></a> {<a id="A:46" class="idref" href="#A:46"><span class="id" title="binder">A</span></a> <a id="B:47" class="idref" href="#B:47"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:48" class="idref" href="#R:48"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:46"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:47"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<a id="same_input:49" class="idref" href="#same_input:49"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Concretization.html#A:46"><span class="id" title="variable">A</span></a>} {<a id="M:50" class="idref" href="#M:50"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:47"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (@<a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a> <a class="idref" href="Top.Concretization.html#A:46"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:47"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Concretization.html#R:48"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:50"><span class="id" title="variable">M</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:46"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (@<a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a> <a class="idref" href="Top.Concretization.html#A:46"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:47"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Concretization.html#R:48"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:50"><span class="id" title="variable">M</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="qw:51" class="idref" href="#qw:51"><span class="id" title="binder">qw</span></a> <a id="a:52" class="idref" href="#a:52"><span class="id" title="binder">a</span></a> <a id="qw':53" class="idref" href="#qw':53"><span class="id" title="binder">qw'</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#qw:51"><span class="id" title="variable">qw</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">qw</span> ⇒ <span class="id" title="keyword">let</span> (<a id="q:55" class="idref" href="#q:55"><span class="id" title="binder">q</span></a>,<a id="w:56" class="idref" href="#w:56"><span class="id" title="binder">w</span></a>) := <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <a class="idref" href="Top.Concretization.html#qw:51"><span class="id" title="variable">qw</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#qw':53"><span class="id" title="variable">qw'</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">qw'</span> ⇒ <span class="id" title="keyword">let</span> (<a id="q':58" class="idref" href="#q':58"><span class="id" title="binder">q'</span></a>,<a id="w':59" class="idref" href="#w':59"><span class="id" title="binder">w'</span></a>) := <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <a class="idref" href="Top.Concretization.html#qw':53"><span class="id" title="variable">qw'</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;transitions&nbsp;between&nbsp;ordinary&nbsp;states:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#w':59"><span class="id" title="variable">w'</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> ⇒ <span class="comment">(*&nbsp;completing&nbsp;the&nbsp;high-level&nbsp;transition:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:61" class="idref" href="#b:61"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:47"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:55"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#b:61"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Concretization.html#q':58"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#R:48"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:61"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#w:56"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:52"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" title="var">_</span> ⇒ <span class="comment">(*&nbsp;accumulating&nbsp;prefix:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="Top.Concretization.html#q:55"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#q':58"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#w:56"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:52"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#w':59"><span class="id" title="variable">w'</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;transition&nbsp;from&nbsp;ordinary&nbsp;to&nbsp;chaos&nbsp;state:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;we&nbsp;have&nbsp;a&nbsp;transition&nbsp;if&nbsp;the&nbsp;action&nbsp;code&nbsp;R&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;does&nbsp;not&nbsp;have&nbsp;any&nbsp;transition&nbsp;for&nbsp;the&nbsp;input-part&nbsp;of&nbsp;`a`&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="b:62" class="idref" href="#b:62"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:47"><span class="id" title="variable">B</span></a>) (<a id="a':63" class="idref" href="#a':63"><span class="id" title="binder">a'</span></a>: <a class="idref" href="Top.Concretization.html#A:46"><span class="id" title="variable">A</span></a>) (<a id="u:64" class="idref" href="#u:64"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:46"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#same_input:49"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#a:52"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.Concretization.html#a':63"><span class="id" title="variable">a'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#R:48"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:62"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#w:56"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a':63"><span class="id" title="variable">a'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#u:64"><span class="id" title="variable">u</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="Top.Concretization.html#qw':53"><span class="id" title="variable">qw'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="ConcrTrans_equivalent" class="idref" href="#ConcrTrans_equivalent"><span class="id" title="lemma">ConcrTrans_equivalent</span></a> {<a id="A:65" class="idref" href="#A:65"><span class="id" title="binder">A</span></a> <a id="B:66" class="idref" href="#B:66"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:67" class="idref" href="#R:67"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:65"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:66"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<a id="same_input:68" class="idref" href="#same_input:68"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Concretization.html#A:65"><span class="id" title="variable">A</span></a>} {<a id="M:69" class="idref" href="#M:69"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:66"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="qw:70" class="idref" href="#qw:70"><span class="id" title="binder">qw</span></a> <a id="qw':71" class="idref" href="#qw':71"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>) (<a id="a:72" class="idref" href="#a:72"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Concretization.html#A:65"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#ConcrTransCompact"><span class="id" title="definition">ConcrTransCompact</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.Concretization.html#R:67"><span class="id" title="variable">R</span></a>) (<span class="id" title="var">same_input</span>:=<a class="idref" href="Top.Concretization.html#same_input:68"><span class="id" title="variable">same_input</span></a>) <a class="idref" href="Top.Concretization.html#qw:70"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.Concretization.html#a:72"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.Concretization.html#qw':71"><span class="id" title="variable">qw'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#ConcrTransInd"><span class="id" title="inductive">ConcrTransInd</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.Concretization.html#R:67"><span class="id" title="variable">R</span></a>) (<span class="id" title="var">same_input</span>:=<a class="idref" href="Top.Concretization.html#same_input:68"><span class="id" title="variable">same_input</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option_map"><span class="id" title="definition">option_map</span></a> (<span class="id" title="keyword">fun</span> <a id="qw:74" class="idref" href="#qw:74"><span class="id" title="binder">qw</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw:74"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:74"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>) <a class="idref" href="Top.Concretization.html#qw:70"><span class="id" title="variable">qw</span></a>) <a class="idref" href="Top.Concretization.html#a:72"><span class="id" title="variable">a</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option_map"><span class="id" title="definition">option_map</span></a> (<span class="id" title="keyword">fun</span> <a id="qw':73" class="idref" href="#qw':73"><span class="id" title="binder">qw'</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw':73"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> (<span class="id" title="var">M</span>:=<a class="idref" href="Top.Concretization.html#M:69"><span class="id" title="variable">M</span></a>) <a class="idref" href="Top.Concretization.html#qw':73"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>) <a class="idref" href="Top.Concretization.html#qw':71"><span class="id" title="variable">qw'</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">qw</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">qw'</span>; <span class="id" title="var">revgoals</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_extract_last"><span class="id" title="lemma">list_extract_last</span></a> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">p0</span>)) <span class="id" title="keyword">as</span> [<span class="id" title="var">Eq</span>|<span class="id" title="var">Eq</span>]; <span class="id" title="tactic">try</span> <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">Eq</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>. <span class="id" title="var">autodestruct</span>. <span class="id" title="tactic">econstructor</span>; <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="var">autodestruct</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">p0</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">eqPrefP0</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>. <span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">qw</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">qw'</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">H3</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">p</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">w</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">constructor</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The actual definition of the <span class="inlinecode"><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a></span> operator: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Definition</span> <a id="concretization" class="idref" href="#concretization"><span class="id" title="definition">concretization</span></a> {<a id="A:75" class="idref" href="#A:75"><span class="id" title="binder">A</span></a> <a id="B:76" class="idref" href="#B:76"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="same_input:77" class="idref" href="#same_input:77"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:75"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:75"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="R:78" class="idref" href="#R:78"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:75"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:76"><span class="id" title="variable">B</span></a>) (<a id="M:79" class="idref" href="#M:79"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:76"><span class="id" title="variable">B</span></a>) : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:75"><span class="id" title="variable">A</span></a><br/>
&nbsp;&nbsp;:= {|<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (@<a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a> <a class="idref" href="Top.Concretization.html#A:75"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:76"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Concretization.html#R:78"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:79"><span class="id" title="variable">M</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> := <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.Concretization.html#M:79"><span class="id" title="variable">M</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> := @<a class="idref" href="Top.Concretization.html#ConcrTransCompact"><span class="id" title="definition">ConcrTransCompact</span></a> <a class="idref" href="Top.Concretization.html#A:75"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:76"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Concretization.html#R:78"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#same_input:77"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#M:79"><span class="id" title="variable">M</span></a>;<br/>
&nbsp;&nbsp;|}.<br/>

<br/>
</div>

<div class="doc">
For the equality of states, we disregard the <span class="inlinecode"><a class="idref" href="Top.Concretization.html#ps_prop"><span class="id" title="projection">ps_prop</span></a></span>, using <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a></span>,
 so two prefixed states are equal iff the have the same <span class="inlinecode"><a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a></span> and <span class="inlinecode"><a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a></span>
 components. 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="ps_equal" class="idref" href="#ps_equal"><span class="id" title="lemma">ps_equal</span></a> {<a id="A:80" class="idref" href="#A:80"><span class="id" title="binder">A</span></a> <a id="B:81" class="idref" href="#B:81"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:82" class="idref" href="#R:82"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:80"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:81"><span class="id" title="variable">B</span></a>} {<a id="M:83" class="idref" href="#M:83"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:81"><span class="id" title="variable">B</span></a>} {<a id="t:84" class="idref" href="#t:84"><span class="id" title="binder">t</span></a> <a id="t':85" class="idref" href="#t':85"><span class="id" title="binder">t'</span></a>: @<a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a> <a class="idref" href="Top.Concretization.html#A:80"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:81"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Concretization.html#R:82"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:83"><span class="id" title="variable">M</span></a>}:<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <a class="idref" href="Top.Concretization.html#t:84"><span class="id" title="variable">t</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <a class="idref" href="Top.Concretization.html#t':85"><span class="id" title="variable">t'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#t:84"><span class="id" title="variable">t</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#t':85"><span class="id" title="variable">t'</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">t'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>; <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab9"></a><h2 class="section">Completeness of Codes</h2>


<div class="paragraph"> </div>

 We have two notions that capture that a code has "enough"
 transitions compared to a system <span class="inlinecode"><a class="idref" href="Top.Concretization.html#BooleanActionMachine.M"><span class="id" title="definition">M</span></a>:</span> <span class="inlinecode"><a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a></span> <span class="inlinecode"><a class="idref" href="Top.Concretization.html#CompositionFailure.A"><span class="id" title="inductive">A</span></a></span>.

<div class="paragraph"> </div>

 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Definition</span> <a id="output_enabled" class="idref" href="#output_enabled"><span class="id" title="definition">output_enabled</span></a> {<a id="A:86" class="idref" href="#A:86"><span class="id" title="binder">A</span></a> <a id="B:87" class="idref" href="#B:87"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:88" class="idref" href="#R:88"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:86"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:87"><span class="id" title="variable">B</span></a>) (<a id="same_input:89" class="idref" href="#same_input:89"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:86"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><a class="idref" href="Top.Concretization.html#A:86"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><span class="id" title="keyword">Prop</span>) (<a id="M:90" class="idref" href="#M:90"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:86"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">∀</span> (<a id="w:91" class="idref" href="#w:91"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:86"><span class="id" title="variable">A</span></a>) (<a id="i:92" class="idref" href="#i:92"><span class="id" title="binder">i</span></a>: <a class="idref" href="Top.Concretization.html#A:86"><span class="id" title="variable">A</span></a>) (<a id="io:93" class="idref" href="#io:93"><span class="id" title="binder">io</span></a>: <a class="idref" href="Top.Concretization.html#A:86"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <a class="idref" href="Top.Concretization.html#R:88"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Concretization.html#w:91"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#i:92"><span class="id" title="variable">i</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#LTS_uses_action"><span class="id" title="definition">LTS_uses_action</span></a> <a class="idref" href="Top.Concretization.html#M:90"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.Concretization.html#io:93"><span class="id" title="variable">io</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#same_input:89"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#io:93"><span class="id" title="variable">io</span></a> <a class="idref" href="Top.Concretization.html#i:92"><span class="id" title="variable">i</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <a class="idref" href="Top.Concretization.html#R:88"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Concretization.html#w:91"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#io:93"><span class="id" title="variable">io</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>

<br/>
</div>

<div class="doc">
For the identity relation, every code satisfies this property
    for every LTS: 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="idRel_output_enabled" class="idref" href="#idRel_output_enabled"><span class="id" title="definition">idRel_output_enabled</span></a> {<a id="A:94" class="idref" href="#A:94"><span class="id" title="binder">A</span></a> <a id="B:95" class="idref" href="#B:95"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:96" class="idref" href="#R:96"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:94"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:95"><span class="id" title="variable">B</span></a>) (<a id="M:97" class="idref" href="#M:97"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:94"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#output_enabled"><span class="id" title="definition">output_enabled</span></a> <a class="idref" href="Top.Concretization.html#R:96"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.Concretization.html#M:97"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>. <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">subst</span> <span class="id" title="var">io</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
 The second notion is the history dependent variant of the first notion:

</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="icomplete" class="idref" href="#icomplete"><span class="id" title="definition">icomplete</span></a> {<a id="A:98" class="idref" href="#A:98"><span class="id" title="binder">A</span></a> <a id="B:99" class="idref" href="#B:99"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:100" class="idref" href="#R:100"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:98"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:99"><span class="id" title="variable">B</span></a>) (<a id="same_input:101" class="idref" href="#same_input:101"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:98"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><a class="idref" href="Top.Concretization.html#A:98"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><span class="id" title="keyword">Prop</span>) (<a id="M:102" class="idref" href="#M:102"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:98"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">∀</span> (<a id="q:103" class="idref" href="#q:103"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:102"><span class="id" title="variable">M</span></a>) (<a id="w:104" class="idref" href="#w:104"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#B:99"><span class="id" title="variable">B</span></a>) (<a id="R_w:105" class="idref" href="#R_w:105"><span class="id" title="binder">R_w</span></a> <a id="u:106" class="idref" href="#u:106"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:98"><span class="id" title="variable">A</span></a>) (<a id="a:107" class="idref" href="#a:107"><span class="id" title="binder">a</span></a> <a id="a':108" class="idref" href="#a':108"><span class="id" title="binder">a'</span></a>: <a class="idref" href="Top.Concretization.html#A:98"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#R:100"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#R_w:105"><span class="id" title="variable">R_w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.Concretization.html#M:102"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==(</span></a><a class="idref" href="Top.Concretization.html#R_w:105"><span class="id" title="variable">R_w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#u:106"><span class="id" title="variable">u</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">)==&gt;</span></a> <a class="idref" href="Top.Concretization.html#q:103"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <a class="idref" href="Top.Concretization.html#R:100"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Concretization.html#u:106"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:107"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q':109" class="idref" href="#q':109"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:102"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:103"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a> <a class="idref" href="Top.Concretization.html#a':108"><span class="id" title="variable">a'</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Concretization.html#q':109"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a>  <a class="idref" href="Top.Concretization.html#same_input:101"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#a':108"><span class="id" title="variable">a'</span></a> <a class="idref" href="Top.Concretization.html#a:107"><span class="id" title="variable">a</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <a class="idref" href="Top.Concretization.html#R:100"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Concretization.html#u:106"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a':108"><span class="id" title="variable">a'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>

<br/>
</div>

<div class="doc">
Again, the identity relation makes all codes satisfy this
 property for all LTSs: 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="idRel_icomplete" class="idref" href="#idRel_icomplete"><span class="id" title="definition">idRel_icomplete</span></a> {<a id="A:110" class="idref" href="#A:110"><span class="id" title="binder">A</span></a> <a id="B:111" class="idref" href="#B:111"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:112" class="idref" href="#R:112"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:110"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:111"><span class="id" title="variable">B</span></a>) (<a id="M:113" class="idref" href="#M:113"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:110"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a> <a class="idref" href="Top.Concretization.html#R:112"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.Concretization.html#M:113"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>. <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">subst</span> <span class="id" title="var">a'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The history-dependent notionis implied by the stateless notion: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="output_enabled_implies_icomplete" class="idref" href="#output_enabled_implies_icomplete"><span class="id" title="lemma">output_enabled_implies_icomplete</span></a> {<a id="A:114" class="idref" href="#A:114"><span class="id" title="binder">A</span></a> <a id="B:115" class="idref" href="#B:115"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:116" class="idref" href="#R:116"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:114"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:115"><span class="id" title="variable">B</span></a>) (<a id="same_input:117" class="idref" href="#same_input:117"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:114"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><a class="idref" href="Top.Concretization.html#A:114"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><span class="id" title="keyword">Prop</span>) (<a id="M:118" class="idref" href="#M:118"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:114"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#output_enabled"><span class="id" title="definition">output_enabled</span></a> <a class="idref" href="Top.Concretization.html#R:116"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#same_input:117"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#M:118"><span class="id" title="variable">M</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a> <a class="idref" href="Top.Concretization.html#R:116"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#same_input:117"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#M:118"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">R_output_enabled_for_M</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">w</span> ×. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">R_output_enabled_for_M</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>

<div class="doc">
The implication in the converse direction does not hold,
a counter example can be found in the example section further below 
<div class="paragraph"> </div>

<a id="lab10"></a><h1 class="section">Technical Lemmas</h1>


<div class="paragraph"> </div>

We first establish a series of lemmas to reason about states and
transitions in the contraction.
 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="concretization_prefix_not_full" class="idref" href="#concretization_prefix_not_full"><span class="id" title="lemma">concretization_prefix_not_full</span></a><br/>
&nbsp;&nbsp;{<a id="A:119" class="idref" href="#A:119"><span class="id" title="binder">A</span></a> <a id="B:120" class="idref" href="#B:120"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:121" class="idref" href="#R:121"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:119"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:120"><span class="id" title="variable">B</span></a>} {<a id="M:122" class="idref" href="#M:122"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:120"><span class="id" title="variable">B</span></a>} (<a id="qw:123" class="idref" href="#qw:123"><span class="id" title="binder">qw</span></a>: @<a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a> <a class="idref" href="Top.Concretization.html#A:119"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:120"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Concretization.html#R:121"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:122"><span class="id" title="variable">M</span></a>)<br/>
&nbsp;&nbsp;(<a id="b:124" class="idref" href="#b:124"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:120"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#R:121"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:124"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:123"><span class="id" title="variable">qw</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> <span class="id" title="var">R_ne</span> <span class="id" title="var">R_pf</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prop"><span class="id" title="projection">ps_prop</span></a> <span class="id" title="var">qw</span>).<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> (<span class="id" title="var">R_ne</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b'</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b'</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb'</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">R_pf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">EqRb'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Contr</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">EqRb'</span> <span class="id" title="keyword">as</span> <span class="id" title="var">EqRb'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="only_valid_state_can_reach_valid_state" class="idref" href="#only_valid_state_can_reach_valid_state"><span class="id" title="lemma">only_valid_state_can_reach_valid_state</span></a><br/>
&nbsp;&nbsp;{<a id="A:125" class="idref" href="#A:125"><span class="id" title="binder">A</span></a> <a id="B:126" class="idref" href="#B:126"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:127" class="idref" href="#R:127"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:125"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:126"><span class="id" title="variable">B</span></a>} {<a id="M:128" class="idref" href="#M:128"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:126"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<a id="rel:129" class="idref" href="#rel:129"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.Concretization.html#A:125"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:125"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="q:130" class="idref" href="#q:130"><span class="id" title="binder">q</span></a> <a id="q':131" class="idref" href="#q':131"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:129"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:127"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:128"><span class="id" title="variable">M</span></a>))<br/>
&nbsp;&nbsp;(<a id="u:132" class="idref" href="#u:132"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:125"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:130"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Concretization.html#u:132"><span class="id" title="variable">u</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Concretization.html#q':131"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> <a class="idref" href="Top.Concretization.html#q':131"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> <a class="idref" href="Top.Concretization.html#q:130"><span class="id" title="variable">q</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">u</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> <span class="id" title="var">q_a</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">IHu</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q_a</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H4</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_path_reflection" class="idref" href="#concretization_path_reflection"><span class="id" title="lemma">concretization_path_reflection</span></a> {<a id="A:133" class="idref" href="#A:133"><span class="id" title="binder">A</span></a> <a id="B:134" class="idref" href="#B:134"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:135" class="idref" href="#R:135"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#A:133"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:134"><span class="id" title="variable">B</span></a>} {<a id="M:136" class="idref" href="#M:136"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:134"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<a id="rel:137" class="idref" href="#rel:137"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.Concretization.html#A:133"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:133"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="w:138" class="idref" href="#w:138"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:133"><span class="id" title="variable">A</span></a>) (<a id="qv:139" class="idref" href="#qv:139"><span class="id" title="binder">qv</span></a> <a id="qv':140" class="idref" href="#qv':140"><span class="id" title="binder">qv'</span></a>: <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:137"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:135"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:136"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#qv:139"><span class="id" title="variable">qv</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Concretization.html#w:138"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#qv':140"><span class="id" title="variable">qv'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="u:141" class="idref" href="#u:141"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#B:134"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <span class="id" title="keyword">match</span> (<a class="idref" href="Top.Concretization.html#R:135"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">u</span></a>) <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">R_u</span> ⇒ <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qv:139"><span class="id" title="variable">qv</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#w:138"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">R_u</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qv':140"><span class="id" title="variable">qv'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">qv</span> <span class="id" title="var">qv'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">qv</span> <span class="id" title="var">qv'</span> <span class="id" title="var">run</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">run</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> <span class="id" title="var">q_a</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#only_valid_state_can_reach_valid_state"><span class="id" title="lemma">only_valid_state_can_reach_valid_state</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q_a</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_a</span>|]; [|<span class="id" title="var">contradiction</span>]. <span class="id" title="tactic">clear</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H4</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">u</span></a>) <span class="id" title="var">R_u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">q_a</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">EqPref_q_a</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">b</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><span class="id" title="var">u</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_R_u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqPref_q_a</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> <span class="id" title="var">u</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_R_u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">EqPref_q_a</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_transition_within_code" class="idref" href="#concretization_transition_within_code"><span class="id" title="lemma">concretization_transition_within_code</span></a><br/>
&nbsp;&nbsp;{<a id="A:142" class="idref" href="#A:142"><span class="id" title="binder">A</span></a> <a id="B:143" class="idref" href="#B:143"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:144" class="idref" href="#R:144"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:142"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:143"><span class="id" title="variable">B</span></a>} {<a id="M:145" class="idref" href="#M:145"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:143"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<a id="rel:146" class="idref" href="#rel:146"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.Concretization.html#A:142"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:142"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>} {<a id="qw:147" class="idref" href="#qw:147"><span class="id" title="binder">qw</span></a> <a id="qw':148" class="idref" href="#qw':148"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>}<br/>
&nbsp;&nbsp;{<a id="a:149" class="idref" href="#a:149"><span class="id" title="binder">a</span></a>:  <a class="idref" href="Top.Concretization.html#A:142"><span class="id" title="variable">A</span></a>} (<a id="b:150" class="idref" href="#b:150"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:143"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:147"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:149"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) (<a class="idref" href="Top.Concretization.html#R:144"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:150"><span class="id" title="variable">b</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:146"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:144"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:145"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#qw:147"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#a:149"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#qw':148"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:147"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:149"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw':148"><span class="id" title="variable">qw'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw:147"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw':148"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">qw'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span> <span class="id" title="var">w'</span> <span class="id" title="var">H_w'</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w'</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;first&nbsp;case&nbsp;is&nbsp;contradictory&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_a</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">b</span> <span class="id" title="keyword">with</span> <span class="id" title="var">b'</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> → <span class="id" title="var">H2</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">EqRb</span> <span class="id" title="keyword">as</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> <span class="id" title="var">R_ne</span> <span class="id" title="var">R_pf</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">R_pf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="list_eq_app_nil" class="idref" href="#list_eq_app_nil"><span class="id" title="lemma">list_eq_app_nil</span></a> {<a id="A:151" class="idref" href="#A:151"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="l:152" class="idref" href="#l:152"><span class="id" title="binder">l</span></a> <a id="u:153" class="idref" href="#u:153"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:151"><span class="id" title="variable">A</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#l:152"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#l:152"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#u:153"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.Concretization.html#u:153"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">induction</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_transition_below_code" class="idref" href="#concretization_transition_below_code"><span class="id" title="lemma">concretization_transition_below_code</span></a><br/>
&nbsp;&nbsp;{<a id="A:154" class="idref" href="#A:154"><span class="id" title="binder">A</span></a> <a id="B:155" class="idref" href="#B:155"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:156" class="idref" href="#R:156"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:154"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:155"><span class="id" title="variable">B</span></a>} {<a id="M:157" class="idref" href="#M:157"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:155"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<a id="rel:158" class="idref" href="#rel:158"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.Concretization.html#A:154"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:154"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="qw:159" class="idref" href="#qw:159"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>)<br/>
&nbsp;&nbsp;(<a id="b:160" class="idref" href="#b:160"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:155"><span class="id" title="variable">B</span></a>) (<a id="a:161" class="idref" href="#a:161"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Concretization.html#A:154"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:159"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:161"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) (<a class="idref" href="Top.Concretization.html#R:156"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:160"><span class="id" title="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="qw':162" class="idref" href="#qw':162"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw:159"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw':162"><span class="id" title="variable">qw'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:159"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#a:161"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw':162"><span class="id" title="variable">qw'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:158"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:156"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:157"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#qw:159"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#a:161"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#qw':162"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">R_b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">Concretized</span></a> <a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">qw</span><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">qw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">))</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> ? ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_R_b</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">autosplit</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">case_match</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_eq_nil"><span class="id" title="lemma">app_eq_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Heql</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Heql</span>. <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_transition_in_code" class="idref" href="#concretization_transition_in_code"><span class="id" title="lemma">concretization_transition_in_code</span></a><br/>
&nbsp;&nbsp;{<a id="A:163" class="idref" href="#A:163"><span class="id" title="binder">A</span></a> <a id="B:164" class="idref" href="#B:164"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:165" class="idref" href="#R:165"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:163"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:164"><span class="id" title="variable">B</span></a>} {<a id="M:166" class="idref" href="#M:166"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:164"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<a id="rel:167" class="idref" href="#rel:167"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.Concretization.html#A:163"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:163"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="qw:168" class="idref" href="#qw:168"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>) (<a id="st:169" class="idref" href="#st:169"><span class="id" title="binder">st</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>)<br/>
&nbsp;&nbsp;(<a id="u:170" class="idref" href="#u:170"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:163"><span class="id" title="variable">A</span></a>) (<a id="b:171" class="idref" href="#b:171"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:164"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="rel_reflexive:172" class="idref" href="#rel_reflexive:172"><span class="id" title="binder">rel_reflexive</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#rel:167"><span class="id" title="variable">rel</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#R:165"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:171"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#qw:168"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#u:170"><span class="id" title="variable">u</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:167"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:165"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:166"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#qw:168"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Concretization.html#u:170"><span class="id" title="variable">u</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Concretization.html#st:169"><span class="id" title="variable">st</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#st:169"><span class="id" title="variable">st</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">qw'</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#qw:168"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#b:171"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">qw'</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">qw'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_extract_last"><span class="id" title="lemma">list_extract_last</span></a> <span class="id" title="var">u</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;the&nbsp;first&nbsp;case&nbsp;u&nbsp;=&nbsp;<span class="inlinecode"></span>&nbsp;is&nbsp;contradictory&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#concretization_prefix_not_full"><span class="id" title="lemma">concretization_prefix_not_full</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u'</span> [<span class="id" title="var">a</span> ?]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">qw</span> <span class="id" title="var">a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rename</span> <span class="id" title="var">u'</span> <span class="id" title="var">into</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">u</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">qw</span> <span class="id" title="var">a_last</span> <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">Hyp</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> <span class="id" title="var">st</span> <span class="id" title="var">qw'</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">rel_reflexive</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">qw'</span>); <span class="id" title="tactic">intros</span> × <span class="id" title="var">EqPref</span>; <span class="id" title="var">revgoals</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pattern</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">qw'</span>) <span class="id" title="tactic">at</span> 1 <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">EqPref</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span> <span class="id" title="tactic">at</span> 1.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Hyp</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_prefix_not_full"><span class="id" title="lemma">concretization_prefix_not_full</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqPref</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">R</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">necessarily_some</span> <span class="id" title="var">st</span> <span class="id" title="var">qw'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">Hyp</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q_a</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_a</span>|]; <span class="id" title="var">revgoals</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">rel_reflexive</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">H_q_a</span> := <span class="id" title="var">H2</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_transition_within_code"><span class="id" title="lemma">concretization_transition_within_code</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">b</span>:=<span class="id" title="var">b</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H_q_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H_q_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">q_a</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_q_a</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span> <span class="id" title="tactic">at</span> 1. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">Eq_q_a</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">qw</span>); <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">Eq_q_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">IHu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H</span>. <span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> (<span class="id" title="var">a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <span class="id" title="var">u</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a_last</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="keyword">with</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">(</span></a><span class="id" title="var">u</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a_last</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.Concretization.html#list_eq_app_nil"><span class="id" title="lemma">list_eq_app_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>. <span class="id" title="tactic">∃</span> (<span class="id" title="var">u</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a_last</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">epose</span> (<span class="id" title="var">qwa</span> := <a class="idref" href="Top.Concretization.html#concretization_transition_below_code"><span class="id" title="lemma">concretization_transition_below_code</span></a> <span class="id" title="var">rel</span> <span class="id" title="var">qw</span> <span class="id" title="var">b</span> <span class="id" title="var">a</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">qwa</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">qwa</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">qwa</span> [? [? ?]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H0</span>. <span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#below_code_app_nonempty"><span class="id" title="lemma">below_code_app_nonempty</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">sig_exists</span> (<span class="id" title="var">u</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a_last</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_cons_nonempty"><span class="id" title="lemma">app_cons_nonempty</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="tactic">progress</span> <span class="id" title="tactic">simpl</span> || <span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_path_in_code" class="idref" href="#concretization_path_in_code"><span class="id" title="lemma">concretization_path_in_code</span></a><br/>
&nbsp;&nbsp;{<a id="A:174" class="idref" href="#A:174"><span class="id" title="binder">A</span></a> <a id="B:175" class="idref" href="#B:175"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:176" class="idref" href="#R:176"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:174"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:175"><span class="id" title="variable">B</span></a>} {<a id="M:177" class="idref" href="#M:177"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:175"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<a id="rel:178" class="idref" href="#rel:178"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.Concretization.html#A:174"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:174"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="q:179" class="idref" href="#q:179"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Concretization.html#M:177"><span class="id" title="variable">M</span></a>) (<a id="st:180" class="idref" href="#st:180"><span class="id" title="binder">st</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>)<br/>
&nbsp;&nbsp;(<a id="u:181" class="idref" href="#u:181"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:174"><span class="id" title="variable">A</span></a>) (<a id="b:182" class="idref" href="#b:182"><span class="id" title="binder">b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#B:175"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="rel_reflexive:183" class="idref" href="#rel_reflexive:183"><span class="id" title="binder">rel_reflexive</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#rel:178"><span class="id" title="variable">rel</span></a>)<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#R:176"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#u:181"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:178"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:176"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:177"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Concretization.html#q:179"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Concretization.html#u:181"><span class="id" title="variable">u</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Concretization.html#st:180"><span class="id" title="variable">st</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#st:180"><span class="id" title="variable">st</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">qw'</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:179"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Concretization.html#b:182"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">qw'</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">qw'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">b</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b</span> <span class="id" title="var">bs</span>]; <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">u</span> <span class="id" title="var">EqR</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqR</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">EqR</span>; <span class="id" title="tactic">subst</span>|];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">Hyp</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">necessarily_some</span> <span class="id" title="var">st</span> <span class="id" title="var">qw'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassert</span> (<a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">q</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">qw'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqR</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a>) <span class="id" title="var">R_bs</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqR</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">EqR</span> <span class="id" title="keyword">as</span> <span class="id" title="var">EqR</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> [? <span class="id" title="var">Run_bs</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_transition_in_code"><span class="id" title="lemma">concretization_transition_in_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> <span class="id" title="var">p</span> <span class="id" title="var">pw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">pw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> (<a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">pw</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">H</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_bs</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">IHbs</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_bs</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> <span class="id" title="var">st</span> <span class="id" title="var">qw'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqR</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a>) <span class="id" title="var">R_bs</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqR</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">EqR</span> <span class="id" title="keyword">as</span> <span class="id" title="var">EqR</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> <span class="id" title="var">st</span> <span class="id" title="var">qw'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_transition_in_code"><span class="id" title="lemma">concretization_transition_in_code</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">st</span>:=<a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">q_a</span>); <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">eapply</span> <span class="id" title="var">IHbs</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_inspect_run_below_code" class="idref" href="#concretization_inspect_run_below_code"><span class="id" title="lemma">concretization_inspect_run_below_code</span></a> {<a id="A:185" class="idref" href="#A:185"><span class="id" title="binder">A</span></a> <a id="B:186" class="idref" href="#B:186"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:187" class="idref" href="#R:187"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:185"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:186"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="same_input:188" class="idref" href="#same_input:188"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:185"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:185"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="M:189" class="idref" href="#M:189"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:186"><span class="id" title="variable">B</span></a>) (<a id="q:190" class="idref" href="#q:190"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>) (<a id="q':191" class="idref" href="#q':191"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#same_input:188"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#R:187"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:189"><span class="id" title="variable">M</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="b:192" class="idref" href="#b:192"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:186"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="u:193" class="idref" href="#u:193"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#A:185"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#same_input:188"><span class="id" title="variable">same_input</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#q:190"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#u:193"><span class="id" title="variable">u</span></a>) (<a class="idref" href="Top.Concretization.html#R:187"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:192"><span class="id" title="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#same_input:188"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#R:187"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:189"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#q:190"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Concretization.html#u:193"><span class="id" title="variable">u</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Concretization.html#q':191"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#q':191"><span class="id" title="variable">q'</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">q'</span> ⇒ <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#q':191"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <a class="idref" href="Top.Concretization.html#q:190"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#q':191"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <a class="idref" href="Top.Concretization.html#q:190"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Concretization.html#u:193"><span class="id" title="variable">u</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">si_refl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">u</span>; <span class="id" title="tactic">intros</span> × <span class="id" title="var">Pref</span> <span class="id" title="var">Run_u</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_u</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>. <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">q_a</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_a</span>|].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">q_a</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">EqPref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">R</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">u</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">l</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">Eq_Rb</span> <span class="id" title="keyword">as</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">Eq_Rb</span> <span class="id" title="keyword">as</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_eq_nil"><span class="id" title="lemma">app_eq_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">u</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">EqPref</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHu</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span>|]; [|<span class="id" title="var">contradiction</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H1</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H0</span>. <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref</span> <span class="id" title="keyword">as</span> [? <span class="id" title="var">Pref</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">H2</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">u</span> := <span class="id" title="var">u</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">l</span>); <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="icomplete_for_concretization" class="idref" href="#icomplete_for_concretization"><span class="id" title="lemma">icomplete_for_concretization</span></a> {<a id="A:195" class="idref" href="#A:195"><span class="id" title="binder">A</span></a> <a id="B:196" class="idref" href="#B:196"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:197" class="idref" href="#R:197"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:195"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:196"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="same_input:198" class="idref" href="#same_input:198"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:195"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:195"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="M:199" class="idref" href="#M:199"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:196"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#same_input:198"><span class="id" title="variable">same_input</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a> <a class="idref" href="Top.Concretization.html#R:197"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#same_input:198"><span class="id" title="variable">same_input</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#same_input:198"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#R:197"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:199"><span class="id" title="variable">M</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">si_refl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ? ? ? ? ? ?.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">Eq_Rw</span> <span class="id" title="var">Run_Rw_u</span> <span class="id" title="var">Run_Rua</span> <span class="id" title="var">Step_a'</span> <span class="id" title="var">si_a'_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_Rw_u</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_Rw_u</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q0</span> [<span class="id" title="var">Run_Rw</span> <span class="id" title="var">Run_u</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_path_in_code"><span class="id" title="lemma">concretization_path_in_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_Rw</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q0</span>|]; [|<span class="id" title="var">contradiction</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_a'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_Rua</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">Rb</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_inspect_run_below_code"><span class="id" title="lemma">concretization_inspect_run_below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_u</span>; <span class="id" title="tactic">eauto</span>; <span class="id" title="var">revgoals</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H2</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>. <span class="id" title="tactic">clear</span>. <span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span>|]; [|<span class="id" title="var">contradiction</span>].<br/>
&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="var">eassert</span> (<span class="id" title="var">q0</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">Concretized</span></a> <a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">q</span><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">)</span></a>); <span class="id" title="tactic">try</span> (<span class="id" title="tactic">left</span>; <span class="id" title="tactic">reflexivity</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H5</span> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H3</span>, <span class="id" title="var">H4</span>, <span class="id" title="var">H2</span>. <span class="id" title="tactic">clear</span> <span class="id" title="var">H2</span> <span class="id" title="var">H3</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span>|].<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prefix"><span class="id" title="projection">ps_prefix</span></a> <span class="id" title="var">q'</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">EqPref'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> [<span class="id" title="var">_</span> <span class="id" title="var">Eq_Rb'</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_Rb'</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">EqPref'</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prop"><span class="id" title="projection">ps_prop</span></a> <span class="id" title="var">q'</span>) <span class="id" title="keyword">as</span> [|[<span class="id" title="var">b'</span> ?]]. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqPref'</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b'</span>) (<span class="id" title="var">Rb'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">H</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">b</span>:=<span class="id" title="var">b</span>) (<span class="id" title="var">a'</span>:=<span class="id" title="var">a</span>); <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab11"></a><h1 class="section">The Galois-Connection</h1>
 In the forward-direction of the Galois connection, we use
 the left-completeness of <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a></span>, but almost don't need any axioms of <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a></span>, we
 only need it in the contradictory case.
 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_galois_forward" class="idref" href="#concretization_galois_forward"><span class="id" title="lemma">concretization_galois_forward</span></a> {<a id="A:200" class="idref" href="#A:200"><span class="id" title="binder">A</span></a> <a id="B:201" class="idref" href="#B:201"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:202" class="idref" href="#R:202"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:200"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:201"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="same_input:203" class="idref" href="#same_input:203"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:200"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><a class="idref" href="Top.Concretization.html#A:200"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><span class="id" title="keyword">Prop</span>) (<a id="N:204" class="idref" href="#N:204"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:200"><span class="id" title="variable">A</span></a>) (<a id="M:205" class="idref" href="#M:205"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:201"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a> <a class="idref" href="Top.Concretization.html#R:202"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#same_input:203"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#N:204"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#same_input:203"><span class="id" title="variable">same_input</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#CodeMapInverseDecidable"><span class="id" title="definition">CodeMapInverseDecidable</span></a> <a class="idref" href="Top.Concretization.html#R:202"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Concretization.html#R:202"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#N:204"><span class="id" title="variable">N</span></a>) <a class="idref" href="Top.Concretization.html#M:205"><span class="id" title="variable">M</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.Concretization.html#N:204"><span class="id" title="variable">N</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#same_input:203"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#R:202"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:205"><span class="id" title="variable">M</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">R_icomplete</span> <span class="id" title="var">si_refl</span> <span class="id" title="var">R_inv</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">T</span> := <span class="id" title="keyword">fun</span> (<a id="q:212" class="idref" href="#q:212"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">N</span>) (<a id="pw:213" class="idref" href="#pw:213"><span class="id" title="binder">pw</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <span class="id" title="var">same_input</span> <span class="id" title="var">R</span> <span class="id" title="var">M</span>)) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#pw:207"><span class="id" title="variable">pw</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">pw</span> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="p:215" class="idref" href="#p:215"><span class="id" title="binder">p</span></a>,<a id="w:216" class="idref" href="#w:216"><span class="id" title="binder">w</span></a>) := <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <a class="idref" href="Top.Concretization.html#pw:207"><span class="id" title="variable">pw</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q0:217" class="idref" href="#q0:217"><span class="id" title="binder">q0</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">N</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a>  <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><span class="id" title="var">N</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Concretization.html#q0:211"><span class="id" title="variable">q0</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Concretization.html#w:210"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Concretization.html#q:206"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">S</span> <a class="idref" href="Top.Concretization.html#q0:211"><span class="id" title="variable">q0</span></a> <a class="idref" href="Top.Concretization.html#p:209"><span class="id" title="variable">p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;all&nbsp;states&nbsp;p'&nbsp;are&nbsp;related&nbsp;to&nbsp;the&nbsp;chaos&nbsp;state&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_PathSimulation"><span class="id" title="lemma">Build_PathSimulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span>:=<span class="id" title="var">T</span>).<br/>
&nbsp;&nbsp;*** <span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>; <span class="id" title="tactic">split</span>. <span class="id" title="tactic">econstructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.LTS.html#proj_sim_initial"><span class="id" title="definition">proj_sim_initial</span></a> <span class="id" title="var">S</span>).<br/>
&nbsp;&nbsp;*** <span class="id" title="tactic">intros</span> <span class="id" title="var">anch</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">pw</span> <span class="id" title="var">a</span> <span class="id" title="var">Reach_q</span> <span class="id" title="var">Reach_pw</span> <span class="id" title="var">T_q_pw</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">pw</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">pw</span>|];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T_q_pw</span>; <span class="id" title="var">revgoals</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="comment">(*&nbsp;chaos&nbsp;state&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">pw</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> <span class="id" title="var">w</span> <span class="id" title="var">Prop_w</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T_q_pw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">T_q_pw</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q0</span> [<span class="id" title="var">Run_w</span> <span class="id" title="var">S_q_p</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R_inv</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)) <span class="id" title="keyword">as</span> [<span class="id" title="var">ExRb</span>|<span class="id" title="var">ExRb</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;if&nbsp;w&nbsp;++&nbsp;<span class="inlinecode"><span class="id" title="var">a</span></span>&nbsp;is&nbsp;a&nbsp;prefix&nbsp;of&nbsp;some&nbsp;(R&nbsp;b)&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">ExRb</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> <span class="id" title="var">Pref_b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> <span class="id" title="var">u</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">subst</span>. <span class="comment">(*&nbsp;if&nbsp;R&nbsp;b&nbsp;=&nbsp;w&nbsp;++&nbsp;<span class="inlinecode"><span class="id" title="var">a</span></span>&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <span class="id" title="var">R</span> <span class="id" title="var">N</span> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <span class="id" title="var">q0</span> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><span class="id" title="var">b</span><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <span class="id" title="var">q'</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">Step_b</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>. <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.LTS.html#proj_sim_step"><span class="id" title="definition">proj_sim_step</span></a> <span class="id" title="var">S</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">p'</span>); <span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">Concretized</span></a> <a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">(</span></a><span class="id" title="var">p</span><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">,</span></a><span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978"><span class="id" title="notation">)</span></a>)); <span class="id" title="tactic">try</span> <span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">right</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="var">unfold_goal</span>. <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.Concretization.html#list_eq_app_nil"><span class="id" title="lemma">list_eq_app_nil</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>. <span class="id" title="tactic">∃</span> <span class="id" title="var">u</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq</span> <span class="id" title="tactic">at</span> 1. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> *; <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">q0</span>. <span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;w&nbsp;++&nbsp;<span class="inlinecode"><span class="id" title="var">a</span></span>&nbsp;is&nbsp;not&nbsp;a&nbsp;prefix&nbsp;of&nbsp;any&nbsp;(R&nbsp;b)&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;then,&nbsp;we&nbsp;need&nbsp;to&nbsp;show&nbsp;that&nbsp;there&nbsp;isn't&nbsp;any&nbsp;related<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;a'&nbsp;such&nbsp;that&nbsp;w&nbsp;++&nbsp;<span class="inlinecode"><span class="id" title="var">a'</span></span>&nbsp;is&nbsp;in&nbsp;the&nbsp;code&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;Here,&nbsp;the&nbsp;relation&nbsp;is&nbsp;relevant!&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span>  <span class="id" title="var">S</span> <span class="id" title="var">T</span> <span class="id" title="var">S_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;we&nbsp;need&nbsp;to&nbsp;show&nbsp;that&nbsp;w&nbsp;++&nbsp;<span class="inlinecode"><span class="id" title="var">a</span></span>&nbsp;is&nbsp;really&nbsp;not&nbsp;in&nbsp;R&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">a'</span> <span class="id" title="var">u</span> <span class="id" title="var">Rel_a_a'</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">ExRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <span class="id" title="var">R</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a'</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)) <span class="id" title="keyword">as</span> <span class="id" title="var">R_run_wa'</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>. <span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#concretization_path_reflection"><span class="id" title="lemma">concretization_path_reflection</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Reach_pw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Reach_pw</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">v</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">v</span></a>) <span class="id" title="var">R_v</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">anch</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">R_icomplete</span>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
In the backwards-direction, we only need that the <span class="inlinecode"><span class="id" title="var">same_input</span></span> relation
 is reflexive, but we don't need any left-completeness: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_galois_backward" class="idref" href="#concretization_galois_backward"><span class="id" title="lemma">concretization_galois_backward</span></a> {<a id="A:218" class="idref" href="#A:218"><span class="id" title="binder">A</span></a> <a id="B:219" class="idref" href="#B:219"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="R:220" class="idref" href="#R:220"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:218"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:219"><span class="id" title="variable">B</span></a>) (<a id="same_input:221" class="idref" href="#same_input:221"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:218"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:218"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="N:222" class="idref" href="#N:222"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:218"><span class="id" title="variable">A</span></a>) (<a id="M:223" class="idref" href="#M:223"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:219"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#same_input:221"><span class="id" title="variable">same_input</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.Concretization.html#N:222"><span class="id" title="variable">N</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#same_input:221"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#R:220"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:223"><span class="id" title="variable">M</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Concretization.html#R:220"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#N:222"><span class="id" title="variable">N</span></a>) <a class="idref" href="Top.Concretization.html#M:223"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">si_refl</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">T</span> := <span class="id" title="keyword">fun</span> (<a id="q:226" class="idref" href="#q:226"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <span class="id" title="var">R</span> <span class="id" title="var">N</span>)) (<a id="p:227" class="idref" href="#p:227"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">S</span> <a class="idref" href="Top.Concretization.html#q:224"><span class="id" title="variable">q</span></a> (<a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Concretization.html#p:225"><span class="id" title="variable">p</span></a>)).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span>:=<span class="id" title="var">T</span>).<br/>
&nbsp;&nbsp;+++ <span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> (<a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span>)) <span class="id" title="keyword">with</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <span class="id" title="var">R</span> <span class="id" title="var">M</span>));<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> (<span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">apply</span> (<a class="idref" href="Top.LTS.html#proj_sim_initial"><span class="id" title="definition">proj_sim_initial</span></a> <span class="id" title="var">S</span>)).<br/>
&nbsp;&nbsp;+++ <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">p</span> <span class="id" title="var">b</span> <span class="id" title="var">T_q_p</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <span class="id" title="var">T</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.LTS.html#step_closed_sequence"><span class="id" title="lemma">step_closed_sequence</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">S</span> (<a class="idref" href="Top.LTS.html#proj_sim_step"><span class="id" title="definition">proj_sim_step</span></a> <span class="id" title="var">S</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">R_b</span>  <span class="id" title="var">T_q_p</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">pw'</span> [<span class="id" title="var">Step_R_b</span> <span class="id" title="var">S_q'_pw'</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_transition_in_code"><span class="id" title="lemma">concretization_transition_in_code</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">b</span>:=<span class="id" title="var">b</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">necessarily_some</span> <span class="id" title="var">pw'</span> <span class="id" title="var">p'_w'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">p'_w'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> (<a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> (<a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">p'_w'</span>)) <span class="id" title="keyword">with</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">p'_w'</span>); <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H0</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The two directions above combine into the following equivalence: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Theorem</span> <a id="concretization_galois_connection" class="idref" href="#concretization_galois_connection"><span class="id" title="lemma">concretization_galois_connection</span></a> {<a id="A:228" class="idref" href="#A:228"><span class="id" title="binder">A</span></a> <a id="B:229" class="idref" href="#B:229"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:230" class="idref" href="#R:230"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:228"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:229"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="same_input:231" class="idref" href="#same_input:231"><span class="id" title="binder">same_input</span></a>: <a class="idref" href="Top.Concretization.html#A:228"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#A:228"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="N:232" class="idref" href="#N:232"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:228"><span class="id" title="variable">A</span></a>) (<a id="M:233" class="idref" href="#M:233"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:229"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#same_input:231"><span class="id" title="variable">same_input</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a> <a class="idref" href="Top.Concretization.html#R:230"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#same_input:231"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#N:232"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#CodeMapInverseDecidable"><span class="id" title="definition">CodeMapInverseDecidable</span></a> <a class="idref" href="Top.Concretization.html#R:230"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#N:232"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">⊑</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#same_input:231"><span class="id" title="variable">same_input</span></a> <a class="idref" href="Top.Concretization.html#R:230"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:233"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Concretization.html#R:230"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#N:232"><span class="id" title="variable">N</span></a><a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">⊑</span></a> <a class="idref" href="Top.Concretization.html#M:233"><span class="id" title="variable">M</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">si_refl</span> <span class="id" title="var">si_complete</span> ?.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">Premise</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">Premise</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">S</span>]; <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_galois_backward"><span class="id" title="lemma">concretization_galois_backward</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_galois_forward"><span class="id" title="lemma">concretization_galois_forward</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
For plain LTSs and simply the identity relation <span class="inlinecode"><a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a></span>, the assumptions
 on the relations are always fulfilled and thus disappear: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Corollary</span> <a id="concretization_galois_connection_lts" class="idref" href="#concretization_galois_connection_lts"><span class="id" title="lemma">concretization_galois_connection_lts</span></a> {<a id="A:234" class="idref" href="#A:234"><span class="id" title="binder">A</span></a> <a id="B:235" class="idref" href="#B:235"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:236" class="idref" href="#R:236"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:234"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:235"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="N:237" class="idref" href="#N:237"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#A:234"><span class="id" title="variable">A</span></a>) (<a id="M:238" class="idref" href="#M:238"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:235"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#CodeMapInverseDecidable"><span class="id" title="definition">CodeMapInverseDecidable</span></a> <a class="idref" href="Top.Concretization.html#R:236"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#N:237"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">⊑</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.Concretization.html#R:236"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:238"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Concretization.html#R:236"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#N:237"><span class="id" title="variable">N</span></a><a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">⊑</span></a> <a class="idref" href="Top.Concretization.html#M:238"><span class="id" title="variable">M</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ?.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#concretization_galois_connection"><span class="id" title="lemma">concretization_galois_connection</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#idRel_icomplete"><span class="id" title="definition">idRel_icomplete</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#idRel_reflexive"><span class="id" title="lemma">idRel_reflexive</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
If the code map is defined for all labels in in the high-level LTS,
 then we even have a Galois insertion. That is, contraction is left-inverse
 to concretization: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Theorem</span> <a id="concretization_galois_insertion" class="idref" href="#concretization_galois_insertion"><span class="id" title="lemma">concretization_galois_insertion</span></a> {<a id="A:239" class="idref" href="#A:239"><span class="id" title="binder">A</span></a> <a id="B:240" class="idref" href="#B:240"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:241" class="idref" href="#R:241"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:239"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:240"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:242" class="idref" href="#rel:242"><span class="id" title="binder">rel</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Concretization.html#A:239"><span class="id" title="variable">A</span></a>) (<a id="M:243" class="idref" href="#M:243"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:240"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#rel:242"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="b:244" class="idref" href="#b:244"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Concretization.html#B:240"><span class="id" title="variable">B</span></a>, <a class="idref" href="Top.LTS.html#LTS_uses_action"><span class="id" title="definition">LTS_uses_action</span></a> <a class="idref" href="Top.Concretization.html#M:243"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.Concretization.html#b:244"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.Concretization.html#R:241"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#b:244"><span class="id" title="variable">b</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#M:243"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a> <a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Concretization.html#R:241"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:242"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:241"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:243"><span class="id" title="variable">M</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">si_refl</span> <span class="id" title="var">R_total</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">iso</span> := <span class="id" title="keyword">fun</span> (<a id="q:248" class="idref" href="#q:248"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>) (<a id="p:249" class="idref" href="#p:249"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <span class="id" title="var">R</span> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <span class="id" title="var">rel</span> <span class="id" title="var">R</span> <span class="id" title="var">M</span>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;⇒ <span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#p:246"><span class="id" title="variable">p</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">p</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#q:245"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <a class="idref" href="Top.Concretization.html#p:246"><span class="id" title="variable">p</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.LTS.html#Build_Isomorphism"><span class="id" title="constructor">Build_Isomorphism</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">iso</span>).<br/>
&nbsp;&nbsp;× <span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">p</span> <span class="id" title="var">b</span> <span class="id" title="var">iso_q_p</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">q'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="var">autosplit</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">Rb</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">C</span> := <span class="id" title="var">R_total</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">C</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_Rb</span> <span class="id" title="tactic">in</span> <span class="id" title="var">C</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">p</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span>|]; [|<span class="id" title="var">contradiction</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">iso_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">iso_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">iso_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_transition_in_code"><span class="id" title="lemma">concretization_transition_in_code</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H1</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">p</span> <span class="id" title="var">b</span> <span class="id" title="var">iso_q_p</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">iso_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span>|]; [|<span class="id" title="var">contradiction</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">iso_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_</span> <span class="id" title="var">w</span> <span class="id" title="var">prop_q</span>] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">q_</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_transition_in_code"><span class="id" title="lemma">concretization_transition_in_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> <span class="id" title="var">q'</span> <span class="id" title="var">q''</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">q''</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q''</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intros</span> ? ×. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <span class="id" title="var">iso</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">y1</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">y2</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>. <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H</span>. <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H0</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intros</span> ? ×. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <span class="id" title="var">iso</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab12"></a><h1 class="section">Preservation Properties</h1>

<div class="paragraph"> </div>

 As a corollary of the Galois connection, we have that the concretization operator is monotone: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Corollary</span> <a id="concretization_monotone" class="idref" href="#concretization_monotone"><span class="id" title="lemma">concretization_monotone</span></a> {<a id="A:251" class="idref" href="#A:251"><span class="id" title="binder">A</span></a> <a id="B:252" class="idref" href="#B:252"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:253" class="idref" href="#R:253"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:251"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:252"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:254" class="idref" href="#rel:254"><span class="id" title="binder">rel</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Concretization.html#A:251"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="M:255" class="idref" href="#M:255"><span class="id" title="binder">M</span></a> <a id="N:256" class="idref" href="#N:256"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:252"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#rel:254"><span class="id" title="variable">rel</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#CodeMapInverseDecidable"><span class="id" title="definition">CodeMapInverseDecidable</span></a> <a class="idref" href="Top.Concretization.html#R:253"><span class="id" title="variable">R</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.Concretization.html#M:255"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.Concretization.html#N:256"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:254"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:253"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:255"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:254"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:253"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#N:256"><span class="id" title="variable">N</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span> <span class="id" title="keyword">with</span> <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_galois_forward"><span class="id" title="lemma">concretization_galois_forward</span></a>...<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#icomplete_for_concretization"><span class="id" title="lemma">icomplete_for_concretization</span></a>...<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#simulation_compose"><span class="id" title="lemma">simulation_compose</span></a>...<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_galois_backward"><span class="id" title="lemma">concretization_galois_backward</span></a>...<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#simulation_id"><span class="id" title="definition">simulation_id</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
This is just a lemma for two symmetric cases in the preservation of determinism: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Lemma</span> <a id="concretization_always_same_transition_type" class="idref" href="#concretization_always_same_transition_type"><span class="id" title="lemma">concretization_always_same_transition_type</span></a> {<a id="A:257" class="idref" href="#A:257"><span class="id" title="binder">A</span></a> <a id="B:258" class="idref" href="#B:258"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:259" class="idref" href="#R:259"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:257"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:258"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:260" class="idref" href="#rel:260"><span class="id" title="binder">rel</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Concretization.html#A:257"><span class="id" title="variable">A</span></a>) (<a id="M:261" class="idref" href="#M:261"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:258"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="q:262" class="idref" href="#q:262"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:260"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:259"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:261"><span class="id" title="variable">M</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="a:263" class="idref" href="#a:263"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Concretization.html#A:257"><span class="id" title="variable">A</span></a>) (<a id="q':264" class="idref" href="#q':264"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.Concretization.html#PrefixedState"><span class="id" title="record">PrefixedState</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#rel:260"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:260"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:259"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:261"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Concretization.html#q:262"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#a:263"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#q':264"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:260"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:259"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:261"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Concretization.html#q:262"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#a:263"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">si_refl</span> <span class="id" title="var">step_some</span> <span class="id" title="var">step_none</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ConcrTrans_equivalent"><span class="id" title="lemma">ConcrTrans_equivalent</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">step_some</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ConcrTrans_equivalent"><span class="id" title="lemma">ConcrTrans_equivalent</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">step_none</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">step_some</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Concretization.html#ps_prop"><span class="id" title="projection">ps_prop</span></a> <span class="id" title="var">q'</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">P_q'</span>|<span class="id" title="var">P_q'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> <span class="id" title="var">P_q'</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">x</span>) <span class="id" title="var">Rx</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">step_none</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">H5</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_Rx</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">step_none</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">H2</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">step_some</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
If M is a deterministic LTS, then so is <span class="inlinecode"><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a></span> <span class="inlinecode"><span class="id" title="var">rel</span></span> <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a></span> <span class="inlinecode"><a class="idref" href="Top.Concretization.html#BooleanActionMachine.M"><span class="id" title="definition">M</span></a></span>, in for
    arbitrary relations. (Note that rel is not used in the notion of determinism).
 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Proposition</span> <a id="concretization_preserves_determinism" class="idref" href="#concretization_preserves_determinism"><span class="id" title="lemma">concretization_preserves_determinism</span></a> {<a id="A:265" class="idref" href="#A:265"><span class="id" title="binder">A</span></a> <a id="B:266" class="idref" href="#B:266"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:267" class="idref" href="#R:267"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#A:265"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Concretization.html#B:266"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:268" class="idref" href="#rel:268"><span class="id" title="binder">rel</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.Concretization.html#A:265"><span class="id" title="variable">A</span></a>) (<a id="M:269" class="idref" href="#M:269"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#B:266"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#rel:268"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#M:269"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.Concretization.html#rel:268"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.Concretization.html#R:267"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Concretization.html#M:269"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">si_refl</span> <span class="id" title="var">M_det</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q1</span> <span class="id" title="var">q2</span> <span class="id" title="var">a</span> <span class="id" title="var">a'</span> <span class="id" title="var">step1</span> <span class="id" title="var">step2</span> <span class="id" title="var">Eq_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">a'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q1</span>|]; <span class="id" title="tactic">destruct</span> <span class="id" title="var">q2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q2</span>|].<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ConcrTrans_equivalent"><span class="id" title="lemma">ConcrTrans_equivalent</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">step1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ConcrTrans_equivalent"><span class="id" title="lemma">ConcrTrans_equivalent</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">step2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span>|]; <span class="id" title="tactic">inversion</span> <span class="id" title="var">step1</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">step2</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>; <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H</span>. <span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H4</span>. <span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H8</span>. <span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H9</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H4</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H10</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_prefix_not_full"><span class="id" title="lemma">concretization_prefix_not_full</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H11</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_prefix_not_full"><span class="id" title="lemma">concretization_prefix_not_full</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>; <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#ps_proj"><span class="id" title="definition">ps_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b0</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">q1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Concretization.html#ps_state"><span class="id" title="projection">ps_state</span></a> <span class="id" title="var">q2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">M_det</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H12</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q1</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">q2</span>. <span class="id" title="var">autodestruct</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>. <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_always_same_transition_type"><span class="id" title="lemma">concretization_always_same_transition_type</span></a>; <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>. <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_always_same_transition_type"><span class="id" title="lemma">concretization_always_same_transition_type</span></a>; <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab13"></a><h1 class="section">Examples / Counterexamples</h1>

<div class="paragraph"> </div>

 In the following, we provide a few examples which distinguish
    properties. We show that the converse implication of
    <span class="inlinecode"><a class="idref" href="Top.Concretization.html#output_enabled_implies_icomplete"><span class="id" title="lemma">output_enabled_implies_icomplete</span></a></span> does not hold: there
    is an example LTS / Mealy machine M and an action code R
    (together with the usual same-input-relation) such that:
    R is <span class="inlinecode"><a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a></span> for M but R is not <span class="inlinecode"><a class="idref" href="Top.Concretization.html#output_enabled"><span class="id" title="definition">output_enabled</span></a></span> for M.
  The example models simple boolean operations 'toggle'
   and 'echo'/'identity': 
</div>
<div class="code">
<span class="id" title="keyword">Module</span> <a id="BooleanActionMachine" class="idref" href="#BooleanActionMachine"><span class="id" title="module">BooleanActionMachine</span></a>.<br/>
</div>

<div class="doc">
In the concrete machine a first transition determins the
    operation of choice -- without any output yet.
    Then in a second transition, the parameter to the operation
    is provided as input, and the machine produces the computed
    output and returns to the initial state, waiting for the next
    operation.
   
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" title="keyword">Inductive</span> <a id="BooleanActionMachine.ConcreteInput" class="idref" href="#BooleanActionMachine.ConcreteInput"><span class="id" title="inductive">ConcreteInput</span></a> : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.OpToggle" class="idref" href="#BooleanActionMachine.OpToggle"><span class="id" title="constructor">OpToggle</span></a> : <a class="idref" href="Top.Concretization.html#ConcreteInput:270"><span class="id" title="inductive">ConcreteInput</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.OpEcho" class="idref" href="#BooleanActionMachine.OpEcho"><span class="id" title="constructor">OpEcho</span></a> : <a class="idref" href="Top.Concretization.html#ConcreteInput:270"><span class="id" title="inductive">ConcreteInput</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.Data" class="idref" href="#BooleanActionMachine.Data"><span class="id" title="constructor">Data</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bool"><span class="id" title="inductive">bool</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#ConcreteInput:270"><span class="id" title="inductive">ConcreteInput</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="keyword">Definition</span> <a id="BooleanActionMachine.A" class="idref" href="#BooleanActionMachine.A"><span class="id" title="definition">A</span></a> := <a class="idref" href="Top.Concretization.html#BooleanActionMachine.ConcreteInput"><span class="id" title="inductive">ConcreteInput</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bool"><span class="id" title="inductive">bool</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="keyword">Inductive</span> <a id="BooleanActionMachine.ConcreteStates" class="idref" href="#BooleanActionMachine.ConcreteStates"><span class="id" title="inductive">ConcreteStates</span></a> := <a id="BooleanActionMachine.AskOperation" class="idref" href="#BooleanActionMachine.AskOperation"><span class="id" title="constructor">AskOperation</span></a> | <a id="BooleanActionMachine.StateToggle" class="idref" href="#BooleanActionMachine.StateToggle"><span class="id" title="constructor">StateToggle</span></a> | <a id="BooleanActionMachine.StateEcho" class="idref" href="#BooleanActionMachine.StateEcho"><span class="id" title="constructor">StateEcho</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="keyword">Inductive</span> <a id="BooleanActionMachine.ConcreteTransitions" class="idref" href="#BooleanActionMachine.ConcreteTransitions"><span class="id" title="inductive">ConcreteTransitions</span></a> :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#BooleanActionMachine.ConcreteStates"><span class="id" title="inductive">ConcreteStates</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.A"><span class="id" title="definition">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.ConcreteStates"><span class="id" title="inductive">ConcreteStates</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.T1" class="idref" href="#BooleanActionMachine.T1"><span class="id" title="constructor">T1</span></a> : <a class="idref" href="Top.Concretization.html#ConcreteTransitions:274"><span class="id" title="inductive">ConcreteTransitions</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.AskOperation"><span class="id" title="constructor">AskOperation</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.OpToggle"><span class="id" title="constructor">OpToggle</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.StateToggle"><span class="id" title="constructor">StateToggle</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.T2" class="idref" href="#BooleanActionMachine.T2"><span class="id" title="constructor">T2</span></a> : <a class="idref" href="Top.Concretization.html#ConcreteTransitions:274"><span class="id" title="inductive">ConcreteTransitions</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.AskOperation"><span class="id" title="constructor">AskOperation</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.OpEcho"><span class="id" title="constructor">OpEcho</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.StateEcho"><span class="id" title="constructor">StateEcho</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.T3" class="idref" href="#BooleanActionMachine.T3"><span class="id" title="constructor">T3</span></a> : <span class="id" title="keyword">∀</span> <a id="b:276" class="idref" href="#b:276"><span class="id" title="binder">b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bool"><span class="id" title="inductive">bool</span></a>, <a class="idref" href="Top.Concretization.html#ConcreteTransitions:274"><span class="id" title="inductive">ConcreteTransitions</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.StateToggle"><span class="id" title="constructor">StateToggle</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.Data"><span class="id" title="constructor">Data</span></a> <a class="idref" href="Top.Concretization.html#b:276"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#negb"><span class="id" title="definition">negb</span></a> <a class="idref" href="Top.Concretization.html#b:276"><span class="id" title="variable">b</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.AskOperation"><span class="id" title="constructor">AskOperation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.T4" class="idref" href="#BooleanActionMachine.T4"><span class="id" title="constructor">T4</span></a> : <span class="id" title="keyword">∀</span> <a id="b:277" class="idref" href="#b:277"><span class="id" title="binder">b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bool"><span class="id" title="inductive">bool</span></a>, <a class="idref" href="Top.Concretization.html#ConcreteTransitions:274"><span class="id" title="inductive">ConcreteTransitions</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.StateEcho"><span class="id" title="constructor">StateEcho</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.Data"><span class="id" title="constructor">Data</span></a> <a class="idref" href="Top.Concretization.html#b:277"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#b:277"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.AskOperation"><span class="id" title="constructor">AskOperation</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Definition</span> <a id="BooleanActionMachine.M" class="idref" href="#BooleanActionMachine.M"><span class="id" title="definition">M</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.A"><span class="id" title="definition">A</span></a> := {|<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> := <a class="idref" href="Top.Concretization.html#BooleanActionMachine.ConcreteStates"><span class="id" title="inductive">ConcreteStates</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> := <a class="idref" href="Top.Concretization.html#BooleanActionMachine.AskOperation"><span class="id" title="constructor">AskOperation</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> := <a class="idref" href="Top.Concretization.html#BooleanActionMachine.ConcreteTransitions"><span class="id" title="inductive">ConcreteTransitions</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;|}.<br/>
</div>

<div class="doc">
In the action code, we flatten this structure,
     such that the user/environment provides the operation
     and the parameter in a single run, resulting in an
     immediate output:
     
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Inductive</span> <a id="BooleanActionMachine.BigStep" class="idref" href="#BooleanActionMachine.BigStep"><span class="id" title="inductive">BigStep</span></a> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.Toggle" class="idref" href="#BooleanActionMachine.Toggle"><span class="id" title="constructor">Toggle</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bool"><span class="id" title="inductive">bool</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#BigStep:278"><span class="id" title="inductive">BigStep</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a id="BooleanActionMachine.Echo" class="idref" href="#BooleanActionMachine.Echo"><span class="id" title="constructor">Echo</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bool"><span class="id" title="inductive">bool</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#BigStep:278"><span class="id" title="inductive">BigStep</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Definition</span> <a id="BooleanActionMachine.B" class="idref" href="#BooleanActionMachine.B"><span class="id" title="definition">B</span></a> := <a class="idref" href="Top.Concretization.html#BooleanActionMachine.BigStep"><span class="id" title="inductive">BigStep</span></a>.<br/>
</div>

<div class="doc">
The following action code resolves bigstep to their
    low-level operation sequence. This CodeMap is even total: 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Definition</span> <a id="BooleanActionMachine.R_total" class="idref" href="#BooleanActionMachine.R_total"><span class="id" title="definition">R_total</span></a> : <a class="idref" href="Top.Concretization.html#BooleanActionMachine.B"><span class="id" title="definition">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.A"><span class="id" title="definition">A</span></a> := <span class="id" title="keyword">fun</span> <a id="b:280" class="idref" href="#b:280"><span class="id" title="binder">b</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.Concretization.html#b:280"><span class="id" title="variable">b</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Top.Concretization.html#BooleanActionMachine.Toggle"><span class="id" title="constructor">Toggle</span></a> <span class="id" title="var">b</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.OpToggle"><span class="id" title="constructor">OpToggle</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.Data"><span class="id" title="constructor">Data</span></a> <a class="idref" href="Top.Concretization.html#b:280"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#negb"><span class="id" title="definition">negb</span></a> <a class="idref" href="Top.Concretization.html#b:280"><span class="id" title="variable">b</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <a class="idref" href="Top.Concretization.html#BooleanActionMachine.Echo"><span class="id" title="constructor">Echo</span></a> <span class="id" title="var">b</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.OpEcho"><span class="id" title="constructor">OpEcho</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.Data"><span class="id" title="constructor">Data</span></a> <a class="idref" href="Top.Concretization.html#b:280"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Concretization.html#b:280"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Definition</span> <a id="BooleanActionMachine.R" class="idref" href="#BooleanActionMachine.R"><span class="id" title="definition">R</span></a> : <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.A"><span class="id" title="definition">A</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.B"><span class="id" title="definition">B</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.CodeMap.html#Build_Code"><span class="id" title="constructor">Build_Code</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<span class="id" title="keyword">fun</span> <a id="f:283" class="idref" href="#f:283"><span class="id" title="binder">f</span></a>⇒ (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Concretization.html#BooleanActionMachine.R_total"><span class="id" title="definition">R_total</span></a> <a class="idref" href="Top.Concretization.html#f:282"><span class="id" title="variable">f</span></a>)))).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">b</span>; <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.R_total"><span class="id" title="definition">R_total</span></a>; <span class="id" title="tactic">intros</span>; <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">op</span> <span class="id" title="var">op'</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">op</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>|<span class="id" title="var">b</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">op'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span>|<span class="id" title="var">b'</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span> <span class="id" title="keyword">as</span> [? ? <span class="id" title="var">Pref'</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref'</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">diff</span> <span class="id" title="var">Eq</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">Eq</span> <span class="id" title="keyword">as</span> <span class="id" title="var">Eq</span>; <span class="id" title="tactic">subst</span> <span class="id" title="var">b'</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Definition</span> <a id="BooleanActionMachine.SameInp" class="idref" href="#BooleanActionMachine.SameInp"><span class="id" title="definition">SameInp</span></a> : <a class="idref" href="Top.Concretization.html#BooleanActionMachine.A"><span class="id" title="definition">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.A"><span class="id" title="definition">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> := <span class="id" title="keyword">fun</span> '<a id="pat:285" class="idref" href="#pat:285"><span class="id" title="binder">(</span></a><a id="pat:285" class="idref" href="#pat:285"><span class="id" title="binder">i1</span></a><a id="pat:285" class="idref" href="#pat:285"><span class="id" title="binder">,</span></a><a id="pat:285" class="idref" href="#pat:285"><span class="id" title="binder">_</span></a><a id="pat:285" class="idref" href="#pat:285"><span class="id" title="binder">)</span></a> '<a id="pat:287" class="idref" href="#pat:287"><span class="id" title="binder">(</span></a><a id="pat:287" class="idref" href="#pat:287"><span class="id" title="binder">i2</span></a><a id="pat:287" class="idref" href="#pat:287"><span class="id" title="binder">,</span></a><a id="pat:287" class="idref" href="#pat:287"><span class="id" title="binder">_</span></a><a id="pat:287" class="idref" href="#pat:287"><span class="id" title="binder">)</span></a> ⇒ <a class="idref" href="Top.Concretization.html#i1:284"><span class="id" title="variable">i1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a><a class="idref" href="Top.Concretization.html#i2:286"><span class="id" title="variable">i2</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Theorem</span> <a id="BooleanActionMachine.R_not_output_enabled" class="idref" href="#BooleanActionMachine.R_not_output_enabled"><span class="id" title="lemma">R_not_output_enabled</span></a> :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">¬</span></a> <a class="idref" href="Top.Concretization.html#output_enabled"><span class="id" title="definition">output_enabled</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.R"><span class="id" title="definition">R</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.SameInp"><span class="id" title="definition">SameInp</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.M"><span class="id" title="definition">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">epose</span> (<span class="id" title="var">r</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.OpEcho"><span class="id" title="constructor">OpEcho</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">epose</span> (<span class="id" title="var">i1</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.Data"><span class="id" title="constructor">Data</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#true"><span class="id" title="constructor">true</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#true"><span class="id" title="constructor">true</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">epose</span> (<span class="id" title="var">i2</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#BooleanActionMachine.Data"><span class="id" title="constructor">Data</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#true"><span class="id" title="constructor">true</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#false"><span class="id" title="constructor">false</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.R"><span class="id" title="definition">R</span></a> (<span class="id" title="var">r</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">i1</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#BooleanActionMachine.Echo"><span class="id" title="constructor">Echo</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#true"><span class="id" title="constructor">true</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>. <span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.LTS.html#LTS_uses_action"><span class="id" title="definition">LTS_uses_action</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.M"><span class="id" title="definition">M</span></a> <span class="id" title="var">i2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.StateToggle"><span class="id" title="constructor">StateToggle</span></a>. <span class="id" title="tactic">∃</span> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.AskOperation"><span class="id" title="constructor">AskOperation</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">¬</span></a> <a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.R"><span class="id" title="definition">R</span></a> (<span class="id" title="var">r</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">i2</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)) <span class="id" title="keyword">as</span> <span class="id" title="var">no_run</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Contr</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">i2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">b</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">R_output_enabled</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">no_run</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">R_output_enabled</span>; <span class="id" title="tactic">eauto</span>; <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">Theorem</span> <a id="BooleanActionMachine.R_icomplete" class="idref" href="#BooleanActionMachine.R_icomplete"><span class="id" title="lemma">R_icomplete</span></a> :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.R"><span class="id" title="definition">R</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.SameInp"><span class="id" title="definition">SameInp</span></a> <a class="idref" href="Top.Concretization.html#BooleanActionMachine.M"><span class="id" title="definition">M</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">w</span> <span class="id" title="var">Rw</span> <span class="id" title="var">u</span> <span class="id" title="var">i1</span> <span class="id" title="var">i2</span> <span class="id" title="var">EqRw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">run_Rw_u</span> <span class="id" title="var">R_has_run</span> <span class="id" title="var">Mht</span> <span class="id" title="var">si</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Mht</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span> <span class="id" title="var">Step_i2</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">run_Rw_u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">run_Rw_u</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q0</span> [<span class="id" title="var">run_Rw</span> <span class="id" title="var">run_u</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">R_run</span> := <span class="id" title="var">R_has_run</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R_run</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> <span class="id" title="var">R_run</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">R_run</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">R_run</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R_run</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> <span class="id" title="var">R_run</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">R_run</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#In"><span class="id" title="definition">List.In</span></a> <span class="id" title="var">i1</span> (<a class="idref" href="Top.Concretization.html#BooleanActionMachine.R_total"><span class="id" title="definition">R_total</span></a> <span class="id" title="var">b</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Def_i1</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">R_run</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#in_elt"><span class="id" title="lemma">in_elt</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">i2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">i2</span> <span class="id" title="var">o2</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_eq_fixed_list"><span class="id" title="lemma">app_eq_fixed_list</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">R_run</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">b</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">R_run</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="var">autodestruct_once</span> || <span class="id" title="var">destruct_sum</span>); <span class="id" title="tactic">subst</span> <span class="id" title="var">i1</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">si</span>; <span class="id" title="tactic">subst</span> <span class="id" title="var">i2</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">subst</span> <span class="id" title="var">x</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Step_i2</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">run_u</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">H8</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#BooleanActionMachine.Toggle"><span class="id" title="constructor">Toggle</span></a> <span class="id" title="var">b</span>). <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">H8</span>; <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H6</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#BooleanActionMachine.Toggle"><span class="id" title="constructor">Toggle</span></a> <span class="id" title="var">b</span>). <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">H8</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H6</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#BooleanActionMachine.Echo"><span class="id" title="constructor">Echo</span></a> <span class="id" title="var">b</span>). <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Concretization.html#BooleanActionMachine.Echo"><span class="id" title="constructor">Echo</span></a> <span class="id" title="var">b</span>); <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>; <span class="id" title="tactic">eexists</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
<span class="id" title="keyword">End</span> <a class="idref" href="Top.Concretization.html#BooleanActionMachine"><span class="id" title="module">BooleanActionMachine</span></a>.<br/>

<br/>
</div>

<div class="doc">
The second example LTS shows that <span class="inlinecode"><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a></span> does not commute
    with the composition of action codes (<span class="inlinecode"><a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a></span>). 
</div>
<div class="code">
<span class="id" title="keyword">Module</span> <a id="CompositionFailure" class="idref" href="#CompositionFailure"><span class="id" title="module">CompositionFailure</span></a>.<br/>
</div>

<div class="doc">
To this end, we use the <span class="inlinecode"><a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a></span> consisting of one state
 and no transitions and the following action labels and codes.  The involved action label sets are all singleton: 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="CompositionFailure.A" class="idref" href="#CompositionFailure.A"><span class="id" title="inductive">A</span></a> := <a id="CompositionFailure.a" class="idref" href="#CompositionFailure.a"><span class="id" title="constructor">a</span></a>.<br/>
<span class="id" title="keyword">Inductive</span> <a id="CompositionFailure.B" class="idref" href="#CompositionFailure.B"><span class="id" title="inductive">B</span></a> := <a id="CompositionFailure.b" class="idref" href="#CompositionFailure.b"><span class="id" title="constructor">b</span></a>.<br/>
<span class="id" title="keyword">Inductive</span> <a id="CompositionFailure.C" class="idref" href="#CompositionFailure.C"><span class="id" title="inductive">C</span></a> := <a id="CompositionFailure.c" class="idref" href="#CompositionFailure.c"><span class="id" title="constructor">c</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="CompositionFailure.R_map" class="idref" href="#CompositionFailure.R_map"><span class="id" title="definition">R_map</span></a> : <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.A"><span class="id" title="inductive">A</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.B"><span class="id" title="inductive">B</span></a> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">fun</span> <a id="must_be_i_b:294" class="idref" href="#must_be_i_b:294"><span class="id" title="binder">must_be_i_b</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a>.<br/>
<span class="id" title="keyword">Example</span> <a id="CompositionFailure.R" class="idref" href="#CompositionFailure.R"><span class="id" title="definition">R</span></a> : <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.A"><span class="id" title="inductive">A</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.B"><span class="id" title="inductive">B</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#Build_Code"><span class="id" title="constructor">Build_Code</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <a class="idref" href="Top.Concretization.html#CompositionFailure.R_map"><span class="id" title="definition">R_map</span></a>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? ?. <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">b'</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">b</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">b'</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="CompositionFailure.S" class="idref" href="#CompositionFailure.S"><span class="id" title="definition">S</span></a> := <a class="idref" href="Top.CodeMap.html#EmptyCode"><span class="id" title="definition">EmptyCode</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.B"><span class="id" title="inductive">B</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.C"><span class="id" title="inductive">C</span></a>.<br/>

<br/>
</div>

<div class="doc">
We can show directly that no isomorphism exists. For the proof,
 it may help to look at the visualizations in the paper.
 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Theorem</span> <a id="CompositionFailure.contraction_does_not_preserve_code_composition" class="idref" href="#CompositionFailure.contraction_does_not_preserve_code_composition"><span class="id" title="lemma">contraction_does_not_preserve_code_composition</span></a> :<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;The&nbsp;existence&nbsp;of&nbsp;an&nbsp;isomorphism&nbsp;...&nbsp;*)</span><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.R"><span class="id" title="definition">R</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.S"><span class="id" title="definition">S</span></a>) <a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a><a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.R"><span class="id" title="definition">R</span></a> (<a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.S"><span class="id" title="definition">S</span></a> <a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a>)<a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;...&nbsp;leads&nbsp;to&nbsp;a&nbsp;contradiction:&nbsp;*)</span><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">Iso</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="keyword">∀</span> (<a id="A:296" class="idref" href="#A:296"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>), <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <a class="idref" href="Top.Concretization.html#A:295"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">i_r</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#idRel_reflexive"><span class="id" title="lemma">idRel_reflexive</span></a>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;First,&nbsp;introduce&nbsp;shorter&nbsp;names&nbsp;for&nbsp;the&nbsp;two&nbsp;resulting&nbsp;systems&nbsp;in&nbsp;LTS(A):*)</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">M</span> := <a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.C"><span class="id" title="inductive">C</span></a>).<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;g&nbsp;is&nbsp;for&nbsp;γ,&nbsp;gR=γ_R,&nbsp;gS=γS,&nbsp;gRS=γ_(R*S)&nbsp;&nbsp;*)</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">gRS_M</span> := <a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.R"><span class="id" title="definition">R</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.S"><span class="id" title="definition">S</span></a>) <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">gS_M</span> := <a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.S"><span class="id" title="definition">S</span></a> <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">gR_gS_M</span> := <a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.Concretization.html#CompositionFailure.R"><span class="id" title="definition">R</span></a> <span class="id" title="var">gS_M</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">gRS_M</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">gRS_M</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a><a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">To_sink</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span> 2 <span class="id" title="keyword">with</span> (<span class="id" title="var">q_a</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>. <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">sink_gS_M</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">gS_M</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">gR_gS_M</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">gR_gS_M</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a><a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">sink_gS_M</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">To_valid</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Concretization.html#concretization_transition_in_code"><span class="id" title="lemma">concretization_transition_in_code</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">b</span>:=<a class="idref" href="Top.Concretization.html#CompositionFailure.b"><span class="id" title="constructor">b</span></a>); <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span>. <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">gR_gS_M</span> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">gR_gS_M_det</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#concretization_preserves_determinism"><span class="id" title="lemma">concretization_preserves_determinism</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#concretization_preserves_determinism"><span class="id" title="lemma">concretization_preserves_determinism</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q1</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">q2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">fake_sink</span> := <a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">sink_gS_M</span>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">gR_gS_M</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">Iso</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> <span class="id" title="var">fake_sink</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">IsoSink</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#step_closed_sequence"><span class="id" title="lemma">step_closed_sequence</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span>:=<span class="id" title="var">Iso</span>) (<span class="id" title="var">p</span>:=<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">gR_gS_M</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">To_sink</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> (<span class="id" title="tactic">destruct</span> <span class="id" title="var">Iso</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">fail</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">To_sink</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">p'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">sink_gS_M</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.LTS.html#deterministic_sequence"><span class="id" title="lemma">deterministic_sequence</span></a> <span class="id" title="var">gR_gS_M_det</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#list_rel_lift_id"><span class="id" title="lemma">list_rel_lift_id</span></a>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;the&nbsp;real&nbsp;sink&nbsp;has&nbsp;a&nbsp;self-loop:&nbsp;*)</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">gRS_M</span> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">SinkLoop</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;None&nbsp;and&nbsp;fake_sink&nbsp;were&nbsp;shown&nbsp;to&nbsp;be&nbsp;isomorphic:&nbsp;*)</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">gR_gS_M</span> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <span class="id" title="var">fake_sink</span> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Concretization.html#CompositionFailure.a"><span class="id" title="constructor">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <span class="id" title="var">fake_sink</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">ContradictionLoop</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Iso</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">Iso</span> ? <span class="id" title="var">StepClosed</span> ? <span class="id" title="var">l_uniq</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">IsoSink</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">StepClosed</span> <span class="id" title="tactic">in</span> <span class="id" title="var">SinkLoop</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">SinkLoop</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span> [<span class="id" title="var">Trans</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">q</span> <span class="id" title="keyword">with</span> <span class="id" title="var">fake_sink</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">Trans</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">l_uniq</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;But&nbsp;actually,&nbsp;fake_sink=(sink,epsilon)&nbsp;does&nbsp;not&nbsp;have&nbsp;a&nbsp;self-loop:&nbsp;*)</span><br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">ContradictionLoop</span>. <span class="id" title="var">autodestruct</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">End</span> <a class="idref" href="Top.Concretization.html#CompositionFailure"><span class="id" title="module">CompositionFailure</span></a>.<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.Contraction.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>Contraction - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.Contraction</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.LTS.html#"><span class="id" title="library">LTS</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.CodeMap.html#"><span class="id" title="library">CodeMap</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab14"></a><h1 class="section">Definition</h1>

<div class="paragraph"> </div>

For the definition of contraction, it suffices to have a code map without
any properties:

</div>
<div class="code">

<br/>
<span class="id" title="keyword">Definition</span> <a id="contraction" class="idref" href="#contraction"><span class="id" title="definition">contraction</span></a> {<a id="A:1" class="idref" href="#A:1"><span class="id" title="binder">A</span></a> <a id="B:2" class="idref" href="#B:2"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:3" class="idref" href="#R:3"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Contraction.html#A:1"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Contraction.html#B:2"><span class="id" title="variable">B</span></a>) (<a id="M:4" class="idref" href="#M:4"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Contraction.html#A:1"><span class="id" title="variable">A</span></a>) : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Contraction.html#B:2"><span class="id" title="variable">B</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#new_LTS"><span class="id" title="constructor">new_LTS</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">states</span> := <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span>). <span class="comment">(*&nbsp;initial&nbsp;state&nbsp;is&nbsp;as&nbsp;in&nbsp;M&nbsp;*)</span><br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">b</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;when&nbsp;a&nbsp;transition&nbsp;q--b--&gt;&nbsp;q'&nbsp;exists:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">a_list</span>|].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;it&nbsp;exists&nbsp;if&nbsp;the&nbsp;code&nbsp;is&nbsp;defined&nbsp;an&nbsp;M&nbsp;has&nbsp;a&nbsp;run&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<span class="id" title="var">q</span> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><span class="id" title="var">a_list</span><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <span class="id" title="var">q'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;it&nbsp;does&nbsp;not&nbsp;exist&nbsp;otherwise&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
We have defined the contraction operator via tactics. Still,
 the proof term is quite readable.
  <code>Print contraction. </code> yields:
<pre>
contraction =
fun (A B : Type) (R : CodeMap A B) (M : LTS A) =&gt;
{|
  states := states M;
  initial := initial M;
  transition :=
    fun (q : states M) (b : B) (q' : states M) =&gt;
    let o := R b in
    match o with
    | Some a =&gt; (fun a_list : list A =&gt; (M |- q ══ a_list ==&gt; q')) a
    | None =&gt; False
    end
|}
     : forall A B : Type, CodeMap A B -&gt; LTS A -&gt; LTS B
</pre>
 
<div class="paragraph"> </div>

<a id="lab15"></a><h1 class="section">Properties</h1>

<div class="paragraph"> </div>

 It is straightforward that contraction is monotone: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="contraction_monotone" class="idref" href="#contraction_monotone"><span class="id" title="lemma">contraction_monotone</span></a> {<a id="A:5" class="idref" href="#A:5"><span class="id" title="binder">A</span></a> <a id="B:6" class="idref" href="#B:6"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:7" class="idref" href="#R:7"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Contraction.html#A:5"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Contraction.html#B:6"><span class="id" title="variable">B</span></a>) (<a id="M:8" class="idref" href="#M:8"><span class="id" title="binder">M</span></a> <a id="N:9" class="idref" href="#N:9"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Contraction.html#A:5"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.Contraction.html#M:8"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.Contraction.html#N:9"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Contraction.html#R:7"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#M:8"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Contraction.html#R:7"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#N:9"><span class="id" title="variable">N</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := <span class="id" title="keyword">fun</span> (<a id="q:12" class="idref" href="#q:12"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <span class="id" title="var">R</span> <span class="id" title="var">M</span>)) (<a id="p:13" class="idref" href="#p:13"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <span class="id" title="var">R</span> <span class="id" title="var">N</span>)) ⇒ <span class="id" title="var">S</span> <a class="idref" href="Top.Contraction.html#q:10"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.Contraction.html#p:11"><span class="id" title="variable">p</span></a>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">p</span> <span class="id" title="var">b</span> <span class="id" title="var">S_q_p</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="var">R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">S_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#step_closed_sequence"><span class="id" title="lemma">step_closed_sequence</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p'</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">p'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_R_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
 Contraction interacts nicely with the kleisli extension of code maps:
 paths in the contracted LTS correspond to paths in the original LTS:

</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="contraction_kleisli_ext" class="idref" href="#contraction_kleisli_ext"><span class="id" title="lemma">contraction_kleisli_ext</span></a> {<a id="A:14" class="idref" href="#A:14"><span class="id" title="binder">A</span></a> <a id="B:15" class="idref" href="#B:15"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:16" class="idref" href="#R:16"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Contraction.html#A:14"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Contraction.html#B:15"><span class="id" title="variable">B</span></a>) (<a id="M:17" class="idref" href="#M:17"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Contraction.html#A:14"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:18" class="idref" href="#q:18"><span class="id" title="binder">q</span></a> <a id="q':19" class="idref" href="#q':19"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Contraction.html#R:16"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#M:17"><span class="id" title="variable">M</span></a>)) (<a id="w_b:20" class="idref" href="#w_b:20"><span class="id" title="binder">w_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Contraction.html#B:15"><span class="id" title="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Contraction.html#q:18"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Contraction.html#w_b:20"><span class="id" title="variable">w_b</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Contraction.html#q':19"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="w_a:21" class="idref" href="#w_a:21"><span class="id" title="binder">w_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Contraction.html#A:14"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.Contraction.html#R:16"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#w_b:20"><span class="id" title="variable">w_b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Contraction.html#w_a:21"><span class="id" title="variable">w_a</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Contraction.html#M:17"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Contraction.html#q:18"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Contraction.html#w_a:21"><span class="id" title="variable">w_a</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Contraction.html#q':19"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;*** <span class="comment">(*&nbsp;-&gt;&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>. <span class="id" title="tactic">split</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw_b</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H5</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w_a_tl</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H3</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H3</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">R</span> <span class="id" title="var">a</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">l</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">w_a_tl</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">p</span> := <span class="id" title="var">q_a</span>); <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;*** <span class="comment">(*&nbsp;&lt;-&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w_b</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <span class="id" title="var">R</span> <span class="id" title="var">w_b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq</span>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">apply</span> <span class="id" title="var">IHw_b</span>. <span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">split</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
In order to show that contraction preserves action code composition,
we show that the following function is an isomorphism. 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="contraction_composed_iso" class="idref" href="#contraction_composed_iso"><span class="id" title="definition">contraction_composed_iso</span></a> {<a id="A:22" class="idref" href="#A:22"><span class="id" title="binder">A</span></a> <a id="B:23" class="idref" href="#B:23"><span class="id" title="binder">B</span></a> <a id="C:24" class="idref" href="#C:24"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:25" class="idref" href="#R:25"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Contraction.html#A:22"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Contraction.html#B:23"><span class="id" title="variable">B</span></a>) (<a id="S:26" class="idref" href="#S:26"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Contraction.html#B:23"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Contraction.html#C:24"><span class="id" title="variable">C</span></a>) (<a id="M:27" class="idref" href="#M:27"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Contraction.html#A:22"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Contraction.html#S:26"><span class="id" title="variable">S</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Contraction.html#R:25"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#M:27"><span class="id" title="variable">M</span></a>))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <a class="idref" href="Top.Contraction.html#R:25"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#S:26"><span class="id" title="variable">S</span></a>) <a class="idref" href="Top.Contraction.html#M:27"><span class="id" title="variable">M</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#id"><span class="id" title="definition">id</span></a>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
In the iso proof, we need a simulation in form of a relation,
    so we will take the <span class="inlinecode"><a class="idref" href="Top.ACUtil.html#graph"><span class="id" title="definition">graph</span></a></span> of above map.

</div>
<div class="code">

<br/>
<span class="id" title="keyword">Theorem</span> <a id="contraction_code_composition" class="idref" href="#contraction_code_composition"><span class="id" title="lemma">contraction_code_composition</span></a> {<a id="A:28" class="idref" href="#A:28"><span class="id" title="binder">A</span></a> <a id="B:29" class="idref" href="#B:29"><span class="id" title="binder">B</span></a> <a id="C:30" class="idref" href="#C:30"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:31" class="idref" href="#R:31"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Contraction.html#A:28"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Contraction.html#B:29"><span class="id" title="variable">B</span></a>) (<a id="S:32" class="idref" href="#S:32"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Contraction.html#B:29"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Contraction.html#C:30"><span class="id" title="variable">C</span></a>) (<a id="M:33" class="idref" href="#M:33"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Contraction.html#A:28"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Contraction.html#S:32"><span class="id" title="variable">S</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Contraction.html#R:31"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#M:33"><span class="id" title="variable">M</span></a>) <a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a> <a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <a class="idref" href="Top.Contraction.html#R:31"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Contraction.html#S:32"><span class="id" title="variable">S</span></a>) <a class="idref" href="Top.Contraction.html#M:33"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">constructor</span> 1 <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := <a class="idref" href="Top.ACUtil.html#graph"><span class="id" title="definition">graph</span></a> (<a class="idref" href="Top.Contraction.html#contraction_composed_iso"><span class="id" title="definition">contraction_composed_iso</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">M</span>)).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;simulation&nbsp;from&nbsp;left&nbsp;to&nbsp;right&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ? ? ? <span class="id" title="var">c</span> <span class="id" title="var">Rel_q_p</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="var">revgoals</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.ACUtil.html#graph"><span class="id" title="definition">graph</span></a>; <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;first&nbsp;show&nbsp;that&nbsp;p=q&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.ACUtil.html#graph"><span class="id" title="definition">graph</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Rel_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Contraction.html#contraction_composed_iso"><span class="id" title="definition">contraction_composed_iso</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Rel_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#id"><span class="id" title="definition">id</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Rel_q_p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;now&nbsp;inspect&nbsp;the&nbsp;given&nbsp;transition&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">S</span> <span class="id" title="var">c</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">Hw_a</span> := <span class="id" title="var">Step_q</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Contraction.html#contraction_kleisli_ext"><span class="id" title="lemma">contraction_kleisli_ext</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hw_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Hw_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="Top.CodeMap.html#compose_code_comm_proj"><span class="id" title="lemma">compose_code_comm_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.Contraction.html#contraction_composed_iso"><span class="id" title="definition">contraction_composed_iso</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#id"><span class="id" title="definition">id</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;simulation&nbsp;from&nbsp;right&nbsp;to&nbsp;left&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ? ? ? <span class="id" title="var">c</span> <span class="id" title="var">Rel_q_p</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;show&nbsp;that&nbsp;p&nbsp;=&nbsp;q&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Rel_q_p</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;now&nbsp;inspect&nbsp;the&nbsp;given&nbsp;transition&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="Top.CodeMap.html#compose_code_comm_proj"><span class="id" title="lemma">compose_code_comm_proj</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">S</span> <span class="id" title="var">c</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <span class="id" title="var">R</span> <span class="id" title="var">l</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Contraction.html#contraction_kleisli_ext"><span class="id" title="lemma">contraction_kleisli_ext</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">l0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.LTS.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>LTS - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.LTS</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.FinFun.html#"><span class="id" title="library">Coq.Logic.FinFun</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#"><span class="id" title="library">Coq.Logic.ProofIrrelevance</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Sets.Ensembles.html#"><span class="id" title="library">Coq.Sets.Ensembles</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.FunctionalExtensionality.html#"><span class="id" title="library">Coq.Logic.FunctionalExtensionality</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#"><span class="id" title="library">Coq.Relations.Relation_Definitions</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
Definitions  The LTS' has the alphabet type as an implicit argument.
    So, the record members have an implicit argument for the
    alphabet type.
 
</div>
<div class="code">
<span class="id" title="keyword">Structure</span> <a id="LTS'" class="idref" href="#LTS'"><span class="id" title="record">LTS'</span></a> {<a id="Alphabet:1" class="idref" href="#Alphabet:1"><span class="id" title="binder">Alphabet</span></a>: <span class="id" title="keyword">Type</span>} : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="var">new_LTS</span> {<br/>
&nbsp;&nbsp;<a id="states" class="idref" href="#states"><span class="id" title="projection">states</span></a> : <span class="id" title="keyword">Type</span>;<br/>
&nbsp;&nbsp;<a id="initial" class="idref" href="#initial"><span class="id" title="projection">initial</span></a> : <a class="idref" href="Top.LTS.html#states:3"><span class="id" title="method">states</span></a>;<br/>
&nbsp;&nbsp;<a id="transition" class="idref" href="#transition"><span class="id" title="projection">transition</span></a> : <a class="idref" href="Top.LTS.html#states:3"><span class="id" title="method">states</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Alphabet:1"><span class="id" title="variable">Alphabet</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states:3"><span class="id" title="method">states</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>;<br/>
&nbsp;&nbsp;}.<br/>

<br/>
</div>

<div class="doc">
Usually, we mention the alphabet type explicitly in
statements, so `LTS` has `Alphabet` as an explicit argument: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="LTS" class="idref" href="#LTS"><span class="id" title="definition">LTS</span></a> (<a id="Alphabet:6" class="idref" href="#Alphabet:6"><span class="id" title="binder">Alphabet</span></a>: <span class="id" title="keyword">Type</span>) : <span class="id" title="keyword">Type</span> := @<a class="idref" href="Top.LTS.html#LTS'"><span class="id" title="record">LTS'</span></a> <a class="idref" href="Top.LTS.html#Alphabet:6"><span class="id" title="variable">Alphabet</span></a>.<br/>

<br/>
<span class="id" title="keyword">Notation</span> <a id="430d60b836c4c71feca7254d8cee595c" class="idref" href="#430d60b836c4c71feca7254d8cee595c"><span class="id" title="notation">&quot;</span></a>x ↓ a"  := (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="y:7" class="idref" href="#y:7"><span class="id" title="binder">y</span></a> : <span class="id" title="var">_</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="var">_</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <a class="idref" href="Top.LTS.html#y:7"><span class="id" title="variable">y</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">)</span></a>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 303, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="::type_scope:x_'--'_x_'--&gt;'_x" class="idref" href="#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">&quot;</span></a>x -- a --&gt; y" := (<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="var">_</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 302, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="657ae7734386571fa3b00e0c4cfa90df" class="idref" href="#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">&quot;</span></a>M |- x -- a --&gt; y" := (<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="var">M</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 300, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="7702cf6499b175fb1729e82cd7c6278e" class="idref" href="#7702cf6499b175fb1729e82cd7c6278e"><span class="id" title="notation">&quot;</span></a>x ⎯⎯ a --&gt; y" := (<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="var">_</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 300, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="5218b8bd23d0d11981656a1d7e3bf245" class="idref" href="#5218b8bd23d0d11981656a1d7e3bf245"><span class="id" title="notation">&quot;</span></a>x ⎯⎯ a --&gt; y (∈ M )" := (<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> <span class="id" title="var">M</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 301, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="LTS_uses_action" class="idref" href="#LTS_uses_action"><span class="id" title="definition">LTS_uses_action</span></a> {<a id="A:8" class="idref" href="#A:8"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:9" class="idref" href="#M:9"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:8"><span class="id" title="variable">A</span></a>) : <a class="idref" href="Top.LTS.html#A:8"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="a:10" class="idref" href="#a:10"><span class="id" title="binder">a</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q:11" class="idref" href="#q:11"><span class="id" title="binder">q</span></a> <a id="q':12" class="idref" href="#q':12"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:9"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:11"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a> <a class="idref" href="Top.LTS.html#a:10"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#q':12"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">)</span></a> .<br/>

<br/>
</div>

<div class="doc">
the generalized tranitions describe paths in an LTS 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="gtrans" class="idref" href="#gtrans"><span class="id" title="inductive">gtrans</span></a> [<a id="A:13" class="idref" href="#A:13"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>] (<a id="M:14" class="idref" href="#M:14"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:13"><span class="id" title="variable">A</span></a>) : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;| <a id="seq_nil" class="idref" href="#seq_nil"><span class="id" title="constructor">seq_nil</span></a> : <span class="id" title="keyword">∀</span> <a id="q:17" class="idref" href="#q:17"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:14"><span class="id" title="variable">M</span></a>, <a class="idref" href="Top.LTS.html#gtrans:15"><span class="id" title="inductive">gtrans</span></a> <a class="idref" href="Top.LTS.html#M:14"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#q:17"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="Top.LTS.html#q:17"><span class="id" title="variable">q</span></a><br/>
&nbsp;&nbsp;| <a id="seq_cons" class="idref" href="#seq_cons"><span class="id" title="constructor">seq_cons</span></a> : <span class="id" title="keyword">∀</span> (<a id="q:18" class="idref" href="#q:18"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:14"><span class="id" title="variable">M</span></a>) (<a id="a:19" class="idref" href="#a:19"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:13"><span class="id" title="variable">A</span></a>) (<a id="q_a:20" class="idref" href="#q_a:20"><span class="id" title="binder">q_a</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:14"><span class="id" title="variable">M</span></a>) (<a id="w:21" class="idref" href="#w:21"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:13"><span class="id" title="variable">A</span></a>) (<a id="q_tl:22" class="idref" href="#q_tl:22"><span class="id" title="binder">q_tl</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:14"><span class="id" title="variable">M</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:18"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a:19"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#q_a:20"><span class="id" title="variable">q_a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#gtrans:15"><span class="id" title="inductive">gtrans</span></a> <a class="idref" href="Top.LTS.html#M:14"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#q_a:20"><span class="id" title="variable">q_a</span></a> <a class="idref" href="Top.LTS.html#w:21"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#q_tl:22"><span class="id" title="variable">q_tl</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#gtrans:15"><span class="id" title="inductive">gtrans</span></a> <a class="idref" href="Top.LTS.html#M:14"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#q:18"><span class="id" title="variable">q</span></a> (<a class="idref" href="Top.LTS.html#a:19"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><a class="idref" href="Top.LTS.html#w:21"><span class="id" title="variable">w</span></a>) <a class="idref" href="Top.LTS.html#q_tl:22"><span class="id" title="variable">q_tl</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>

<br/>
<span class="id" title="keyword">Notation</span> <a id="b54e1c06b1e8e1c1361ef6665ae10e2c" class="idref" href="#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">&quot;</span></a>x == a ==&gt; y" := (<a class="idref" href="Top.LTS.html#gtrans"><span class="id" title="inductive">gtrans</span></a> <span class="id" title="var">_</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 300, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="ce91d3b669601dfec06aaa16ad9abe0c" class="idref" href="#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">&quot;</span></a>M |- x == a ==&gt; y" := (<a class="idref" href="Top.LTS.html#gtrans"><span class="id" title="inductive">gtrans</span></a> <span class="id" title="var">M</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 300, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>
<span class="comment">(*&nbsp;the&nbsp;last&nbsp;defined&nbsp;notation&nbsp;seems&nbsp;to&nbsp;be&nbsp;used&nbsp;for&nbsp;printing&nbsp;*)</span><br/>
<span class="id" title="keyword">Notation</span> <a id="1b42ac99c470d4a8b4550148e309094b" class="idref" href="#1b42ac99c470d4a8b4550148e309094b"><span class="id" title="notation">&quot;</span></a>x ══ a ==&gt; y" := (<a class="idref" href="Top.LTS.html#gtrans"><span class="id" title="inductive">gtrans</span></a> <span class="id" title="var">_</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 300, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="0a59475277d89f32a9e13ee753534349" class="idref" href="#0a59475277d89f32a9e13ee753534349"><span class="id" title="notation">&quot;</span></a>M |- x ══ a ==&gt; y" := (<a class="idref" href="Top.LTS.html#gtrans"><span class="id" title="inductive">gtrans</span></a> <span class="id" title="var">M</span> <span class="id" title="var">x</span> <span class="id" title="var">a</span> <span class="id" title="var">y</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 300, <span class="id" title="keyword">no</span> <span class="id" title="keyword">associativity</span>) : <span class="id" title="var">type_scope</span>.<br/>

<br/>
</div>

<div class="doc">
Just a straightforward induction to see whether all the definitions
and notations make sense: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="path_app" class="idref" href="#path_app"><span class="id" title="lemma">path_app</span></a> [<a id="A:23" class="idref" href="#A:23"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>] (<a id="M:24" class="idref" href="#M:24"><span class="id" title="binder">M</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:23"><span class="id" title="variable">A</span></a>) (<a id="q:25" class="idref" href="#q:25"><span class="id" title="binder">q</span></a> <a id="p:26" class="idref" href="#p:26"><span class="id" title="binder">p</span></a> <a id="r:27" class="idref" href="#r:27"><span class="id" title="binder">r</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:24"><span class="id" title="variable">M</span></a>) (<a id="w:28" class="idref" href="#w:28"><span class="id" title="binder">w</span></a> <a id="v:29" class="idref" href="#v:29"><span class="id" title="binder">v</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:23"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#M:24"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#q:25"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#w:28"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#p:26"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#p:26"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#v:29"><span class="id" title="variable">v</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#r:27"><span class="id" title="variable">r</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:25"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#w:28"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a><a class="idref" href="Top.LTS.html#v:29"><span class="id" title="variable">v</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#r:27"><span class="id" title="variable">r</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">Hw</span> <span class="id" title="var">Hv</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">Hw</span>; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">econstructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHHw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="gtrans_singleton" class="idref" href="#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> [<a id="A:30" class="idref" href="#A:30"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>] (<a id="M:31" class="idref" href="#M:31"><span class="id" title="binder">M</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:30"><span class="id" title="variable">A</span></a>) (<a id="q:32" class="idref" href="#q:32"><span class="id" title="binder">q</span></a> <a id="p:33" class="idref" href="#p:33"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:31"><span class="id" title="variable">M</span></a>) (<a id="a:34" class="idref" href="#a:34"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:30"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#M:31"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#q:32"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#a:34"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#p:33"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#M:31"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#q:32"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a:34"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#p:33"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H5</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">econstructor</span>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
the statement in the converse direction: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="path_app_rev" class="idref" href="#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> [<a id="A:35" class="idref" href="#A:35"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>] (<a id="M:36" class="idref" href="#M:36"><span class="id" title="binder">M</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:35"><span class="id" title="variable">A</span></a>) (<a id="q:37" class="idref" href="#q:37"><span class="id" title="binder">q</span></a> <a id="r:38" class="idref" href="#r:38"><span class="id" title="binder">r</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:36"><span class="id" title="variable">M</span></a>) (<a id="w:39" class="idref" href="#w:39"><span class="id" title="binder">w</span></a> <a id="v:40" class="idref" href="#v:40"><span class="id" title="binder">v</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:35"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:37"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==(</span></a><a class="idref" href="Top.LTS.html#w:39"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.LTS.html#v:40"><span class="id" title="variable">v</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">)==&gt;</span></a> <a class="idref" href="Top.LTS.html#r:38"><span class="id" title="variable">r</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="p:41" class="idref" href="#p:41"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:36"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#M:36"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#q:37"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w:39"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#p:41"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#p:41"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#v:40"><span class="id" title="variable">v</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#r:38"><span class="id" title="variable">r</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">IH_qa</span> := <span class="id" title="var">IHw</span> <span class="id" title="var">q_a</span> <span class="id" title="var">H5</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">IH_qa</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">econstructor</span>; <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="relates_initial" class="idref" href="#relates_initial"><span class="id" title="definition">relates_initial</span></a> {<a id="A:42" class="idref" href="#A:42"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:43" class="idref" href="#M:43"><span class="id" title="binder">M</span></a> <a id="N:44" class="idref" href="#N:44"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:42"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:45" class="idref" href="#rel:45"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:43"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:44"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#rel:45"><span class="id" title="variable">rel</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#M:43"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#N:44"><span class="id" title="variable">N</span></a>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="step_closed" class="idref" href="#step_closed"><span class="id" title="definition">step_closed</span></a> {<a id="A:46" class="idref" href="#A:46"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:47" class="idref" href="#M:47"><span class="id" title="binder">M</span></a> <a id="N:48" class="idref" href="#N:48"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:46"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:49" class="idref" href="#rel:49"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:47"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:48"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:50" class="idref" href="#q:50"><span class="id" title="binder">q</span></a> <a id="q':51" class="idref" href="#q':51"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:47"><span class="id" title="variable">M</span></a>) (<a id="p:52" class="idref" href="#p:52"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:48"><span class="id" title="variable">N</span></a>) (<a id="a:53" class="idref" href="#a:53"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:46"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#rel:49"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#q:50"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#p:52"><span class="id" title="variable">p</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:50"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a:53"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#q':51"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="p':54" class="idref" href="#p':54"><span class="id" title="binder">p'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:48"><span class="id" title="variable">N</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#p:52"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a:53"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#p':54"><span class="id" title="variable">p'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.LTS.html#rel:49"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#q':51"><span class="id" title="variable">q'</span></a> <a class="idref" href="Top.LTS.html#p':54"><span class="id" title="variable">p'</span></a>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="step_closed_sequence" class="idref" href="#step_closed_sequence"><span class="id" title="lemma">step_closed_sequence</span></a> {<a id="A:55" class="idref" href="#A:55"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:56" class="idref" href="#M:56"><span class="id" title="binder">M</span></a> <a id="N:57" class="idref" href="#N:57"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:55"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:58" class="idref" href="#rel:58"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:56"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:57"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <a class="idref" href="Top.LTS.html#M:56"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:57"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#rel:58"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:59" class="idref" href="#q:59"><span class="id" title="binder">q</span></a> <a id="q':60" class="idref" href="#q':60"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:56"><span class="id" title="variable">M</span></a>) (<a id="p:61" class="idref" href="#p:61"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:57"><span class="id" title="variable">N</span></a>) (<a id="w:62" class="idref" href="#w:62"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:55"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#rel:58"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#q:59"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#p:61"><span class="id" title="variable">p</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:59"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w:62"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a><a class="idref" href="Top.LTS.html#q':60"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="p':63" class="idref" href="#p':63"><span class="id" title="binder">p'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:57"><span class="id" title="variable">N</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#p:61"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w:62"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#p':63"><span class="id" title="variable">p'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.LTS.html#rel:58"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#q':60"><span class="id" title="variable">q'</span></a> <a class="idref" href="Top.LTS.html#p':63"><span class="id" title="variable">p'</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">Step</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">p</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <span class="id" title="var">p</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">Step</span> <span class="id" title="var">q</span> <span class="id" title="var">q_a</span> <span class="id" title="var">p</span> <span class="id" title="var">a</span> <span class="id" title="var">H</span> <span class="id" title="var">H4</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">p_a</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">p</span>:=<span class="id" title="var">p_a</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H6</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H6</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">p'</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>. <span class="id" title="tactic">econstructor</span>; <span class="id" title="var">eassumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab16"></a><h1 class="section">Simulations</h1>

<div class="paragraph"> </div>

 We consider LTSs with an initial state, so we also require
    that simulations relate the initial states: 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="Simulation" class="idref" href="#Simulation"><span class="id" title="inductive">Simulation</span></a> {<a id="A:64" class="idref" href="#A:64"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:65" class="idref" href="#M:65"><span class="id" title="binder">M</span></a> <a id="N:66" class="idref" href="#N:66"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:64"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a id="Build_Simulation" class="idref" href="#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a>: <span class="id" title="keyword">∀</span> <a id="rel:69" class="idref" href="#rel:69"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:65"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:66"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a> <a class="idref" href="Top.LTS.html#M:65"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:66"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#rel:69"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <a class="idref" href="Top.LTS.html#M:65"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:66"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#rel:69"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Simulation:67"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:65"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:66"><span class="id" title="variable">N</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_sim_rel" class="idref" href="#proj_sim_rel"><span class="id" title="definition">proj_sim_rel</span></a> {<a id="A:70" class="idref" href="#A:70"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:71" class="idref" href="#M:71"><span class="id" title="binder">M</span></a> <a id="N:72" class="idref" href="#N:72"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:70"><span class="id" title="variable">A</span></a>} : <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:71"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:72"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:71"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:72"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">S</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>. <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Defined</span>.<br/>

<br/>
<span class="id" title="keyword">Coercion</span> <a class="idref" href="Top.LTS.html#proj_sim_rel"><span class="id" title="definition">proj_sim_rel</span></a> <a class="idref" href="Top.LTS.html#proj_sim_rel"><span class="id" title="definition">:</span></a> <a class="idref" href="Top.LTS.html#proj_sim_rel"><span class="id" title="definition">Simulation</span></a> <a class="idref" href="Top.LTS.html#proj_sim_rel"><span class="id" title="definition">&gt;-&gt;</span></a> <a class="idref" href="Top.LTS.html#proj_sim_rel"><span class="id" title="definition">Funclass</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_sim_initial" class="idref" href="#proj_sim_initial"><span class="id" title="definition">proj_sim_initial</span></a> {<a id="A:73" class="idref" href="#A:73"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:74" class="idref" href="#M:74"><span class="id" title="binder">M</span></a> <a id="N:75" class="idref" href="#N:75"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:73"><span class="id" title="variable">A</span></a>} (<a id="S:76" class="idref" href="#S:76"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:74"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:75"><span class="id" title="variable">N</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a> <a class="idref" href="Top.LTS.html#M:74"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:75"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#S:76"><span class="id" title="variable">S</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_sim_step" class="idref" href="#proj_sim_step"><span class="id" title="definition">proj_sim_step</span></a> {<a id="A:77" class="idref" href="#A:77"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:78" class="idref" href="#M:78"><span class="id" title="binder">M</span></a> <a id="N:79" class="idref" href="#N:79"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:77"><span class="id" title="variable">A</span></a>} (<a id="S:80" class="idref" href="#S:80"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:78"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:79"><span class="id" title="variable">N</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <a class="idref" href="Top.LTS.html#M:78"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:79"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#S:80"><span class="id" title="variable">S</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="simulation_compose" class="idref" href="#simulation_compose"><span class="id" title="lemma">simulation_compose</span></a> {<a id="A:81" class="idref" href="#A:81"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:82" class="idref" href="#M:82"><span class="id" title="binder">M</span></a> <a id="N:83" class="idref" href="#N:83"><span class="id" title="binder">N</span></a> <a id="K:84" class="idref" href="#K:84"><span class="id" title="binder">K</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:81"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:82"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:83"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#N:83"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#K:84"><span class="id" title="variable">K</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:82"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#K:84"><span class="id" title="variable">K</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">S</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">S</span> <span class="id" title="var">S_init</span> <span class="id" title="var">S_step</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">T</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">T</span> <span class="id" title="var">T_init</span> <span class="id" title="var">T_step</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">ST</span>:=<span class="id" title="keyword">fun</span> (<a id="m:88" class="idref" href="#m:88"><span class="id" title="binder">m</span></a>:<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>) (<a id="k:89" class="idref" href="#k:89"><span class="id" title="binder">k</span></a>:<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">K</span>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="n:90" class="idref" href="#n:90"><span class="id" title="binder">n</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">N</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <span class="id" title="var">S</span> <a class="idref" href="Top.LTS.html#m:85"><span class="id" title="variable">m</span></a> <a class="idref" href="Top.LTS.html#n:87"><span class="id" title="variable">n</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">T</span> <a class="idref" href="Top.LTS.html#n:87"><span class="id" title="variable">n</span></a> <a class="idref" href="Top.LTS.html#k:86"><span class="id" title="variable">k</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span>:=<span class="id" title="var">ST</span>); <span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">N</span>); <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">m</span> <span class="id" title="var">m'</span> <span class="id" title="var">k</span> <span class="id" title="var">a</span> <span class="id" title="var">rel</span> <span class="id" title="var">Step</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">rel</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">n</span> [<span class="id" title="var">S_m_n</span> <span class="id" title="var">T_n_k</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">S_step</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">n'</span> [<span class="id" title="var">Step</span> ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">T_step</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">k'</span> [<span class="id" title="var">Step</span> ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">k'</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
We sometimes consider the following history-dependent
 variation of <span class="inlinecode"><a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a></span>: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="step_closed_hd" class="idref" href="#step_closed_hd"><span class="id" title="definition">step_closed_hd</span></a> {<a id="A:91" class="idref" href="#A:91"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:92" class="idref" href="#M:92"><span class="id" title="binder">M</span></a> <a id="N:93" class="idref" href="#N:93"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:91"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:94" class="idref" href="#rel:94"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:92"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:93"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>): <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="w:95" class="idref" href="#w:95"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:91"><span class="id" title="variable">A</span></a>) (<a id="q:96" class="idref" href="#q:96"><span class="id" title="binder">q</span></a> <a id="q':97" class="idref" href="#q':97"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:92"><span class="id" title="variable">M</span></a>) (<a id="p:98" class="idref" href="#p:98"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:93"><span class="id" title="variable">N</span></a>) (<a id="a:99" class="idref" href="#a:99"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:91"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#M:92"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#w:95"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#q:96"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#N:93"><span class="id" title="variable">N</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#w:95"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#p:98"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#rel:94"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#q:96"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#p:98"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:96"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a:99"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#q':97"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="p':100" class="idref" href="#p':100"><span class="id" title="binder">p'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:93"><span class="id" title="variable">N</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#p:98"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a:99"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#p':100"><span class="id" title="variable">p'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.LTS.html#rel:94"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#q':97"><span class="id" title="variable">q'</span></a> <a class="idref" href="Top.LTS.html#p':100"><span class="id" title="variable">p'</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="history_dependent_subrel" class="idref" href="#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> {<a id="A:101" class="idref" href="#A:101"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:102" class="idref" href="#M:102"><span class="id" title="binder">M</span></a> <a id="N:103" class="idref" href="#N:103"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:101"><span class="id" title="variable">A</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="rel:104" class="idref" href="#rel:104"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:102"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:103"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>): (<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:102"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:103"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">fun</span> (<a id="q:105" class="idref" href="#q:105"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:102"><span class="id" title="variable">M</span></a>) (<a id="p:106" class="idref" href="#p:106"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:103"><span class="id" title="variable">N</span></a>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="w:107" class="idref" href="#w:107"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:101"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#M:102"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#w:107"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#q:105"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#N:103"><span class="id" title="variable">N</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#w:107"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#p:106"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#rel:104"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#q:105"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#p:106"><span class="id" title="variable">p</span></a>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="history_dependent_is_step_closed" class="idref" href="#history_dependent_is_step_closed"><span class="id" title="lemma">history_dependent_is_step_closed</span></a> {<a id="A:108" class="idref" href="#A:108"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:109" class="idref" href="#M:109"><span class="id" title="binder">M</span></a> <a id="N:110" class="idref" href="#N:110"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:108"><span class="id" title="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<a id="rel:111" class="idref" href="#rel:111"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:109"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:110"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#step_closed_hd"><span class="id" title="definition">step_closed_hd</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <a class="idref" href="Top.LTS.html#rel:111"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <a class="idref" href="Top.LTS.html#rel:111"><span class="id" title="variable">rel</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#step_closed_hd"><span class="id" title="definition">step_closed_hd</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">StepClosed</span>. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">Step</span> := <span class="id" title="var">H0</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">StepClosed</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>). <span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">try</span> <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">try</span> <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
We use this in the following variation of simulation principle
 with stronger assumptions: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="Build_PathSimulation" class="idref" href="#Build_PathSimulation"><span class="id" title="lemma">Build_PathSimulation</span></a> {<a id="A:112" class="idref" href="#A:112"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:113" class="idref" href="#M:113"><span class="id" title="binder">M</span></a> <a id="N:114" class="idref" href="#N:114"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:112"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;(<a id="rel:115" class="idref" href="#rel:115"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:113"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:114"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <a class="idref" href="Top.LTS.html#rel:115"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#step_closed_hd"><span class="id" title="definition">step_closed_hd</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <a class="idref" href="Top.LTS.html#rel:115"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:113"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:114"><span class="id" title="variable">N</span></a>.<br/>
&nbsp;        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">rel_init</span> <span class="id" title="var">path_step</span>.<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">S</span> := <a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <span class="id" title="var">rel</span>).<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := <span class="id" title="var">S</span>).<br/>
&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>. <span class="id" title="var">autosplit</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#history_dependent_is_step_closed"><span class="id" title="lemma">history_dependent_is_step_closed</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="traces_state" class="idref" href="#traces_state"><span class="id" title="definition">traces_state</span></a> {<a id="A:116" class="idref" href="#A:116"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:117" class="idref" href="#M:117"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:116"><span class="id" title="variable">A</span></a>} (<a id="q:118" class="idref" href="#q:118"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:117"><span class="id" title="variable">M</span></a>) : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:116"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">fun</span> <a id="word:119" class="idref" href="#word:119"><span class="id" title="binder">word</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q':120" class="idref" href="#q':120"><span class="id" title="binder">q'</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:117"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:118"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#word:119"><span class="id" title="variable">word</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#q':120"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">)</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="traces" class="idref" href="#traces"><span class="id" title="definition">traces</span></a> {<a id="A:121" class="idref" href="#A:121"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:122" class="idref" href="#M:122"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:121"><span class="id" title="variable">A</span></a>) : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:121"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#traces_state"><span class="id" title="definition">traces_state</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#M:122"><span class="id" title="variable">M</span></a>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="pred_inclusion" class="idref" href="#pred_inclusion"><span class="id" title="definition">pred_inclusion</span></a> {<a id="X:123" class="idref" href="#X:123"><span class="id" title="binder">X</span></a>: <span class="id" title="keyword">Type</span>} (<a id="P1:124" class="idref" href="#P1:124"><span class="id" title="binder">P1</span></a> <a id="P2:125" class="idref" href="#P2:125"><span class="id" title="binder">P2</span></a>: <a class="idref" href="Top.LTS.html#X:123"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) := <span class="id" title="keyword">∀</span> <a id="x:126" class="idref" href="#x:126"><span class="id" title="binder">x</span></a>: <a class="idref" href="Top.LTS.html#X:123"><span class="id" title="variable">X</span></a>, <a class="idref" href="Top.LTS.html#P1:124"><span class="id" title="variable">P1</span></a> <a class="idref" href="Top.LTS.html#x:126"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#P2:125"><span class="id" title="variable">P2</span></a> <a class="idref" href="Top.LTS.html#x:126"><span class="id" title="variable">x</span></a>.<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="simulation_implies_trace_inclusion" class="idref" href="#simulation_implies_trace_inclusion"><span class="id" title="lemma">simulation_implies_trace_inclusion</span></a> {<a id="A:127" class="idref" href="#A:127"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:128" class="idref" href="#M:128"><span class="id" title="binder">M</span></a> <a id="N:129" class="idref" href="#N:129"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:127"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:128"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:129"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#pred_inclusion"><span class="id" title="definition">pred_inclusion</span></a> (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.LTS.html#M:128"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.LTS.html#N:129"><span class="id" title="variable">N</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">S</span> <span class="id" title="var">w</span> <span class="id" title="var">run</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">run</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.LTS.html#step_closed_sequence"><span class="id" title="lemma">step_closed_sequence</span></a> <span class="id" title="var">M</span> <span class="id" title="var">N</span> <span class="id" title="var">S</span>) <span class="id" title="keyword">with</span> (<span class="id" title="var">p</span> := <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">N</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#proj_sim_step"><span class="id" title="definition">proj_sim_step</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#proj_sim_initial"><span class="id" title="definition">proj_sim_initial</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p'</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">p'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="deterministic" class="idref" href="#deterministic"><span class="id" title="definition">deterministic</span></a> {<a id="A:130" class="idref" href="#A:130"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="related:131" class="idref" href="#related:131"><span class="id" title="binder">related</span></a>: <a class="idref" href="Top.LTS.html#A:130"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#A:130"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) (<a id="M:132" class="idref" href="#M:132"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:130"><span class="id" title="variable">A</span></a>) :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:133" class="idref" href="#q:133"><span class="id" title="binder">q</span></a> <a id="q1:134" class="idref" href="#q1:134"><span class="id" title="binder">q1</span></a> <a id="q2:135" class="idref" href="#q2:135"><span class="id" title="binder">q2</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:132"><span class="id" title="variable">M</span></a>) (<a id="a1:136" class="idref" href="#a1:136"><span class="id" title="binder">a1</span></a> <a id="a2:137" class="idref" href="#a2:137"><span class="id" title="binder">a2</span></a>: <a class="idref" href="Top.LTS.html#A:130"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:133"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a1:136"><span class="id" title="variable">a1</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#q1:134"><span class="id" title="variable">q1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:133"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a2:137"><span class="id" title="variable">a2</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#q2:135"><span class="id" title="variable">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#related:131"><span class="id" title="variable">related</span></a> <a class="idref" href="Top.LTS.html#a1:136"><span class="id" title="variable">a1</span></a> <a class="idref" href="Top.LTS.html#a2:137"><span class="id" title="variable">a2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#a1:136"><span class="id" title="variable">a1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#a2:137"><span class="id" title="variable">a2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.LTS.html#q1:134"><span class="id" title="variable">q1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#q2:135"><span class="id" title="variable">q2</span></a>.<br/>

<br/>
<span class="id" title="keyword">Notation</span> <a id="::type_scope:x_'is'_'deterministic'" class="idref" href="#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">&quot;</span></a>M 'is' 'deterministic'" := (<a class="idref" href="Top.LTS.html#deterministic"><span class="id" title="definition">deterministic</span></a> (<span class="id" title="keyword">fun</span> <a id="x:138" class="idref" href="#x:138"><span class="id" title="binder">x</span></a> <a id="y:139" class="idref" href="#y:139"><span class="id" title="binder">y</span></a> ⇒ <a class="idref" href="Top.LTS.html#x:138"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#y:139"><span class="id" title="variable">y</span></a>) <span class="id" title="var">M</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 40) : <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="::type_scope:x_'is'_x_'deterministic'" class="idref" href="#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">&quot;</span></a>M 'is' rel 'deterministic'" := (<a class="idref" href="Top.LTS.html#deterministic"><span class="id" title="definition">deterministic</span></a> <span class="id" title="var">rel</span> <span class="id" title="var">M</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 40) : <span class="id" title="var">type_scope</span>.<br/>

<br/>
<span class="comment">(*&nbsp;Lift&nbsp;a&nbsp;relation&nbsp;between&nbsp;X&nbsp;and&nbsp;Y&nbsp;to&nbsp;lists&nbsp;over&nbsp;X&nbsp;and&nbsp;Y&nbsp;*)</span><br/>
<span class="id" title="keyword">Inductive</span> <a id="list_rel_lift" class="idref" href="#list_rel_lift"><span class="id" title="inductive">list_rel_lift</span></a> {<a id="X:140" class="idref" href="#X:140"><span class="id" title="binder">X</span></a> <a id="Y:141" class="idref" href="#Y:141"><span class="id" title="binder">Y</span></a> : <span class="id" title="keyword">Type</span>} (<a id="rel:142" class="idref" href="#rel:142"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#X:140"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Y:141"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">X</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">Y</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;| <a id="list_rel_nil" class="idref" href="#list_rel_nil"><span class="id" title="constructor">list_rel_nil</span></a> : <a class="idref" href="Top.LTS.html#list_rel_lift:143"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:142"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a><br/>
&nbsp;&nbsp;| <a id="list_rel_cons" class="idref" href="#list_rel_cons"><span class="id" title="constructor">list_rel_cons</span></a> : <span class="id" title="keyword">∀</span> (<a id="x:145" class="idref" href="#x:145"><span class="id" title="binder">x</span></a>: <a class="idref" href="Top.LTS.html#X:140"><span class="id" title="variable">X</span></a>) (<a id="y:146" class="idref" href="#y:146"><span class="id" title="binder">y</span></a>: <a class="idref" href="Top.LTS.html#Y:141"><span class="id" title="variable">Y</span></a>) (<a id="lx:147" class="idref" href="#lx:147"><span class="id" title="binder">lx</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#X:140"><span class="id" title="variable">X</span></a>) (<a id="ly:148" class="idref" href="#ly:148"><span class="id" title="binder">ly</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#Y:141"><span class="id" title="variable">Y</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#rel:142"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#x:145"><span class="id" title="variable">x</span></a> <a class="idref" href="Top.LTS.html#y:146"><span class="id" title="variable">y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#list_rel_lift:143"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:142"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#lx:147"><span class="id" title="variable">lx</span></a> <a class="idref" href="Top.LTS.html#ly:148"><span class="id" title="variable">ly</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#list_rel_lift:143"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:142"><span class="id" title="variable">rel</span></a> (<a class="idref" href="Top.LTS.html#x:145"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><a class="idref" href="Top.LTS.html#lx:147"><span class="id" title="variable">lx</span></a>) (<a class="idref" href="Top.LTS.html#y:146"><span class="id" title="variable">y</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><a class="idref" href="Top.LTS.html#ly:148"><span class="id" title="variable">ly</span></a>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="idRel" class="idref" href="#idRel"><span class="id" title="definition">idRel</span></a> {<a id="A:149" class="idref" href="#A:149"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} : <a class="idref" href="Top.LTS.html#A:149"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#A:149"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> := <span class="id" title="keyword">fun</span> <a id="a:150" class="idref" href="#a:150"><span class="id" title="binder">a</span></a> <a id="a':151" class="idref" href="#a':151"><span class="id" title="binder">a'</span></a> ⇒ <a class="idref" href="Top.LTS.html#a:150"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#a':151"><span class="id" title="variable">a'</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="simulation_id" class="idref" href="#simulation_id"><span class="id" title="definition">simulation_id</span></a> {<a id="A:152" class="idref" href="#A:152"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:153" class="idref" href="#M:153"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:152"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.LTS.html#M:153"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#M:153"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">refine</span> (<a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span>); <span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>. <span class="id" title="var">unfold_goal</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="idRel_reflexive" class="idref" href="#idRel_reflexive"><span class="id" title="lemma">idRel_reflexive</span></a> {<a id="A:154" class="idref" href="#A:154"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <a class="idref" href="Top.LTS.html#A:154"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">a</span>. <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="list_rel_lift_reflexive" class="idref" href="#list_rel_lift_reflexive"><span class="id" title="lemma">list_rel_lift_reflexive</span></a> {<a id="A:155" class="idref" href="#A:155"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="rel:156" class="idref" href="#rel:156"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#A:155"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#A:155"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> <a class="idref" href="Top.LTS.html#rel:156"><span class="id" title="variable">rel</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#reflexive"><span class="id" title="definition">reflexive</span></a> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#list_rel_lift"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:156"><span class="id" title="variable">rel</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">refl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="list_rel_lift_id" class="idref" href="#list_rel_lift_id"><span class="id" title="lemma">list_rel_lift_id</span></a> {<a id="A:157" class="idref" href="#A:157"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#same_relation"><span class="id" title="definition">same_relation</span></a> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#list_rel_lift"><span class="id" title="inductive">list_rel_lift</span></a> (@<a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a> <a class="idref" href="Top.LTS.html#A:157"><span class="id" title="variable">A</span></a>)) <a class="idref" href="Top.LTS.html#idRel"><span class="id" title="definition">idRel</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? ? <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">IHR</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? ? ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#list_rel_lift_reflexive"><span class="id" title="lemma">list_rel_lift_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#idRel_reflexive"><span class="id" title="lemma">idRel_reflexive</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="list_rel_lift_app" class="idref" href="#list_rel_lift_app"><span class="id" title="lemma">list_rel_lift_app</span></a> {<a id="X:158" class="idref" href="#X:158"><span class="id" title="binder">X</span></a> <a id="Y:159" class="idref" href="#Y:159"><span class="id" title="binder">Y</span></a>: <span class="id" title="keyword">Type</span>} (<a id="rel:160" class="idref" href="#rel:160"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#X:158"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Y:159"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;(<a id="lx1:161" class="idref" href="#lx1:161"><span class="id" title="binder">lx1</span></a> <a id="lx2:162" class="idref" href="#lx2:162"><span class="id" title="binder">lx2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#X:158"><span class="id" title="variable">X</span></a>) (<a id="ly1:163" class="idref" href="#ly1:163"><span class="id" title="binder">ly1</span></a> <a id="ly2:164" class="idref" href="#ly2:164"><span class="id" title="binder">ly2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#Y:159"><span class="id" title="variable">Y</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#list_rel_lift"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:160"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#lx1:161"><span class="id" title="variable">lx1</span></a> <a class="idref" href="Top.LTS.html#ly1:163"><span class="id" title="variable">ly1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#list_rel_lift"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:160"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#lx2:162"><span class="id" title="variable">lx2</span></a> <a class="idref" href="Top.LTS.html#ly2:164"><span class="id" title="variable">ly2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#list_rel_lift"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:160"><span class="id" title="variable">rel</span></a> (<a class="idref" href="Top.LTS.html#lx1:161"><span class="id" title="variable">lx1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.LTS.html#lx2:162"><span class="id" title="variable">lx2</span></a>) (<a class="idref" href="Top.LTS.html#ly1:163"><span class="id" title="variable">ly1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.LTS.html#ly2:164"><span class="id" title="variable">ly2</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">ly1</span> <span class="id" title="var">ly2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">lx1</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHlx1</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="deterministic_sequence" class="idref" href="#deterministic_sequence"><span class="id" title="lemma">deterministic_sequence</span></a> {<a id="A:165" class="idref" href="#A:165"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="rel:166" class="idref" href="#rel:166"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#A:165"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#A:165"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>} {<a id="M:167" class="idref" href="#M:167"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:165"><span class="id" title="variable">A</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#M:167"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#rel:166"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:168" class="idref" href="#q:168"><span class="id" title="binder">q</span></a> <a id="q1:169" class="idref" href="#q1:169"><span class="id" title="binder">q1</span></a> <a id="q2:170" class="idref" href="#q2:170"><span class="id" title="binder">q2</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:167"><span class="id" title="variable">M</span></a>) (<a id="w1:171" class="idref" href="#w1:171"><span class="id" title="binder">w1</span></a> <a id="w2:172" class="idref" href="#w2:172"><span class="id" title="binder">w2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:165"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:168"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w1:171"><span class="id" title="variable">w1</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#q1:169"><span class="id" title="variable">q1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:168"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w2:172"><span class="id" title="variable">w2</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#q2:170"><span class="id" title="variable">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#list_rel_lift"><span class="id" title="inductive">list_rel_lift</span></a> <a class="idref" href="Top.LTS.html#rel:166"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#w1:171"><span class="id" title="variable">w1</span></a> <a class="idref" href="Top.LTS.html#w2:172"><span class="id" title="variable">w2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#w1:171"><span class="id" title="variable">w1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#w2:172"><span class="id" title="variable">w2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.LTS.html#q1:169"><span class="id" title="variable">q1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#q2:170"><span class="id" title="variable">q2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">M_det</span> ? ? ? ? ? ? ? <span class="id" title="var">ListRel</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">q1</span> <span class="id" title="var">q2</span> <span class="id" title="var">H0</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">ListRel</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">y</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">q_a0</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">q_a</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">Hyp</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">M_det</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">lx</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">ly</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">q1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">q2</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">Hyp2</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">IHListRel</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp2</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">f_equal</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="converse" class="idref" href="#converse"><span class="id" title="definition">converse</span></a> {<a id="X:173" class="idref" href="#X:173"><span class="id" title="binder">X</span></a> <a id="Y:174" class="idref" href="#Y:174"><span class="id" title="binder">Y</span></a>: <span class="id" title="keyword">Type</span>} (<a id="rel:175" class="idref" href="#rel:175"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#X:173"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Y:174"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) : (<a class="idref" href="Top.LTS.html#Y:174"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#X:173"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="y:176" class="idref" href="#y:176"><span class="id" title="binder">y</span></a> <a id="x:177" class="idref" href="#x:177"><span class="id" title="binder">x</span></a> ⇒ <a class="idref" href="Top.LTS.html#rel:175"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#x:177"><span class="id" title="variable">x</span></a> <a class="idref" href="Top.LTS.html#y:176"><span class="id" title="variable">y</span></a>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="deterministic_symmetric" class="idref" href="#deterministic_symmetric"><span class="id" title="lemma">deterministic_symmetric</span></a> {<a id="A:178" class="idref" href="#A:178"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="rel_a:179" class="idref" href="#rel_a:179"><span class="id" title="binder">rel_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Relations.Relation_Definitions.html#relation"><span class="id" title="definition">relation</span></a> <a class="idref" href="Top.LTS.html#A:178"><span class="id" title="variable">A</span></a>) (<a id="M:180" class="idref" href="#M:180"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:178"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#M:180"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#rel_a:179"><span class="id" title="variable">rel_a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.LTS.html#M:180"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <a class="idref" href="Top.LTS.html#rel_a:179"><span class="id" title="variable">rel_a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'"><span class="id" title="notation">deterministic</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">symmetric_cases</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">M_det</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span>. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">a2</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">a1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">q2</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">q1</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">M_det</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab17"></a><h1 class="section">Isomorphism</h1>

</div>
<div class="code">

<br/>
<span class="id" title="keyword">Definition</span> <a id="left_unique" class="idref" href="#left_unique"><span class="id" title="definition">left_unique</span></a> {<a id="X:181" class="idref" href="#X:181"><span class="id" title="binder">X</span></a> <a id="Y:182" class="idref" href="#Y:182"><span class="id" title="binder">Y</span></a>: <span class="id" title="keyword">Type</span>} (<a id="rel:183" class="idref" href="#rel:183"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#X:181"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Y:182"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <span class="id" title="keyword">∀</span> (<a id="x:184" class="idref" href="#x:184"><span class="id" title="binder">x</span></a>: <a class="idref" href="Top.LTS.html#X:181"><span class="id" title="variable">X</span></a>) (<a id="y1:185" class="idref" href="#y1:185"><span class="id" title="binder">y1</span></a> <a id="y2:186" class="idref" href="#y2:186"><span class="id" title="binder">y2</span></a>: <a class="idref" href="Top.LTS.html#Y:182"><span class="id" title="variable">Y</span></a>), <a class="idref" href="Top.LTS.html#rel:183"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#x:184"><span class="id" title="variable">x</span></a> <a class="idref" href="Top.LTS.html#y1:185"><span class="id" title="variable">y1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#rel:183"><span class="id" title="variable">rel</span></a> <a class="idref" href="Top.LTS.html#x:184"><span class="id" title="variable">x</span></a> <a class="idref" href="Top.LTS.html#y2:186"><span class="id" title="variable">y2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#y1:185"><span class="id" title="variable">y1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#y2:186"><span class="id" title="variable">y2</span></a>.<br/>
<span class="id" title="keyword">Definition</span> <a id="right_unique" class="idref" href="#right_unique"><span class="id" title="definition">right_unique</span></a> {<a id="X:187" class="idref" href="#X:187"><span class="id" title="binder">X</span></a> <a id="Y:188" class="idref" href="#Y:188"><span class="id" title="binder">Y</span></a>: <span class="id" title="keyword">Type</span>} (<a id="rel:189" class="idref" href="#rel:189"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#X:187"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Y:188"><span class="id" title="variable">Y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;:= <a class="idref" href="Top.LTS.html#left_unique"><span class="id" title="definition">left_unique</span></a> (<a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <a class="idref" href="Top.LTS.html#rel:189"><span class="id" title="variable">rel</span></a>).<br/>

<br/>
<span class="id" title="keyword">Inductive</span> <a id="Isomorphism" class="idref" href="#Isomorphism"><span class="id" title="inductive">Isomorphism</span></a> {<a id="A:190" class="idref" href="#A:190"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:191" class="idref" href="#M:191"><span class="id" title="binder">M</span></a> <a id="N:192" class="idref" href="#N:192"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:190"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a id="Build_Isomorphism" class="idref" href="#Build_Isomorphism"><span class="id" title="constructor">Build_Isomorphism</span></a>: <span class="id" title="keyword">∀</span> <a id="rel:195" class="idref" href="#rel:195"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:191"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:192"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a> <a class="idref" href="Top.LTS.html#M:191"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:192"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#rel:195"><span class="id" title="variable">rel</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <a class="idref" href="Top.LTS.html#M:191"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:192"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#rel:195"><span class="id" title="variable">rel</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <a class="idref" href="Top.LTS.html#N:192"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#M:191"><span class="id" title="variable">M</span></a> (<a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <a class="idref" href="Top.LTS.html#rel:195"><span class="id" title="variable">rel</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#left_unique"><span class="id" title="definition">left_unique</span></a> <a class="idref" href="Top.LTS.html#rel:195"><span class="id" title="variable">rel</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#right_unique"><span class="id" title="definition">right_unique</span></a> <a class="idref" href="Top.LTS.html#rel:195"><span class="id" title="variable">rel</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Isomorphism:193"><span class="id" title="inductive">Isomorphism</span></a> <a class="idref" href="Top.LTS.html#M:191"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:192"><span class="id" title="variable">N</span></a>.<br/>

<br/>
<span class="id" title="keyword">Inductive</span> <a id="inhabited" class="idref" href="#inhabited"><span class="id" title="inductive">inhabited</span></a> (<a id="A:196" class="idref" href="#A:196"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>) : <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;| <a id="witness_inhabited" class="idref" href="#witness_inhabited"><span class="id" title="constructor">witness_inhabited</span></a>: <span class="id" title="keyword">∀</span> (<a id="a:199" class="idref" href="#a:199"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:196"><span class="id" title="variable">A</span></a>), <a class="idref" href="Top.LTS.html#inhabited:197"><span class="id" title="inductive">inhabited</span></a> <a class="idref" href="Top.LTS.html#A:196"><span class="id" title="variable">A</span></a>.<br/>
<span class="id" title="keyword">Notation</span> <a id="7123c605943b5e01235e17fe532efcae" class="idref" href="#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">&quot;</span></a>M ≅ N" := (<a class="idref" href="Top.LTS.html#Isomorphism"><span class="id" title="inductive">Isomorphism</span></a> <span class="id" title="var">M</span> <span class="id" title="var">N</span>) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 40): <span class="id" title="var">type_scope</span>.<br/>
<span class="id" title="keyword">Notation</span> <a id="f6032771d22ba08035939db4e0c8d60c" class="idref" href="#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">&quot;</span></a>M ⊑ N" := (<a class="idref" href="Top.LTS.html#inhabited"><span class="id" title="inductive">inhabited</span></a> (<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <span class="id" title="var">M</span> <span class="id" title="var">N</span>)) (<span class="id" title="tactic">at</span> <span class="id" title="keyword">level</span> 40): <span class="id" title="var">type_scope</span>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_iso_rel" class="idref" href="#proj_iso_rel"><span class="id" title="definition">proj_iso_rel</span></a> {<a id="A:200" class="idref" href="#A:200"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:201" class="idref" href="#M:201"><span class="id" title="binder">M</span></a> <a id="N:202" class="idref" href="#N:202"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:200"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;: <a class="idref" href="Top.LTS.html#Isomorphism"><span class="id" title="inductive">Isomorphism</span></a> <a class="idref" href="Top.LTS.html#M:201"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:202"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:201"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:202"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Iso</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">Iso</span>. <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Coercion</span> <a class="idref" href="Top.LTS.html#proj_iso_rel"><span class="id" title="definition">proj_iso_rel</span></a> <a class="idref" href="Top.LTS.html#proj_iso_rel"><span class="id" title="definition">:</span></a> <a class="idref" href="Top.LTS.html#proj_iso_rel"><span class="id" title="definition">Isomorphism</span></a> <a class="idref" href="Top.LTS.html#proj_iso_rel"><span class="id" title="definition">&gt;-&gt;</span></a> <a class="idref" href="Top.LTS.html#proj_iso_rel"><span class="id" title="definition">Funclass</span></a>.<br/>

<br/>
</div>

<div class="doc">
Like for Simulations, we have the following history-dependent variation
 of the isomorphism betweeen LTSs: 
</div>
<div class="code">
<span class="id" title="keyword">Theorem</span> <a id="Build_PathIsomorphism" class="idref" href="#Build_PathIsomorphism"><span class="id" title="lemma">Build_PathIsomorphism</span></a> {<a id="A:203" class="idref" href="#A:203"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:204" class="idref" href="#M:204"><span class="id" title="binder">M</span></a> <a id="N:205" class="idref" href="#N:205"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:203"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> <a id="rel:206" class="idref" href="#rel:206"><span class="id" title="binder">rel</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:204"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:205"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>,<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a> <a class="idref" href="Top.LTS.html#M:204"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:205"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#rel:206"><span class="id" title="variable">rel</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#step_closed_hd"><span class="id" title="definition">step_closed_hd</span></a> <a class="idref" href="Top.LTS.html#M:204"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:205"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#rel:206"><span class="id" title="variable">rel</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#step_closed_hd"><span class="id" title="definition">step_closed_hd</span></a> <a class="idref" href="Top.LTS.html#N:205"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#M:204"><span class="id" title="variable">M</span></a> (<a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <a class="idref" href="Top.LTS.html#rel:206"><span class="id" title="variable">rel</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#left_unique"><span class="id" title="definition">left_unique</span></a> (<a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <a class="idref" href="Top.LTS.html#rel:206"><span class="id" title="variable">rel</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#right_unique"><span class="id" title="definition">right_unique</span></a> (<a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <a class="idref" href="Top.LTS.html#rel:206"><span class="id" title="variable">rel</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Isomorphism"><span class="id" title="inductive">Isomorphism</span></a> <a class="idref" href="Top.LTS.html#M:204"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:205"><span class="id" title="variable">N</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">rel</span> <span class="id" title="var">init</span> <span class="id" title="var">step_forward</span> <span class="id" title="var">step_back</span> <span class="id" title="var">l_uniq</span> <span class="id" title="var">r_uniq</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Isomorphism"><span class="id" title="constructor">Build_Isomorphism</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := <a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <span class="id" title="var">rel</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>. <span class="id" title="var">autosplit</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#history_dependent_is_step_closed"><span class="id" title="lemma">history_dependent_is_step_closed</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">assert</span> (<a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> (<a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="var">rel</span>)))<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">as</span> <span class="id" title="var">GoalFlipped</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#history_dependent_is_step_closed"><span class="id" title="lemma">history_dependent_is_step_closed</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ?. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">GoalFlipped</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>. <span class="id" title="var">autosplit</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="trace_inclusion_yields_step_closed" class="idref" href="#trace_inclusion_yields_step_closed"><span class="id" title="lemma">trace_inclusion_yields_step_closed</span></a> {<a id="A:207" class="idref" href="#A:207"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:208" class="idref" href="#M:208"><span class="id" title="binder">M</span></a> <a id="N:209" class="idref" href="#N:209"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:207"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#N:209"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#pred_inclusion"><span class="id" title="definition">pred_inclusion</span></a> (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.LTS.html#M:208"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.LTS.html#N:209"><span class="id" title="variable">N</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#step_closed_hd"><span class="id" title="definition">step_closed_hd</span></a> <a class="idref" href="Top.LTS.html#M:208"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:209"><span class="id" title="variable">N</span></a> (<span class="id" title="keyword">fun</span> <a id="q:210" class="idref" href="#q:210"><span class="id" title="binder">q</span></a> <a id="p:211" class="idref" href="#p:211"><span class="id" title="binder">p</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">N_det</span> <span class="id" title="var">TraceIncl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>. <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.LTS.html#traces_state"><span class="id" title="definition">traces_state</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">N</span>) (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">TraceIncl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H3</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p'</span> <span class="id" title="var">Run_wa</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_wa</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_wa</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p''</span> [? ?]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">p''</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">p</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#deterministic_sequence"><span class="id" title="lemma">deterministic_sequence</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#list_rel_lift_id"><span class="id" title="lemma">list_rel_lift_id</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">p''</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">p'</span>. <span class="id" title="var">autosplit</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="simulation_iff_trace_inclusion_for_deterministic" class="idref" href="#simulation_iff_trace_inclusion_for_deterministic"><span class="id" title="lemma">simulation_iff_trace_inclusion_for_deterministic</span></a> {<a id="A:212" class="idref" href="#A:212"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:213" class="idref" href="#M:213"><span class="id" title="binder">M</span></a> <a id="N:214" class="idref" href="#N:214"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:212"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#N:214"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#M:213"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">⊑</span></a> <a class="idref" href="Top.LTS.html#N:214"><span class="id" title="variable">N</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.LTS.html#pred_inclusion"><span class="id" title="definition">pred_inclusion</span></a> (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.LTS.html#M:213"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.LTS.html#N:214"><span class="id" title="variable">N</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">N_det</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#simulation_implies_trace_inclusion"><span class="id" title="lemma">simulation_implies_trace_inclusion</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intros</span> <span class="id" title="var">TraceIncl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;Since&nbsp;we&nbsp;have&nbsp;identical&nbsp;path&nbsp;to&nbsp;the&nbsp;states,&nbsp;we&nbsp;can<br/>
&nbsp;&nbsp;&nbsp;&nbsp;even&nbsp;use&nbsp;the&nbsp;full&nbsp;relation:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">S</span> := <span class="id" title="keyword">fun</span> (<a id="q:217" class="idref" href="#q:217"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>) (<a id="p:218" class="idref" href="#p:218"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">N</span>) ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_PathSimulation"><span class="id" title="lemma">Build_PathSimulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := <span class="id" title="var">S</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#trace_inclusion_yields_step_closed"><span class="id" title="lemma">trace_inclusion_yields_step_closed</span></a>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="comment">(*&nbsp;The&nbsp;projeciton&nbsp;sends&nbsp;an&nbsp;isomorphism&nbsp;to&nbsp;its&nbsp;underyling&nbsp;relation&nbsp;*)</span><br/>
<span class="id" title="keyword">Definition</span> <a id="proj_iso" class="idref" href="#proj_iso"><span class="id" title="definition">proj_iso</span></a>  {<a id="A:219" class="idref" href="#A:219"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:220" class="idref" href="#M:220"><span class="id" title="binder">M</span></a> <a id="N:221" class="idref" href="#N:221"><span class="id" title="binder">N</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:219"><span class="id" title="variable">A</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Isomorphism"><span class="id" title="inductive">Isomorphism</span></a> <a class="idref" href="Top.LTS.html#M:220"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#N:221"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:220"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#N:221"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">iso</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">iso</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab18"></a><h1 class="section">Reachability</h1>
 Our notion of isomorphism implicitly restricts to the reachable subgraph
    of the LTSs involved.

</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="reachable" class="idref" href="#reachable"><span class="id" title="definition">reachable</span></a> {<a id="A:222" class="idref" href="#A:222"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:223" class="idref" href="#M:223"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:222"><span class="id" title="variable">A</span></a>} (<a id="q:224" class="idref" href="#q:224"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:223"><span class="id" title="variable">M</span></a>): <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;&nbsp;:= <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="w:225" class="idref" href="#w:225"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:222"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.LTS.html#M:223"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w:225"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#q:224"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">)</span></a>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="reachable_closed" class="idref" href="#reachable_closed"><span class="id" title="lemma">reachable_closed</span></a> {<a id="A:226" class="idref" href="#A:226"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:227" class="idref" href="#M:227"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:226"><span class="id" title="variable">A</span></a>} {<a id="a:228" class="idref" href="#a:228"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:226"><span class="id" title="variable">A</span></a>} (<a id="q:229" class="idref" href="#q:229"><span class="id" title="binder">q</span></a> <a id="q':230" class="idref" href="#q':230"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:227"><span class="id" title="variable">M</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#reachable"><span class="id" title="definition">reachable</span></a> <a class="idref" href="Top.LTS.html#q:229"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:229"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.LTS.html#a:228"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#q':230"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#reachable"><span class="id" title="definition">reachable</span></a> <a class="idref" href="Top.LTS.html#q':230"><span class="id" title="variable">q'</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w</span> <span class="id" title="var">Run</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">Run</span> <span class="id" title="var">H0</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">q0</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">intros</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">Run</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">econstructor</span>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">q</span> := <span class="id" title="var">q</span>); <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="reachable_states" class="idref" href="#reachable_states"><span class="id" title="definition">reachable_states</span></a> {<a id="A:231" class="idref" href="#A:231"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:232" class="idref" href="#M:232"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:231"><span class="id" title="variable">A</span></a>): <span class="id" title="keyword">Type</span><br/>
&nbsp;&nbsp;&nbsp;:= <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a><a id="q:233" class="idref" href="#q:233"><span class="id" title="binder">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:232"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.LTS.html#reachable"><span class="id" title="definition">reachable</span></a> <a class="idref" href="Top.LTS.html#q:233"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_reachable" class="idref" href="#proj_reachable"><span class="id" title="definition">proj_reachable</span></a> {<a id="A:234" class="idref" href="#A:234"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:235" class="idref" href="#M:235"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:234"><span class="id" title="variable">A</span></a>}: <a class="idref" href="Top.LTS.html#reachable_states"><span class="id" title="definition">reachable_states</span></a> <a class="idref" href="Top.LTS.html#M:235"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.LTS.html#M:235"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="proj_reachable_injective" class="idref" href="#proj_reachable_injective"><span class="id" title="lemma">proj_reachable_injective</span></a> {<a id="A:236" class="idref" href="#A:236"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:237" class="idref" href="#M:237"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:236"><span class="id" title="variable">A</span></a>} (<a id="q:238" class="idref" href="#q:238"><span class="id" title="binder">q</span></a> <a id="q':239" class="idref" href="#q':239"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#reachable_states"><span class="id" title="definition">reachable_states</span></a> <a class="idref" href="Top.LTS.html#M:237"><span class="id" title="variable">M</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#proj_reachable"><span class="id" title="definition">proj_reachable</span></a> <a class="idref" href="Top.LTS.html#q:238"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#proj_reachable"><span class="id" title="definition">proj_reachable</span></a> <a class="idref" href="Top.LTS.html#q':239"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#q:238"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#q':239"><span class="id" title="variable">q'</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span> <span class="id" title="var">P</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span> <span class="id" title="var">P'</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="reachable_part" class="idref" href="#reachable_part"><span class="id" title="definition">reachable_part</span></a> {<a id="A:240" class="idref" href="#A:240"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:241" class="idref" href="#M:241"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:240"><span class="id" title="variable">A</span></a>) : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:240"><span class="id" title="variable">A</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#new_LTS"><span class="id" title="constructor">new_LTS</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">states</span> := <a class="idref" href="Top.LTS.html#reachable_states"><span class="id" title="definition">reachable_states</span></a> <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">eapply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">a</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">exact</span> (<span class="id" title="var">M</span> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#proj_reachable"><span class="id" title="definition">proj_reachable</span></a> <span class="id" title="var">q</span> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><span class="id" title="var">a</span><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.LTS.html#proj_reachable"><span class="id" title="definition">proj_reachable</span></a> <span class="id" title="var">q'</span>).<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
Our notion of isomorphism implicitly restricts LTSs to their reachable part: 
</div>
<div class="code">
<span class="id" title="keyword">Theorem</span> <a id="reachable_isomorphic" class="idref" href="#reachable_isomorphic"><span class="id" title="lemma">reachable_isomorphic</span></a> {<a id="A:242" class="idref" href="#A:242"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:243" class="idref" href="#M:243"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:242"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#M:243"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a> <a class="idref" href="Top.LTS.html#reachable_part"><span class="id" title="definition">reachable_part</span></a> <a class="idref" href="Top.LTS.html#M:243"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Isomorphism"><span class="id" title="constructor">Build_Isomorphism</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := (<span class="id" title="keyword">fun</span> <a id="q:246" class="idref" href="#q:246"><span class="id" title="binder">q</span></a> <a id="q':247" class="idref" href="#q':247"><span class="id" title="binder">q'</span></a> ⇒ <a class="idref" href="Top.LTS.html#q:244"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#proj_reachable"><span class="id" title="definition">proj_reachable</span></a> <a class="idref" href="Top.LTS.html#q':245"><span class="id" title="variable">q'</span></a>)).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? ? ? ? ? ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> <span class="id" title="var">q'</span> <span class="id" title="var">_</span>); <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#reachable_closed"><span class="id" title="lemma">reachable_closed</span></a>; <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">p</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? ? ? ? ? ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.LTS.html#proj_reachable"><span class="id" title="definition">proj_reachable</span></a> <span class="id" title="var">q'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ?. <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#proj_reachable_injective"><span class="id" title="lemma">proj_reachable_injective</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> ? × ? ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab19"></a><h1 class="section">Examples</h1>
 An LTS with one state and no transitions: 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="SingletonLTS" class="idref" href="#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a> {<a id="A:248" class="idref" href="#A:248"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:248"><span class="id" title="variable">A</span></a> :=<br/>
&nbsp;&nbsp;{| <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#unit"><span class="id" title="inductive">unit</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#tt"><span class="id" title="constructor">tt</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> := <span class="id" title="keyword">fun</span> (<a id="q:249" class="idref" href="#q:249"><span class="id" title="binder">q</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#unit"><span class="id" title="inductive">unit</span></a>) (<a id="a:250" class="idref" href="#a:250"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:248"><span class="id" title="variable">A</span></a>) (<a id="q':251" class="idref" href="#q':251"><span class="id" title="binder">q'</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#unit"><span class="id" title="inductive">unit</span></a>) ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;|}.<br/>

<br/>
</div>

<div class="doc">
An LTS with an infinite chain of transitions labelled a:
<ul class="doclist">
<li>&gt; 0 --a--&gt; 1 --a--&gt; 2 --a--&gt; ...

</li>
</ul>
 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="InfiniteChainLTS" class="idref" href="#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a> {<a id="A:252" class="idref" href="#A:252"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="a:253" class="idref" href="#a:253"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:252"><span class="id" title="variable">A</span></a>): <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.LTS.html#A:252"><span class="id" title="variable">A</span></a> :=<br/>
&nbsp;&nbsp;{| <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nat"><span class="id" title="inductive">nat</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> := 0;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> := <span class="id" title="keyword">fun</span> (<a id="q:254" class="idref" href="#q:254"><span class="id" title="binder">q</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nat"><span class="id" title="inductive">nat</span></a>) (<a id="a':255" class="idref" href="#a':255"><span class="id" title="binder">a'</span></a>: <a class="idref" href="Top.LTS.html#A:252"><span class="id" title="variable">A</span></a>) (<a id="q':256" class="idref" href="#q':256"><span class="id" title="binder">q'</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nat"><span class="id" title="inductive">nat</span></a>) ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#S"><span class="id" title="constructor">S</span></a> <a class="idref" href="Top.LTS.html#q:254"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#q':256"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.LTS.html#a:253"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#a':255"><span class="id" title="variable">a'</span></a><br/>
&nbsp;&nbsp;|}.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="InfiniteChainLTS_has_no_proper_loops" class="idref" href="#InfiniteChainLTS_has_no_proper_loops"><span class="id" title="lemma">InfiniteChainLTS_has_no_proper_loops</span></a> {<a id="A:257" class="idref" href="#A:257"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="a:258" class="idref" href="#a:258"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:257"><span class="id" title="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<a id="q:259" class="idref" href="#q:259"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.LTS.html#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a> <a class="idref" href="Top.LTS.html#a:258"><span class="id" title="variable">a</span></a>)) (<a id="w:260" class="idref" href="#w:260"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:257"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:259"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w:260"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#q:259"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#w:260"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">q</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">w</span> <span class="id" title="var">Path</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">w</span> <span class="id" title="keyword">using</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev_ind"><span class="id" title="lemma">rev_ind</span></a>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Path</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Path</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> []].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">w</span> <span class="id" title="keyword">using</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev_ind"><span class="id" title="lemma">rev_ind</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Path</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Path</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> []].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">injection</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">x</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="InfiniteChainLTS_monotone" class="idref" href="#InfiniteChainLTS_monotone"><span class="id" title="lemma">InfiniteChainLTS_monotone</span></a> {<a id="A:261" class="idref" href="#A:261"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="a:262" class="idref" href="#a:262"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.LTS.html#A:261"><span class="id" title="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<a id="q:263" class="idref" href="#q:263"><span class="id" title="binder">q</span></a> <a id="p:264" class="idref" href="#p:264"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.LTS.html#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a> <a class="idref" href="Top.LTS.html#a:262"><span class="id" title="variable">a</span></a>)) (<a id="w:265" class="idref" href="#w:265"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.LTS.html#A:261"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:263"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.LTS.html#w:265"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#p:264"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#q:263"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Peano.html#cb53cf0ee22c036a03b4a9281c68b5a3"><span class="id" title="notation">≤</span></a> <a class="idref" href="Top.LTS.html#p:264"><span class="id" title="variable">p</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">p</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span> <span class="id" title="keyword">using</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev_ind"><span class="id" title="lemma">rev_ind</span></a>; <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">p</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">Path</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">Path</span>. <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Path</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Path</span> <span class="id" title="keyword">as</span> [? [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.MealyExample.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>MealyExample - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.MealyExample</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.LTS.html#"><span class="id" title="library">LTS</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.CodeMap.html#"><span class="id" title="library">CodeMap</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.Contraction.html#"><span class="id" title="library">Contraction</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.Concretization.html#"><span class="id" title="library">Concretization</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab20"></a><h1 class="section">The Mealy Machine</h1>
 The example Mealy machine from Section 2 of the paper. 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Inductive</span> <a id="Q" class="idref" href="#Q"><span class="id" title="inductive">Q</span></a> : <span class="id" title="keyword">Type</span> := <a id="q0" class="idref" href="#q0"><span class="id" title="constructor">q0</span></a> | <a id="q1" class="idref" href="#q1"><span class="id" title="constructor">q1</span></a> | <a id="q2" class="idref" href="#q2"><span class="id" title="constructor">q2</span></a> | <a id="q3" class="idref" href="#q3"><span class="id" title="constructor">q3</span></a>.<br/>

<br/>
<span class="id" title="keyword">Inductive</span> <a id="I" class="idref" href="#I"><span class="id" title="inductive">I</span></a> := <a id="ia" class="idref" href="#ia"><span class="id" title="constructor">ia</span></a> | <a id="ib" class="idref" href="#ib"><span class="id" title="constructor">ib</span></a>.<br/>
<span class="id" title="keyword">Inductive</span> <a id="O" class="idref" href="#O"><span class="id" title="inductive">O</span></a> := <a id="o0" class="idref" href="#o0"><span class="id" title="constructor">o0</span></a> | <a id="o1" class="idref" href="#o1"><span class="id" title="constructor">o1</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="Transition" class="idref" href="#Transition"><span class="id" title="definition">Transition</span></a> : <a class="idref" href="Top.MealyExample.html#Q"><span class="id" title="inductive">Q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.MealyExample.html#I"><span class="id" title="inductive">I</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a><a class="idref" href="Top.MealyExample.html#O"><span class="id" title="inductive">O</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.MealyExample.html#Q"><span class="id" title="inductive">Q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">fun</span> <a id="q:7" class="idref" href="#q:7"><span class="id" title="binder">q</span></a> <a id="io:8" class="idref" href="#io:8"><span class="id" title="binder">io</span></a> <a id="q':9" class="idref" href="#q':9"><span class="id" title="binder">q'</span></a> ⇒<br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q:7"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q':9"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q1"><span class="id" title="constructor">q1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ib"><span class="id" title="constructor">ib</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q1"><span class="id" title="constructor">q1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ib"><span class="id" title="constructor">ib</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q1"><span class="id" title="constructor">q1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q2"><span class="id" title="constructor">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ia"><span class="id" title="constructor">ia</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q2"><span class="id" title="constructor">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q1"><span class="id" title="constructor">q1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ib"><span class="id" title="constructor">ib</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q2"><span class="id" title="constructor">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q3"><span class="id" title="constructor">q3</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ia"><span class="id" title="constructor">ia</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q3"><span class="id" title="constructor">q3</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q2"><span class="id" title="constructor">q2</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ia"><span class="id" title="constructor">ia</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q3"><span class="id" title="constructor">q3</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ib"><span class="id" title="constructor">ib</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o1"><span class="id" title="constructor">o1</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#q3"><span class="id" title="constructor">q3</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#io:8"><span class="id" title="variable">io</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ia"><span class="id" title="constructor">ia</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;| <span class="id" title="var">_</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="SI" class="idref" href="#SI"><span class="id" title="definition">SI</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#I"><span class="id" title="inductive">I</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a><a class="idref" href="Top.MealyExample.html#O"><span class="id" title="inductive">O</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#I"><span class="id" title="inductive">I</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a><a class="idref" href="Top.MealyExample.html#O"><span class="id" title="inductive">O</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> '<a id="pat:11" class="idref" href="#pat:11"><span class="id" title="binder">(</span></a><a id="pat:11" class="idref" href="#pat:11"><span class="id" title="binder">i1</span></a><a id="pat:11" class="idref" href="#pat:11"><span class="id" title="binder">,</span></a><a id="pat:11" class="idref" href="#pat:11"><span class="id" title="binder">_</span></a><a id="pat:11" class="idref" href="#pat:11"><span class="id" title="binder">)</span></a> '<a id="pat:13" class="idref" href="#pat:13"><span class="id" title="binder">(</span></a><a id="pat:13" class="idref" href="#pat:13"><span class="id" title="binder">i2</span></a><a id="pat:13" class="idref" href="#pat:13"><span class="id" title="binder">,</span></a><a id="pat:13" class="idref" href="#pat:13"><span class="id" title="binder">_</span></a><a id="pat:13" class="idref" href="#pat:13"><span class="id" title="binder">)</span></a> ⇒ <a class="idref" href="Top.MealyExample.html#i1:10"><span class="id" title="variable">i1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.MealyExample.html#i2:12"><span class="id" title="variable">i2</span></a>.<br/>

<br/>
</div>

<div class="doc">
We combine all ingredients to define the LTS: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="ExampleMealy" class="idref" href="#ExampleMealy"><span class="id" title="definition">ExampleMealy</span></a> : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> (<a class="idref" href="Top.MealyExample.html#I"><span class="id" title="inductive">I</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a><a class="idref" href="Top.MealyExample.html#O"><span class="id" title="inductive">O</span></a>) := {|<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> := <a class="idref" href="Top.MealyExample.html#Q"><span class="id" title="inductive">Q</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> := <a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> := <a class="idref" href="Top.MealyExample.html#Transition"><span class="id" title="definition">Transition</span></a>;<br/>
&nbsp;&nbsp;|}.<br/>

<br/>
</div>

<div class="doc">
<a id="lab21"></a><h1 class="section">A first Action Code</h1>

<div class="paragraph"> </div>

 In the first code example, we only have output 0,
 so we omit this in the definition of the abstract
 action alphabet. 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="X" class="idref" href="#X"><span class="id" title="inductive">X</span></a> := <a id="XA" class="idref" href="#XA"><span class="id" title="constructor">XA</span></a> | <a id="XB" class="idref" href="#XB"><span class="id" title="constructor">XB</span></a>.<br/>
<span class="id" title="keyword">Definition</span> <a id="R1" class="idref" href="#R1"><span class="id" title="definition">R1</span></a> : <a class="idref" href="Top.MealyExample.html#X"><span class="id" title="inductive">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> (<a class="idref" href="Top.MealyExample.html#I"><span class="id" title="inductive">I</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a><a class="idref" href="Top.MealyExample.html#O"><span class="id" title="inductive">O</span></a>)) :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">fun</span> <a id="x:16" class="idref" href="#x:16"><span class="id" title="binder">x</span></a> ⇒ <span class="id" title="keyword">match</span> <a class="idref" href="Top.MealyExample.html#x:16"><span class="id" title="variable">x</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="Top.MealyExample.html#XA"><span class="id" title="constructor">XA</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ia"><span class="id" title="constructor">ia</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ia"><span class="id" title="constructor">ia</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="Top.MealyExample.html#XB"><span class="id" title="constructor">XB</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ib"><span class="id" title="constructor">ib</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#ib"><span class="id" title="constructor">ib</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.MealyExample.html#o0"><span class="id" title="constructor">o0</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="R1_ne_word" class="idref" href="#R1_ne_word"><span class="id" title="lemma">R1_ne_word</span></a> : <a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> <a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">x</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>; <span class="id" title="tactic">discriminate</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="R1_prefix_free" class="idref" href="#R1_prefix_free"><span class="id" title="lemma">R1_prefix_free</span></a> : <a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> <a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b1</span> <span class="id" title="var">b2</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a> <span class="id" title="var">b1</span>) <span class="id" title="var">Rb1</span>; <span class="id" title="tactic">try</span> (<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>; <span class="id" title="tactic">fail</span>).<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a> <span class="id" title="var">b2</span>) <span class="id" title="var">Rb2</span>; <span class="id" title="tactic">try</span> (<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>; <span class="id" title="tactic">fail</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">b1</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">b2</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> *; <span class="id" title="var">autodestruct</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">Rb1</span>; <span class="id" title="tactic">subst</span> <span class="id" title="var">Rb2</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="R1_code" class="idref" href="#R1_code"><span class="id" title="definition">R1_code</span></a> : <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> (<a class="idref" href="Top.MealyExample.html#I"><span class="id" title="inductive">I</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a><a class="idref" href="Top.MealyExample.html#O"><span class="id" title="inductive">O</span></a>) <a class="idref" href="Top.MealyExample.html#X"><span class="id" title="inductive">X</span></a> :=<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#Build_Code"><span class="id" title="constructor">Build_Code</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a> <a class="idref" href="Top.MealyExample.html#R1_ne_word"><span class="id" title="lemma">R1_ne_word</span></a> <a class="idref" href="Top.MealyExample.html#R1_prefix_free"><span class="id" title="lemma">R1_prefix_free</span></a>.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="mealy_example_code1_is_complete" class="idref" href="#mealy_example_code1_is_complete"><span class="id" title="lemma">mealy_example_code1_is_complete</span></a> :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Concretization.html#icomplete"><span class="id" title="definition">icomplete</span></a> <a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a> <a class="idref" href="Top.MealyExample.html#SI"><span class="id" title="definition">SI</span></a> <a class="idref" href="Top.MealyExample.html#ExampleMealy"><span class="id" title="definition">ExampleMealy</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="keyword">Definition</span> <a id="R" class="idref" href="#R"><span class="id" title="definition">R</span></a> := <a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <a class="idref" href="Top.MealyExample.html#R1"><span class="id" title="definition">R1</span></a> <span class="id" title="keyword">with</span> <a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a>; [|<span class="id" title="tactic">auto</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">w</span> <span class="id" title="var">R_w</span> <span class="id" title="var">u</span> <span class="id" title="var">io</span> <span class="id" title="var">io'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">Eq_Rw</span> <span class="id" title="var">Run_Rwu</span> <span class="id" title="var">Run_Rwio1</span> <span class="id" title="var">Run_q'</span> <span class="id" title="var">H_SI</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">io</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">i</span> <span class="id" title="var">o</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">io'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">i'</span> <span class="id" title="var">o'</span>].<br/>
&nbsp;&nbsp;<span class="id" title="var">inv_clear</span> <span class="id" title="var">H_SI</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">i'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_q'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span> <span class="id" title="var">Step_o2</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_Rwio1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">x</span> <span class="id" title="var">Pref_Rx</span>].<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a> <span class="id" title="var">x</span>) <span class="id" title="var">Rx</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rx</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref_Rx</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref_Rx</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">tl</span> <span class="id" title="var">Pref_Rx</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref_Rx</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">Rx</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_Rwu</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_Rwu</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> [<span class="id" title="var">Run_w</span> <span class="id" title="var">Run_u</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rx</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (@<a class="idref" href="Top.ACUtil.html#ViaFiniteExists"><span class="id" title="lemma">ViaFiniteExists</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.MealyExample.html#XA"><span class="id" title="constructor">XA</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a> <a class="idref" href="Top.MealyExample.html#XB"><span class="id" title="constructor">XB</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a>); <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rx</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_Rx</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">Eq_list</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_eq_fixed_list"><span class="id" title="lemma">app_eq_fixed_list</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_list</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_list</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="var">destruct_sum</span> || <span class="id" title="var">autodestruct_once</span>); <span class="id" title="tactic">subst</span>; <span class="id" title="tactic">simpl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rx</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_Rx</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> (<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_u</span>).<br/>
</div>

<div class="doc">
Solve almost all cases for the involved transitions: 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">destruct</span> <span class="id" title="var">p</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>; <span class="id" title="tactic">try</span> (<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_u</span>; <span class="id" title="tactic">fail</span>).<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">destruct</span> <span class="id" title="var">q'</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">o'</span>; <span class="id" title="tactic">try</span> (<span class="id" title="tactic">inversion</span> <span class="id" title="var">Step_o2</span>; <span class="id" title="tactic">fail</span>).<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">try</span> (<span class="id" title="tactic">left</span> ; <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">try</span> (<span class="id" title="tactic">left</span> ; <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">fail</span>).<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">try</span> (<span class="id" title="tactic">right</span> ; <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">try</span> (<span class="id" title="tactic">right</span> ; <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">fail</span>).<br/>
</div>

<div class="doc">
The remaining case is tricky:
   We have run from <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a></span> to <span class="inlinecode"><a class="idref" href="Top.MealyExample.html#q3"><span class="id" title="constructor">q3</span></a></span> for R^* w. Such a run
   however can not exist.

</div>
<div class="code">
&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
</div>

<div class="doc">
We do induction on w and strengthen the hypothesis: 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.MealyExample.html#ExampleMealy"><span class="id" title="definition">ExampleMealy</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.MealyExample.html#ExampleMealy"><span class="id" title="definition">ExampleMealy</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.MealyExample.html#q2"><span class="id" title="constructor">q2</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">left</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> <span class="id" title="var">Eq_Rw</span> <span class="id" title="var">Run_w</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.MealyExample.html#ExampleMealy"><span class="id" title="definition">ExampleMealy</span></a>) <span class="id" title="var">R_w</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">Run_w</span> <span class="id" title="var">R_w</span> <span class="id" title="var">Eq_Rw</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">x</span> ?];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">R_w</span> <span class="id" title="var">Eq_Rw</span> <span class="id" title="var">Run_w</span> <span class="id" title="var">q_cases</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_Rw</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">R_w</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q_cases</span>; <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a> <span class="id" title="var">x</span>) <span class="id" title="var">Rx</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">w</span></a>) <span class="id" title="var">R_tl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">R_w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_w</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">p</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.MealyExample.html#q0"><span class="id" title="constructor">q0</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <span class="id" title="var">p</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.MealyExample.html#q2"><span class="id" title="constructor">q2</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">p</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> (<span class="id" title="tactic">left</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">fail</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> (<span class="id" title="tactic">right</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">fail</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>:<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_Rx0</span>; <span class="id" title="var">autodestruct</span>; <span class="id" title="tactic">subst</span> <span class="id" title="var">Rx</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">inversion</span> <span class="id" title="var">H7</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">inversion</span> <span class="id" title="var">H9</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">destruct</span> <span class="id" title="var">q_a</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">H6</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">destruct</span> <span class="id" title="var">q_cases</span>; <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<span class="id" title="var">IHw</span> <span class="id" title="var">p</span>); <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="dec_replace" class="idref" href="#dec_replace"><span class="id" title="lemma">dec_replace</span></a> :<br/>
&nbsp;<span class="id" title="keyword">∀</span> <a id="P:18" class="idref" href="#P:18"><span class="id" title="binder">P</span></a> <a id="Q:19" class="idref" href="#Q:19"><span class="id" title="binder">Q</span></a>:<span class="id" title="keyword">Prop</span>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.MealyExample.html#P:18"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.MealyExample.html#Q:19"><span class="id" title="variable">Q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a> <a class="idref" href="Top.MealyExample.html#P:18"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a> <a class="idref" href="Top.MealyExample.html#Q:19"><span class="id" title="variable">Q</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">left</span>. <span class="id" title="tactic">apply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">H</span>). <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">right</span>. <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
Having I-completeness, we can apply the Galois connection: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="simulation_from_mealy_to_own_concretization" class="idref" href="#simulation_from_mealy_to_own_concretization"><span class="id" title="lemma">simulation_from_mealy_to_own_concretization</span></a> :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.MealyExample.html#ExampleMealy"><span class="id" title="definition">ExampleMealy</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">⊑</span></a> <a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Concretization.html#concretization"><span class="id" title="definition">concretization</span></a> <a class="idref" href="Top.MealyExample.html#SI"><span class="id" title="definition">SI</span></a> <a class="idref" href="Top.MealyExample.html#R1_code"><span class="id" title="definition">R1_code</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.MealyExample.html#R"><span class="id" title="definition">R</span></a> <a class="idref" href="Top.MealyExample.html#ExampleMealy"><span class="id" title="definition">ExampleMealy</span></a>)<a class="idref" href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Concretization.html#concretization_galois_forward"><span class="id" title="lemma">concretization_galois_forward</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.MealyExample.html#mealy_example_code1_is_complete"><span class="id" title="lemma">mealy_example_code1_is_complete</span></a>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intro</span> <span class="id" title="var">io</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">io</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">intro</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">l</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.MealyExample.html#XA"><span class="id" title="constructor">XA</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">;</span></a> <a class="idref" href="Top.MealyExample.html#XB"><span class="id" title="constructor">XB</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#e76c6291366b599375c28eba0aae94bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="keyword">∀</span> <a id="b:21" class="idref" href="#b:21"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.MealyExample.html#X"><span class="id" title="inductive">X</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#In"><span class="id" title="definition">List.In</span></a> <a class="idref" href="Top.MealyExample.html#b:20"><span class="id" title="variable">b</span></a> <span class="id" title="var">l</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">Enum_X</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">x</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#code_has_run"><span class="id" title="definition">code_has_run</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.MealyExample.html#dec_replace"><span class="id" title="lemma">dec_replace</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="var">P</span>:= (<a class="idref" href="Top.ACUtil.html#FiniteExists"><span class="id" title="definition">FiniteExists</span></a> <span class="id" title="var">l</span> (<span class="id" title="keyword">fun</span> <a id="b:23" class="idref" href="#b:23"><span class="id" title="binder">b</span></a>⇒ <a class="idref" href="Top.CodeMap.html#some_lift_pred"><span class="id" title="definition">some_lift_pred</span></a> (<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <span class="id" title="var">w</span>) (<a class="idref" href="Top.MealyExample.html#R1_code"><span class="id" title="definition">R1_code</span></a> <a class="idref" href="Top.MealyExample.html#b:22"><span class="id" title="variable">b</span></a>)))). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#ViaFiniteExists"><span class="id" title="lemma">ViaFiniteExists</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#ShowFiniteExists"><span class="id" title="lemma">ShowFiniteExists</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#FiniteExistsDecidable"><span class="id" title="lemma">FiniteExistsDecidable</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.MealyExample.html#R1_code"><span class="id" title="definition">R1_code</span></a> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">Rb</span>|]; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_decidable"><span class="id" title="lemma">prefix_of_decidable</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> [<span class="id" title="var">i</span> <span class="id" title="var">o</span>] [<span class="id" title="var">i'</span> <span class="id" title="var">o'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">i</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">o</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">i'</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">o'</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">try</span> (<span class="id" title="tactic">right</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">Contr</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">right</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#simulation_id"><span class="id" title="definition">simulation_id</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.Refinement.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>Refinement - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.Refinement</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.LTS.html#"><span class="id" title="library">LTS</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.CodeMap.html#"><span class="id" title="library">CodeMap</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#"><span class="id" title="library">Coq.Init.Specif</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#"><span class="id" title="library">Coq.Init.Logic</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#"><span class="id" title="library">Coq.Logic.ProofIrrelevance</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab22"></a><h1 class="section">Definitions</h1>

<div class="paragraph"> </div>

 A refined LTS has states structured as follows: a state of the old LTS
    together with a prefix of A-elements that is a proper prefix
    of some word in the code R. 
</div>
<div class="code">
<span class="id" title="keyword">Structure</span> <a id="RefinedStates" class="idref" href="#RefinedStates"><span class="id" title="record">RefinedStates</span></a> {<a id="A:1" class="idref" href="#A:1"><span class="id" title="binder">A</span></a> <a id="B:2" class="idref" href="#B:2"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:3" class="idref" href="#R:3"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:1"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:2"><span class="id" title="variable">B</span></a>} {<a id="M:4" class="idref" href="#M:4"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:2"><span class="id" title="variable">B</span></a>} : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="var">mk_rs</span><br/>
&nbsp;&nbsp;{ <a id="rs_q" class="idref" href="#rs_q"><span class="id" title="projection">rs_q</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:4"><span class="id" title="variable">M</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="rs_w" class="idref" href="#rs_w"><span class="id" title="projection">rs_w</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:1"><span class="id" title="variable">A</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="rs_prop" class="idref" href="#rs_prop"><span class="id" title="projection">rs_prop</span></a> : <a class="idref" href="Top.Refinement.html#rs_w:7"><span class="id" title="method">rs_w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a id="b:8" class="idref" href="#b:8"><span class="id" title="binder">b</span></a> : <a class="idref" href="Top.Refinement.html#B:2"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">),</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q:6"><span class="id" title="method">rs_q</span></a> <a class="idref" href="Top.LTS.html#430d60b836c4c71feca7254d8cee595c"><span class="id" title="notation">↓</span></a> <a class="idref" href="Top.Refinement.html#b:8"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <a class="idref" href="Top.Refinement.html#rs_w:7"><span class="id" title="method">rs_w</span></a> (<a class="idref" href="Top.Refinement.html#R:3"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:8"><span class="id" title="variable">b</span></a>)<br/>
&nbsp;&nbsp;}.<br/>

<br/>
</div>

<div class="doc">
When considering equality, we ignore the <span class="inlinecode"><span class="id" title="keyword">Prop</span></span> part of above structure
 using <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a></span>.
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="rs_equal" class="idref" href="#rs_equal"><span class="id" title="lemma">rs_equal</span></a> {<a id="A:10" class="idref" href="#A:10"><span class="id" title="binder">A</span></a> <a id="B:11" class="idref" href="#B:11"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:12" class="idref" href="#R:12"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:10"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:11"><span class="id" title="variable">B</span></a>} {<a id="M:13" class="idref" href="#M:13"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:11"><span class="id" title="variable">B</span></a>} {<a id="t:14" class="idref" href="#t:14"><span class="id" title="binder">t</span></a> <a id="t':15" class="idref" href="#t':15"><span class="id" title="binder">t'</span></a>: @<a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a> <a class="idref" href="Top.Refinement.html#A:10"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:11"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Refinement.html#R:12"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:13"><span class="id" title="variable">M</span></a>}:<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#t:14"><span class="id" title="variable">t</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#t':15"><span class="id" title="variable">t'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#t:14"><span class="id" title="variable">t</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#t':15"><span class="id" title="variable">t'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Refinement.html#t:14"><span class="id" title="variable">t</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#t':15"><span class="id" title="variable">t'</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">t'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>; <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="rs_proj" class="idref" href="#rs_proj"><span class="id" title="definition">rs_proj</span></a> {<a id="A:16" class="idref" href="#A:16"><span class="id" title="binder">A</span></a> <a id="B:17" class="idref" href="#B:17"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:18" class="idref" href="#R:18"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:16"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:17"><span class="id" title="variable">B</span></a>} {<a id="M:19" class="idref" href="#M:19"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:17"><span class="id" title="variable">B</span></a>} : @<a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a> <a class="idref" href="Top.Refinement.html#A:16"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:17"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Refinement.html#R:18"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:19"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:19"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:16"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="x:20" class="idref" href="#x:20"><span class="id" title="binder">x</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#x:20"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#x:20"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="nil_state" class="idref" href="#nil_state"><span class="id" title="definition">nil_state</span></a> {<a id="A:21" class="idref" href="#A:21"><span class="id" title="binder">A</span></a> <a id="B:22" class="idref" href="#B:22"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:23" class="idref" href="#R:23"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:21"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:22"><span class="id" title="variable">B</span></a>} {<a id="M:24" class="idref" href="#M:24"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:22"><span class="id" title="variable">B</span></a>} (<a id="q:25" class="idref" href="#q:25"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:24"><span class="id" title="variable">M</span></a>): @<a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a> <a class="idref" href="Top.Refinement.html#A:21"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:22"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Refinement.html#R:23"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:24"><span class="id" title="variable">M</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#mk_rs"><span class="id" title="constructor">mk_rs</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rs_q</span> := <span class="id" title="var">q</span>) (<span class="id" title="var">rs_w</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">left</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Defined</span>.<br/>

<br/>
</div>

<div class="doc">
separate the last element of the list 
<div class="paragraph"> </div>

 The transitions in the refinement are defined by the following rules: 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="RefTransInd" class="idref" href="#RefTransInd"><span class="id" title="inductive">RefTransInd</span></a> {<a id="A:26" class="idref" href="#A:26"><span class="id" title="binder">A</span></a> <a id="B:27" class="idref" href="#B:27"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:28" class="idref" href="#R:28"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:26"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:27"><span class="id" title="variable">B</span></a>} {<a id="M:29" class="idref" href="#M:29"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:27"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="var">A</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#11c698c8685bb8ab1cf725545c085ac4"><span class="id" title="notation">×</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <span class="id" title="var">A</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;</div>

<div class="doc">
We can always accumulating prefix if the involed states exist: 
</div>
<div class="code">
&nbsp;&nbsp;| <a id="RuleMid" class="idref" href="#RuleMid"><span class="id" title="constructor">RuleMid</span></a> : <span class="id" title="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="q:32" class="idref" href="#q:32"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:29"><span class="id" title="variable">M</span></a>) (<a id="w:33" class="idref" href="#w:33"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:26"><span class="id" title="variable">A</span></a>) (<a id="a:34" class="idref" href="#a:34"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Refinement.html#A:26"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;------------------------------------------------&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#RefTransInd:30"><span class="id" title="inductive">RefTransInd</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#q:32"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.Refinement.html#w:33"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.Refinement.html#a:34"><span class="id" title="variable">a</span></a>  <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#q:32"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.Refinement.html#w:33"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:34"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;</div>

<div class="doc">
As soon as the prefix becomes R b, we take the corresponding
      transition in M:
   
</div>
<div class="code">
&nbsp;&nbsp;| <a id="RuleEnd" class="idref" href="#RuleEnd"><span class="id" title="constructor">RuleEnd</span></a> : <span class="id" title="keyword">∀</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="q:35" class="idref" href="#q:35"><span class="id" title="binder">q</span></a> <a id="q':36" class="idref" href="#q':36"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:29"><span class="id" title="variable">M</span></a>) (<a id="w:37" class="idref" href="#w:37"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:26"><span class="id" title="variable">A</span></a>) (<a id="a:38" class="idref" href="#a:38"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Refinement.html#A:26"><span class="id" title="variable">A</span></a>) (<a id="b:39" class="idref" href="#b:39"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Refinement.html#B:27"><span class="id" title="variable">B</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#q:35"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:39"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q':36"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>  <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a>  <a class="idref" href="Top.Refinement.html#R:28"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:39"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#w:37"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:38"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;---------------------------------------------&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#RefTransInd:30"><span class="id" title="inductive">RefTransInd</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#q:35"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="Top.Refinement.html#w:37"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.Refinement.html#a:38"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#q':36"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a><br/>
.<br/>

<br/>
</div>

<div class="doc">
We can directly define it as a match clause: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="RefTransCompact" class="idref" href="#RefTransCompact"><span class="id" title="definition">RefTransCompact</span></a> {<a id="A:40" class="idref" href="#A:40"><span class="id" title="binder">A</span></a> <a id="B:41" class="idref" href="#B:41"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:42" class="idref" href="#R:42"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:40"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:41"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<a id="M:43" class="idref" href="#M:43"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:41"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Refinement.html#A:40"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> (<a id="qw:44" class="idref" href="#qw:44"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a>) (<a id="a:45" class="idref" href="#a:45"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Refinement.html#A:40"><span class="id" title="variable">A</span></a>) (<a id="qw':46" class="idref" href="#qw':46"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="q:47" class="idref" href="#q:47"><span class="id" title="binder">q</span></a>,<a id="w:48" class="idref" href="#w:48"><span class="id" title="binder">w</span></a>) := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.Refinement.html#R:42"><span class="id" title="variable">R</span></a>) <a class="idref" href="Top.Refinement.html#qw:44"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:44"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>  <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="q':49" class="idref" href="#q':49"><span class="id" title="binder">q'</span></a>,<a id="w':50" class="idref" href="#w':50"><span class="id" title="binder">w'</span></a>) := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.Refinement.html#R:42"><span class="id" title="variable">R</span></a>) <a class="idref" href="Top.Refinement.html#qw':46"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw':46"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;rule&nbsp;1:&nbsp;accumulate&nbsp;prefix&nbsp;to&nbsp;complete&nbsp;some&nbsp;A-word&nbsp;known&nbsp;in&nbsp;the&nbsp;code&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#q:47"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#q':49"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#w:48"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:45"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#w':50"><span class="id" title="variable">w'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;rule&nbsp;2:&nbsp;if&nbsp;`w&nbsp;a`&nbsp;is&nbsp;known&nbsp;to&nbsp;the&nbsp;code,&nbsp;take&nbsp;it&nbsp;if&nbsp;the&nbsp;original&nbsp;M<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;can&nbsp;do&nbsp;the&nbsp;corresponding&nbsp;transition&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:51" class="idref" href="#b:51"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Refinement.html#B:41"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#R:42"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:51"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#w:48"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a> <a class="idref" href="Top.Refinement.html#a:45"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#M:43"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Refinement.html#q:47"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:51"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q':49"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#w':50"><span class="id" title="variable">w'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">)</span></a><br/>
.<br/>

<br/>
</div>

<div class="doc">
Both versions are equivalent: 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="RefTrans_equivalent" class="idref" href="#RefTrans_equivalent"><span class="id" title="lemma">RefTrans_equivalent</span></a> {<a id="A:52" class="idref" href="#A:52"><span class="id" title="binder">A</span></a> <a id="B:53" class="idref" href="#B:53"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:54" class="idref" href="#R:54"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:52"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:53"><span class="id" title="variable">B</span></a>} {<a id="M:55" class="idref" href="#M:55"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:53"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="qw:56" class="idref" href="#qw:56"><span class="id" title="binder">qw</span></a> <a id="qw':57" class="idref" href="#qw':57"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a>) (<a id="a:58" class="idref" href="#a:58"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Refinement.html#A:52"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#RefTransCompact"><span class="id" title="definition">RefTransCompact</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.Refinement.html#R:54"><span class="id" title="variable">R</span></a>) <a class="idref" href="Top.Refinement.html#qw:56"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.Refinement.html#a:58"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.Refinement.html#qw':57"><span class="id" title="variable">qw'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#RefTransInd"><span class="id" title="inductive">RefTransInd</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.Refinement.html#R:54"><span class="id" title="variable">R</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:56"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:56"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.Refinement.html#a:58"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw':57"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> (<span class="id" title="var">M</span>:=<a class="idref" href="Top.Refinement.html#M:55"><span class="id" title="variable">M</span></a>) <a class="idref" href="Top.Refinement.html#qw':57"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">H1</span> <span class="id" title="var">H2</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H1</span>. <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> [<span class="id" title="var">EqRb</span> [? ?]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>; <span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">left</span>. <span class="id" title="tactic">rewrite</span>  <span class="id" title="var">H4</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H5</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="var">autosplit</span>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
Now, we can bring all ingredients together for the definition of the
    refined LTS:  
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="refinement" class="idref" href="#refinement"><span class="id" title="definition">refinement</span></a> {<a id="A:59" class="idref" href="#A:59"><span class="id" title="binder">A</span></a> <a id="B:60" class="idref" href="#B:60"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:61" class="idref" href="#R:61"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.Refinement.html#A:59"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:60"><span class="id" title="variable">B</span></a>) (<a id="M:62" class="idref" href="#M:62"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:60"><span class="id" title="variable">B</span></a>) : <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#A:59"><span class="id" title="variable">A</span></a> :=<br/>
&nbsp;&nbsp;{|<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> := @<a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a> <a class="idref" href="Top.Refinement.html#A:59"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:60"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.Refinement.html#R:61"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:62"><span class="id" title="variable">M</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> := <a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.Refinement.html#M:62"><span class="id" title="variable">M</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> := <a class="idref" href="Top.Refinement.html#RefTransCompact"><span class="id" title="definition">RefTransCompact</span></a><br/>
&nbsp;&nbsp;|}.<br/>

<br/>
</div>

<div class="doc">
<a id="lab23"></a><h1 class="section">Helper Lemmas</h1>

</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="rs_w_is_not_full" class="idref" href="#rs_w_is_not_full"><span class="id" title="lemma">rs_w_is_not_full</span></a> {<a id="A:63" class="idref" href="#A:63"><span class="id" title="binder">A</span></a> <a id="B:64" class="idref" href="#B:64"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:65" class="idref" href="#R:65"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:63"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:64"><span class="id" title="variable">B</span></a>) (<a id="M:66" class="idref" href="#M:66"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:64"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="qw:67" class="idref" href="#qw:67"><span class="id" title="binder">qw</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:65"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:66"><span class="id" title="variable">M</span></a>)) (<a id="b:68" class="idref" href="#b:68"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Refinement.html#B:64"><span class="id" title="variable">B</span></a>), <a class="idref" href="Top.Refinement.html#R:65"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:68"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:67"><span class="id" title="variable">qw</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> <span class="id" title="var">qw</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">rs_prop0</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">c</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">c</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">e</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">b0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">CaseEq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_eq_subst</span> (<span class="id" title="var">R</span> <span class="id" title="var">b'</span>); <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">b0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;use&nbsp;that&nbsp;R&nbsp;is&nbsp;prefix&nbsp;free&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">CaseEq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">CaseEq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">CaseEq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
whenever we have built up a non-empty prefix, we can complete it to a full
transition in the original LTS: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Lemma</span> <a id="states_can_be_completed" class="idref" href="#states_can_be_completed"><span class="id" title="lemma">states_can_be_completed</span></a> {<a id="A:69" class="idref" href="#A:69"><span class="id" title="binder">A</span></a> <a id="B:70" class="idref" href="#B:70"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:71" class="idref" href="#R:71"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:69"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:70"><span class="id" title="variable">B</span></a>) (<a id="M:72" class="idref" href="#M:72"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:70"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="b:73" class="idref" href="#b:73"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Refinement.html#B:70"><span class="id" title="variable">B</span></a>) (<a id="u:74" class="idref" href="#u:74"><span class="id" title="binder">u</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:69"><span class="id" title="variable">A</span></a>): <span class="id" title="keyword">∀</span> (<a id="qw:75" class="idref" href="#qw:75"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:71"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:72"><span class="id" title="variable">M</span></a>)) (<a id="q':76" class="idref" href="#q':76"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:72"><span class="id" title="variable">M</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:75"><span class="id" title="variable">qw</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:73"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q':76"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#R:71"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:73"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:75"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Refinement.html#u:74"><span class="id" title="variable">u</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#qw:75"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Refinement.html#u:74"><span class="id" title="variable">u</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q':76"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<a class="idref" href="Top.ACUtil.html#list_extract_last"><span class="id" title="lemma">list_extract_last</span></a> <span class="id" title="var">u</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;case&nbsp;u=nil&nbsp;is&nbsp;contradictory&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Refinement.html#rs_w_is_not_full"><span class="id" title="lemma">rs_w_is_not_full</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;do&nbsp;the&nbsp;actual&nbsp;induction&nbsp;here&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w</span>]. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">intros</span>; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="qwa:78" class="idref" href="#qwa:78"><span class="id" title="binder">qwa</span></a> : <a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qwa:77"><span class="id" title="variable">qwa</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">qw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> (<span class="id" title="var">R</span>:=<span class="id" title="var">R</span>) <a class="idref" href="Top.Refinement.html#qwa:77"><span class="id" title="variable">qwa</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">qw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">Pqwa</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="var">unshelve</span> <span class="id" title="var">epose</span> (<a class="idref" href="Top.Refinement.html#mk_rs"><span class="id" title="constructor">mk_rs</span></a> <span class="id" title="var">A</span> <span class="id" title="var">B</span> <span class="id" title="var">R</span> <span class="id" title="var">M</span> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">qw</span>) (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">qw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="var">_</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">qwa</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">split</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a>. <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">(</span></a><span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">x</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">)</span></a>) <span class="id" title="tactic">by</span> (<span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">assumption</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>; <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">x</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">qwa</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">unfold</span> <span class="id" title="var">qwa</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">destruct</span> <span class="id" title="var">Pqwa</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">qwa</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;essentially:&nbsp;econstructor&nbsp;with&nbsp;`qwa`&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">econstructor</span>. <span class="id" title="tactic">exact</span> <span class="id" title="var">qwa</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">left</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H1</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H0</span>. <span class="id" title="tactic">rewrite</span>→<span class="id" title="var">H2</span>. <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="transitions_to_nil_state" class="idref" href="#transitions_to_nil_state"><span class="id" title="lemma">transitions_to_nil_state</span></a> {<a id="A:79" class="idref" href="#A:79"><span class="id" title="binder">A</span></a> <a id="B:80" class="idref" href="#B:80"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:81" class="idref" href="#R:81"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:79"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:80"><span class="id" title="variable">B</span></a>) (<a id="M:82" class="idref" href="#M:82"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:80"><span class="id" title="variable">B</span></a>) (<a id="b:83" class="idref" href="#b:83"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Refinement.html#B:80"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="qw:84" class="idref" href="#qw:84"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:81"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:82"><span class="id" title="variable">M</span></a>)) (<a id="w:85" class="idref" href="#w:85"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:79"><span class="id" title="variable">A</span></a>) (<a id="q':86" class="idref" href="#q':86"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:82"><span class="id" title="variable">M</span></a>):<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#R:81"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:83"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:84"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Refinement.html#w:85"><span class="id" title="variable">w</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:81"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:82"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Refinement.html#qw:84"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Refinement.html#w:85"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q':86"><span class="id" title="variable">q'</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#M:82"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:84"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:83"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q':86"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_extract_last"><span class="id" title="lemma">list_extract_last</span></a> <span class="id" title="var">w</span>).<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;contradictory&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Rb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Refinement.html#rs_w_is_not_full"><span class="id" title="lemma">rs_w_is_not_full</span></a>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">tl</span>]. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">qw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">tl</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;put&nbsp;q_a&nbsp;in&nbsp;the&nbsp;goal,&nbsp;because&nbsp;we&nbsp;apply&nbsp;the&nbsp;IH&nbsp;for&nbsp;q_a:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHtl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="comment">(*&nbsp;this&nbsp;case&nbsp;is&nbsp;contradictory&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="comment">(*&nbsp;use&nbsp;that&nbsp;R&nbsp;is&nbsp;prefix&nbsp;free&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">apply</span> <span class="id" title="var">p</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">tl</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">x</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;b'&nbsp;=&nbsp;b&nbsp;but&nbsp;R&nbsp;b'&nbsp;&lt;&gt;&nbsp;R&nbsp;b&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">x</span>:= <span class="id" title="var">tl</span>) (<span class="id" title="var">a</span> := <span class="id" title="var">x</span>) (<span class="id" title="var">y</span>:=<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">pref</span> := <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">qw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="refinement_defined_transition" class="idref" href="#refinement_defined_transition"><span class="id" title="lemma">refinement_defined_transition</span></a> {<a id="A:87" class="idref" href="#A:87"><span class="id" title="binder">A</span></a> <a id="B:88" class="idref" href="#B:88"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:89" class="idref" href="#R:89"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:87"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:88"><span class="id" title="variable">B</span></a>) (<a id="M:90" class="idref" href="#M:90"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:88"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="b:91" class="idref" href="#b:91"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Refinement.html#B:88"><span class="id" title="variable">B</span></a>): <span class="id" title="keyword">∀</span> (<a id="q:92" class="idref" href="#q:92"><span class="id" title="binder">q</span></a> <a id="q':93" class="idref" href="#q':93"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:90"><span class="id" title="variable">M</span></a>) (<a id="Rb:94" class="idref" href="#Rb:94"><span class="id" title="binder">Rb</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:87"><span class="id" title="variable">A</span></a>), <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.Refinement.html#Rb:94"><span class="id" title="variable">Rb</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#R:89"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:91"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#M:90"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Refinement.html#q:92"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a> <a class="idref" href="Top.Refinement.html#b:91"><span class="id" title="variable">b</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q':93"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a>    <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:89"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:90"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a>  <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q:92"><span class="id" title="variable">q</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Refinement.html#Rb:94"><span class="id" title="variable">Rb</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q':93"><span class="id" title="variable">q'</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Refinement.html#states_can_be_completed"><span class="id" title="lemma">states_can_be_completed</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#transitions_to_nil_state"><span class="id" title="lemma">transitions_to_nil_state</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">b</span>:=<span class="id" title="var">b</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="refinement_pref_transition_equiv" class="idref" href="#refinement_pref_transition_equiv"><span class="id" title="lemma">refinement_pref_transition_equiv</span></a> {<a id="A:95" class="idref" href="#A:95"><span class="id" title="binder">A</span></a> <a id="B:96" class="idref" href="#B:96"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:97" class="idref" href="#R:97"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:95"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:96"><span class="id" title="variable">B</span></a>) (<a id="M:98" class="idref" href="#M:98"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:96"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" title="keyword">∀</span> (<a id="qw:99" class="idref" href="#qw:99"><span class="id" title="binder">qw</span></a> <a id="qw':100" class="idref" href="#qw':100"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:97"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:98"><span class="id" title="variable">M</span></a>)) (<a id="a:101" class="idref" href="#a:101"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Refinement.html#A:95"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#qw:99"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a> <a class="idref" href="Top.Refinement.html#a:101"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#qw':100"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:102" class="idref" href="#b:102"><span class="id" title="binder">b</span></a> : <a class="idref" href="Top.Refinement.html#B:96"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q'':103" class="idref" href="#q'':103"><span class="id" title="binder">q''</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:98"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="u:104" class="idref" href="#u:104"><span class="id" title="binder">u</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:95"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:99"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:101"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Refinement.html#u:104"><span class="id" title="variable">u</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#R:97"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:102"><span class="id" title="variable">b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:99"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:102"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q'':103"><span class="id" title="variable">q''</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#qw':100"><span class="id" title="variable">qw'</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Refinement.html#u:104"><span class="id" title="variable">u</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q'':103"><span class="id" title="variable">q''</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;This&nbsp;last&nbsp;conjunct&nbsp;is&nbsp;only&nbsp;here&nbsp;to&nbsp;make&nbsp;it&nbsp;an&nbsp;equivalence:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#u:104"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:99"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw':100"><span class="id" title="variable">qw'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:99"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:101"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw':100"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;*** <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Refinement.html#rs_prop"><span class="id" title="projection">rs_prop</span></a> <span class="id" title="var">qw'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H2</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q''</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#below_code_app"><span class="id" title="lemma">below_code_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H3</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H3</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">a'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H3</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">q''</span>. <span class="id" title="tactic">∃</span> (<span class="id" title="var">a'</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><span class="id" title="var">u</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H1</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Refinement.html#states_can_be_completed"><span class="id" title="lemma">states_can_be_completed</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">qw'</span>). <span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#nil"><span class="id" title="constructor">nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">replace</span> (<a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">qw'</span>)) <span class="id" title="keyword">with</span> <span class="id" title="var">qw'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#rs_equal"><span class="id" title="lemma">rs_equal</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">intro</span>; <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;*** <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q''</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">u</span> <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;we&nbsp;are&nbsp;in&nbsp;an&nbsp;'end'&nbsp;transition&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>]; <span class="id" title="tactic">try</span> <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;we&nbsp;are&nbsp;in&nbsp;a&nbsp;'mid'&nbsp;transition&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">left</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">apply</span> <span class="id" title="var">H3</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">discriminate</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Corollary</span> <a id="refinement_pref_transition" class="idref" href="#refinement_pref_transition"><span class="id" title="lemma">refinement_pref_transition</span></a> {<a id="A:105" class="idref" href="#A:105"><span class="id" title="binder">A</span></a> <a id="B:106" class="idref" href="#B:106"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:107" class="idref" href="#R:107"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:105"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:106"><span class="id" title="variable">B</span></a>) (<a id="M:108" class="idref" href="#M:108"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:106"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" title="keyword">∀</span> (<a id="qw:109" class="idref" href="#qw:109"><span class="id" title="binder">qw</span></a> <a id="qw':110" class="idref" href="#qw':110"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:107"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:108"><span class="id" title="variable">M</span></a>)) (<a id="a:111" class="idref" href="#a:111"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Refinement.html#A:105"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#qw:109"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a> <a class="idref" href="Top.Refinement.html#a:111"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#qw':110"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:112" class="idref" href="#b:112"><span class="id" title="binder">b</span></a> : <a class="idref" href="Top.Refinement.html#B:106"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q'':113" class="idref" href="#q'':113"><span class="id" title="binder">q''</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:108"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="u:114" class="idref" href="#u:114"><span class="id" title="binder">u</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:105"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:109"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:111"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Refinement.html#u:114"><span class="id" title="variable">u</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#R:107"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:112"><span class="id" title="variable">b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:109"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:112"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q'':113"><span class="id" title="variable">q''</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#qw':110"><span class="id" title="variable">qw'</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Refinement.html#u:114"><span class="id" title="variable">u</span></a><a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q'':113"><span class="id" title="variable">q''</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#refinement_pref_transition_equiv"><span class="id" title="lemma">refinement_pref_transition_equiv</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> [<span class="id" title="var">q''</span> [<span class="id" title="var">u</span> ?]]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [? [? [? ?]]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">q''</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">u</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="refinement_forward_closure" class="idref" href="#refinement_forward_closure"><span class="id" title="lemma">refinement_forward_closure</span></a> {<a id="A:115" class="idref" href="#A:115"><span class="id" title="binder">A</span></a> <a id="B:116" class="idref" href="#B:116"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:117" class="idref" href="#R:117"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:115"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:116"><span class="id" title="variable">B</span></a>) (<a id="M:118" class="idref" href="#M:118"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:116"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;: <span class="id" title="keyword">∀</span> (<a id="qw:119" class="idref" href="#qw:119"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:117"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:118"><span class="id" title="variable">M</span></a>)) (<a id="a:120" class="idref" href="#a:120"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.Refinement.html#A:115"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="b:121" class="idref" href="#b:121"><span class="id" title="binder">b</span></a> : <a class="idref" href="Top.Refinement.html#B:116"><span class="id" title="variable">B</span></a>) (<a id="q'':122" class="idref" href="#q'':122"><span class="id" title="binder">q''</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:118"><span class="id" title="variable">M</span></a>) (<a id="u:123" class="idref" href="#u:123"><span class="id" title="binder">u</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:115"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#R:117"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:121"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:119"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:120"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Refinement.html#u:123"><span class="id" title="variable">u</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:119"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:121"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q'':122"><span class="id" title="variable">q''</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="qw':124" class="idref" href="#qw':124"><span class="id" title="binder">qw'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:117"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:118"><span class="id" title="variable">M</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#qw:119"><span class="id" title="variable">qw</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#a:120"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#qw':124"><span class="id" title="variable">qw'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#u:123"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw':124"><span class="id" title="variable">qw'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:119"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw':124"><span class="id" title="variable">qw'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:119"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.Refinement.html#a:120"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#u:123"><span class="id" title="variable">u</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.Refinement.html#qw':124"><span class="id" title="variable">qw'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q'':122"><span class="id" title="variable">q''</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">q''</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>. <span class="id" title="var">exfalso</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">unshelve</span> (<span class="id" title="tactic">eexists</span> (<a class="idref" href="Top.Refinement.html#mk_rs"><span class="id" title="constructor">mk_rs</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">M</span> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">qw</span>) (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">qw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="var">_</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q''</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#below_code_app"><span class="id" title="lemma">below_code_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">a0</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">u</span>. <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">left</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">discriminate</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="transitions_from_nil_state" class="idref" href="#transitions_from_nil_state"><span class="id" title="lemma">transitions_from_nil_state</span></a> {<a id="A:125" class="idref" href="#A:125"><span class="id" title="binder">A</span></a> <a id="B:126" class="idref" href="#B:126"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:127" class="idref" href="#R:127"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:125"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:126"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="M:128" class="idref" href="#M:128"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:126"><span class="id" title="variable">B</span></a>) (<a id="b:129" class="idref" href="#b:129"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.Refinement.html#B:126"><span class="id" title="variable">B</span></a>) (<a id="q:130" class="idref" href="#q:130"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:128"><span class="id" title="variable">M</span></a>) (<a id="w:131" class="idref" href="#w:131"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.Refinement.html#A:125"><span class="id" title="variable">A</span></a>) (<a id="q':132" class="idref" href="#q':132"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.Refinement.html#M:128"><span class="id" title="variable">M</span></a>):<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <a class="idref" href="Top.Refinement.html#w:131"><span class="id" title="variable">w</span></a> (<a class="idref" href="Top.Refinement.html#R:127"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#b:129"><span class="id" title="variable">b</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#M:128"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Refinement.html#q:130"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.Refinement.html#b:129"><span class="id" title="variable">b</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.Refinement.html#q':132"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="qw:133" class="idref" href="#qw:133"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:127"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:128"><span class="id" title="variable">M</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:127"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:128"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#q:130"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a><a class="idref" href="Top.Refinement.html#w:131"><span class="id" title="variable">w</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Refinement.html#qw:133"><span class="id" title="variable">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:133"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#q:130"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:133"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#w:131"><span class="id" title="variable">w</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span> <span class="id" title="keyword">using</span> @<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev_ind"><span class="id" title="lemma">rev_ind</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">q</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="var">w</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">x</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><span class="id" title="var">u</span>). <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">IHw</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">IHw</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">IHw</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">qw</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H5</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H5</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H4</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Refinement.html#refinement_forward_closure"><span class="id" title="lemma">refinement_forward_closure</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>; <span class="id" title="var">revgoals</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H3</span>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">EqRb</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">qw'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;show&nbsp;that&nbsp;u&nbsp;&lt;&gt;&nbsp;<span class="inlinecode"></span>&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">u</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H5</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">H7</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">destruct_conjunctions</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">qw'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H7</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H10</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">EqRb</span>. <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab24"></a><h1 class="section">Properties: Monotonicity, Determinism</h1>

</div>
<div class="code">

<br/>
<span class="id" title="keyword">Lemma</span> <a id="refinement_monotone" class="idref" href="#refinement_monotone"><span class="id" title="lemma">refinement_monotone</span></a> {<a id="A:134" class="idref" href="#A:134"><span class="id" title="binder">A</span></a> <a id="B:135" class="idref" href="#B:135"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:136" class="idref" href="#R:136"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:134"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:135"><span class="id" title="variable">B</span></a>) (<a id="M:137" class="idref" href="#M:137"><span class="id" title="binder">M</span></a> <a id="N:138" class="idref" href="#N:138"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:135"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.Refinement.html#M:137"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.Refinement.html#N:138"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:136"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:137"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:136"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#N:138"><span class="id" title="variable">N</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">T</span> := <span class="id" title="keyword">fun</span> (<a id="qw:141" class="idref" href="#qw:141"><span class="id" title="binder">qw</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <span class="id" title="var">R</span> <span class="id" title="var">M</span>)) (<a id="pv:142" class="idref" href="#pv:142"><span class="id" title="binder">pv</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <span class="id" title="var">R</span> <span class="id" title="var">N</span>)) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">S</span> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#qw:139"><span class="id" title="variable">qw</span></a>) (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#pv:140"><span class="id" title="variable">pv</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#qw:139"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#pv:140"><span class="id" title="variable">pv</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := <span class="id" title="var">T</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="var">unfold_goal</span>. <span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">qw</span> <span class="id" title="var">qw'</span> <span class="id" title="var">pv</span> <span class="id" title="var">a</span> <span class="id" title="var">T_rel</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">T_rel</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">S_rel</span> <span class="id" title="var">Eq_prefix</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#refinement_pref_transition_equiv"><span class="id" title="lemma">refinement_pref_transition_equiv</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> <span class="id" title="var">x1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">subst</span> <span class="id" title="var">x1</span>. <span class="id" title="var">simpl_impl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.LTS.html#proj_sim_step"><span class="id" title="definition">proj_sim_step</span></a> <span class="id" title="var">S</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <span class="id" title="var">x1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">right</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">x</span>. <span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">Eq_prefix</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>; <span class="id" title="var">autosplit</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">rewrite_premise</span> <span class="id" title="var">H2</span>; <span class="id" title="tactic">auto</span>. <span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="var">epose</span> (<a class="idref" href="Top.Refinement.html#mk_rs"><span class="id" title="constructor">mk_rs</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">pv</span>) (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">qw</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="var">_</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">apply</span> <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">right</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.LTS.html#proj_sim_step"><span class="id" title="definition">proj_sim_step</span></a> <span class="id" title="var">S</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unfold_goal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H6</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">x1</span>. <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">∃</span> <span class="id" title="var">r</span>. <span class="id" title="var">autosplit</span>; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">left</span>. <span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">Eq_prefix</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H2</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="refinement_preserves_determinism" class="idref" href="#refinement_preserves_determinism"><span class="id" title="lemma">refinement_preserves_determinism</span></a> {<a id="A:143" class="idref" href="#A:143"><span class="id" title="binder">A</span></a> <a id="B:144" class="idref" href="#B:144"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:145" class="idref" href="#R:145"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:143"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:144"><span class="id" title="variable">B</span></a>) (<a id="M:146" class="idref" href="#M:146"><span class="id" title="binder">M</span></a> <a id="N:147" class="idref" href="#N:147"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:144"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#M:146"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:145"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:146"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">M_det</span> <span class="id" title="var">qw</span> <span class="id" title="var">qw1</span> <span class="id" title="var">qw2</span> <span class="id" title="var">a</span> <span class="id" title="var">a'</span> <span class="id" title="var">Step1</span> <span class="id" title="var">Step2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>; <span class="id" title="tactic">subst</span> <span class="id" title="var">a'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#RefTrans_equivalent"><span class="id" title="lemma">RefTrans_equivalent</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#RefTrans_equivalent"><span class="id" title="lemma">RefTrans_equivalent</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Step1</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">Step2</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H4</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H9</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H8</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#rs_equal"><span class="id" title="lemma">rs_equal</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H4</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H10</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Refinement.html#rs_w_is_not_full"><span class="id" title="lemma">rs_w_is_not_full</span></a>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H11</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.Refinement.html#rs_w_is_not_full"><span class="id" title="lemma">rs_w_is_not_full</span></a>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b0</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">qw1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">qw2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">M_det</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">R</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H5</span>. <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H12</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H4</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H11</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#rs_equal"><span class="id" title="lemma">rs_equal</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab25"></a><h1 class="section">Adjunction</h1>

</div>
<div class="code">

<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.Contraction.html#"><span class="id" title="library">Contraction</span></a>.<br/>
</div>

<div class="doc">
 For the forward version, we require that R is defined for
 all action labels that appear in N.
 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="refinement_galois_forward" class="idref" href="#refinement_galois_forward"><span class="id" title="lemma">refinement_galois_forward</span></a> {<a id="A:148" class="idref" href="#A:148"><span class="id" title="binder">A</span></a> <a id="B:149" class="idref" href="#B:149"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:150" class="idref" href="#R:150"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:148"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:149"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="N:151" class="idref" href="#N:151"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:149"><span class="id" title="variable">B</span></a>) (<a id="M:152" class="idref" href="#M:152"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#A:148"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Sets.Ensembles.html#Included"><span class="id" title="definition">Included</span></a> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#LTS_uses_action"><span class="id" title="definition">LTS_uses_action</span></a> <a class="idref" href="Top.Refinement.html#N:151"><span class="id" title="variable">N</span></a>) (<a class="idref" href="Top.CodeMap.html#in_dom"><span class="id" title="definition">in_dom</span></a> <a class="idref" href="Top.Refinement.html#R:150"><span class="id" title="variable">R</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:150"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#N:151"><span class="id" title="variable">N</span></a>) <a class="idref" href="Top.Refinement.html#M:152"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.Refinement.html#N:151"><span class="id" title="variable">N</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Refinement.html#R:150"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:152"><span class="id" title="variable">M</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">R_total</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">S</span> <span class="id" title="var">S_initial</span> <span class="id" title="var">S_step</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">T</span> := <span class="id" title="keyword">fun</span> (<a id="p:155" class="idref" href="#p:155"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">N</span>) (<a id="q:156" class="idref" href="#q:156"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <span class="id" title="var">R</span> <span class="id" title="var">M</span>)) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">S</span> (<a class="idref" href="Top.Refinement.html#nil_state"><span class="id" title="definition">nil_state</span></a> <a class="idref" href="Top.Refinement.html#p:153"><span class="id" title="variable">p</span></a>) <a class="idref" href="Top.Refinement.html#q:154"><span class="id" title="variable">q</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a>) <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span>:=<span class="id" title="var">T</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a>. <span class="id" title="tactic">unfold</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">S_initial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">S_initial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">p</span> <span class="id" title="var">p'</span> <span class="id" title="var">q</span> <span class="id" title="var">b</span> <span class="id" title="var">T_p_q</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">R_total</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">p</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">p'</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.Refinement.html#refinement_defined_transition"><span class="id" title="lemma">refinement_defined_transition</span></a> <span class="id" title="var">R</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">R_b</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#step_closed_sequence"><span class="id" title="lemma">step_closed_sequence</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">p</span>:= <span class="id" title="var">q</span>) (<span class="id" title="var">rel</span>:=<span class="id" title="var">S</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">rewrite</span> →<span class="id" title="var">EqRb</span>. <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="refinement_galois_backward" class="idref" href="#refinement_galois_backward"><span class="id" title="lemma">refinement_galois_backward</span></a> {<a id="A:157" class="idref" href="#A:157"><span class="id" title="binder">A</span></a> <a id="B:158" class="idref" href="#B:158"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="R:159" class="idref" href="#R:159"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.Refinement.html#A:157"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.Refinement.html#B:158"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<a id="N:160" class="idref" href="#N:160"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#B:158"><span class="id" title="variable">B</span></a>) (<a id="M:161" class="idref" href="#M:161"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.Refinement.html#A:157"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#M:161"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> <a class="idref" href="Top.Refinement.html#N:160"><span class="id" title="variable">N</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <a class="idref" href="Top.Refinement.html#R:159"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#M:161"><span class="id" title="variable">M</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#Simulation"><span class="id" title="inductive">Simulation</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.Refinement.html#R:159"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.Refinement.html#N:160"><span class="id" title="variable">N</span></a>) <a class="idref" href="Top.Refinement.html#M:161"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">M_det</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">T</span> := <span class="id" title="keyword">fun</span> (<a id="pw:167" class="idref" href="#pw:167"><span class="id" title="binder">pw</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <span class="id" title="var">R</span> <span class="id" title="var">N</span>)) (<a id="q:168" class="idref" href="#q:168"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>) ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="p:169" class="idref" href="#p:169"><span class="id" title="binder">p</span></a>,<a id="w:170" class="idref" href="#w:170"><span class="id" title="binder">w</span></a>) := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.Refinement.html#pw:162"><span class="id" title="variable">pw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.Refinement.html#pw:162"><span class="id" title="variable">pw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#e6756e10c36f149b18b4a8741ed83079"><span class="id" title="notation">)</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q0:171" class="idref" href="#q0:171"><span class="id" title="binder">q0</span></a> : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Contraction.html#contraction"><span class="id" title="definition">contraction</span></a> <span class="id" title="var">R</span> <span class="id" title="var">M</span>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">S</span> <a class="idref" href="Top.Refinement.html#p:164"><span class="id" title="variable">p</span></a> <a class="idref" href="Top.Refinement.html#q0:166"><span class="id" title="variable">q0</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><span class="id" title="var">M</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.Refinement.html#q0:166"><span class="id" title="variable">q0</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.Refinement.html#w:165"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.Refinement.html#q:163"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Simulation"><span class="id" title="constructor">Build_Simulation</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span>:=<span class="id" title="var">T</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#relates_initial"><span class="id" title="definition">relates_initial</span></a>. <span class="id" title="tactic">unfold</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span>). <span class="id" title="tactic">destruct</span> <span class="id" title="var">S</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">pw</span> <span class="id" title="var">pw'</span> <span class="id" title="var">q</span> <span class="id" title="var">a</span> <span class="id" title="var">T_pw_q</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#refinement_pref_transition_equiv"><span class="id" title="lemma">refinement_pref_transition_equiv</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_a</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> [<span class="id" title="var">pw''</span> [<span class="id" title="var">u</span> [<span class="id" title="var">EqRb</span> [<span class="id" title="var">Step_b</span> [<span class="id" title="var">Run_u</span> <span class="id" title="var">If_Mid</span>]]]]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">T_pw_q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q0</span> [<span class="id" title="var">S_p_q0</span> <span class="id" title="var">Run_w</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.LTS.html#proj_sim_step"><span class="id" title="definition">proj_sim_step</span></a> <span class="id" title="var">S</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q''</span> [<span class="id" title="var">Step_b</span> <span class="id" title="var">S_pw''_q''</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">EqRb</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_dup</span> [<span class="id" title="var">Run_w_dup</span> <span class="id" title="var">Run_a_u</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_a_u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">q</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">q_dup</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;strengthen&nbsp;target&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<span class="id" title="keyword">fun</span> <a id="H:173" class="idref" href="#H:173"><span class="id" title="binder">H</span></a>: <span class="id" title="var">_</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">_</span> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <a class="idref" href="Top.Refinement.html#H:172"><span class="id" title="variable">H</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.LTS.html#deterministic_sequence"><span class="id" title="lemma">deterministic_sequence</span></a> <span class="id" title="var">M_det</span>); <span class="id" title="tactic">try</span> <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#list_rel_lift_id"><span class="id" title="lemma">list_rel_lift_id</span></a>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">q_dup</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">Run_w_dup</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_a_u</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span> [<span class="id" title="var">Step_a</span> <span class="id" title="var">Run_q_u</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <span class="id" title="var">T</span>; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> <span class="id" title="var">u</span>); <span class="id" title="tactic">subst</span>; <span class="id" title="var">simpl_impl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;the&nbsp;transition&nbsp;completes&nbsp;(R&nbsp;b)&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;thus&nbsp;we&nbsp;have&nbsp;a&nbsp;new&nbsp;witnessing&nbsp;state&nbsp;in&nbsp;T&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_q_u</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_u</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q''</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="comment">(*&nbsp;the&nbsp;transition&nbsp;is&nbsp;still&nbsp;below&nbsp;(R&nbsp;b)&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;thus&nbsp;we&nbsp;have&nbsp;the&nbsp;same&nbsp;witnessing&nbsp;state&nbsp;in&nbsp;T&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">If_Mid</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">If_Mid</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">If_Mid</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.RefinementCodeComposition.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>RefinementCodeComposition - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.RefinementCodeComposition</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.LTS.html#"><span class="id" title="library">LTS</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.CodeMap.html#"><span class="id" title="library">CodeMap</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.Refinement.html#"><span class="id" title="library">Refinement</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab26"></a><h1 class="section">Isomorphism Definition</h1>

<div class="paragraph"> </div>

 In the following, we show that the refinement operator
  preserves the action code composition. To this end, we consider the
  following isomorphism:

</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="ref_code_iso" class="idref" href="#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> {<a id="A:1" class="idref" href="#A:1"><span class="id" title="binder">A</span></a> <a id="B:2" class="idref" href="#B:2"><span class="id" title="binder">B</span></a> <a id="C:3" class="idref" href="#C:3"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:4" class="idref" href="#R:4"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:1"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:2"><span class="id" title="variable">B</span></a>) (<a id="S:5" class="idref" href="#S:5"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:2"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:3"><span class="id" title="variable">C</span></a>) (<a id="M:6" class="idref" href="#M:6"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:3"><span class="id" title="variable">C</span></a>)<br/>
&nbsp;&nbsp;(<a id="q_u_v:7" class="idref" href="#q_u_v:7"><span class="id" title="binder">q_u_v</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:4"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:5"><span class="id" title="variable">S</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#M:6"><span class="id" title="variable">M</span></a>)))<br/>
&nbsp;&nbsp;(<a id="p_w:8" class="idref" href="#p_w:8"><span class="id" title="binder">p_w</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:4"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:5"><span class="id" title="variable">S</span></a>) <a class="idref" href="Top.RefinementCodeComposition.html#M:6"><span class="id" title="variable">M</span></a>))<br/>
&nbsp;&nbsp;:=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="q_u:9" class="idref" href="#q_u:9"><span class="id" title="binder">q_u</span></a>, <a id="v:10" class="idref" href="#v:10"><span class="id" title="binder">v</span></a>) := <a class="idref" href="Top.Refinement.html#rs_proj"><span class="id" title="definition">rs_proj</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q_u_v:7"><span class="id" title="variable">q_u_v</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="q:11" class="idref" href="#q:11"><span class="id" title="binder">q</span></a>,<a id="u:12" class="idref" href="#u:12"><span class="id" title="binder">u</span></a>) := <a class="idref" href="Top.Refinement.html#rs_proj"><span class="id" title="definition">rs_proj</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q_u:9"><span class="id" title="variable">q_u</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">match</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:4"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#u:12"><span class="id" title="variable">u</span></a> <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">Ru</span> ⇒ <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#p_w:8"><span class="id" title="variable">p_w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q:11"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#p_w:8"><span class="id" title="variable">p_w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">Ru</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#v:10"><span class="id" title="variable">v</span></a><br/>
&nbsp;&nbsp;| <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><br/>
&nbsp;&nbsp;<span class="id" title="keyword">end</span>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="ref_code_iso_on_words" class="idref" href="#ref_code_iso_on_words"><span class="id" title="definition">ref_code_iso_on_words</span></a> {<a id="A:13" class="idref" href="#A:13"><span class="id" title="binder">A</span></a> <a id="B:14" class="idref" href="#B:14"><span class="id" title="binder">B</span></a> <a id="C:15" class="idref" href="#C:15"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:16" class="idref" href="#R:16"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:13"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:14"><span class="id" title="variable">B</span></a>) (<a id="S:17" class="idref" href="#S:17"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:14"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:15"><span class="id" title="variable">C</span></a>) (<a id="M:18" class="idref" href="#M:18"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:15"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:16"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:17"><span class="id" title="variable">S</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#M:18"><span class="id" title="variable">M</span></a>))<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:13"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;:= <span class="id" title="keyword">fun</span> <a id="q_u_v:19" class="idref" href="#q_u_v:19"><span class="id" title="binder">q_u_v</span></a> ⇒<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="q_u:20" class="idref" href="#q_u:20"><span class="id" title="binder">q_u</span></a>, <a id="v:21" class="idref" href="#v:21"><span class="id" title="binder">v</span></a>) := <a class="idref" href="Top.Refinement.html#rs_proj"><span class="id" title="definition">rs_proj</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q_u_v:19"><span class="id" title="variable">q_u_v</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">let</span> (<a id="q:22" class="idref" href="#q:22"><span class="id" title="binder">q</span></a>,<a id="u:23" class="idref" href="#u:23"><span class="id" title="binder">u</span></a>) := <a class="idref" href="Top.Refinement.html#rs_proj"><span class="id" title="definition">rs_proj</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q_u:20"><span class="id" title="variable">q_u</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:13"><span class="id" title="variable">A</span></a>) <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">(</span></a><a class="idref" href="Top.RefinementCodeComposition.html#R:16"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">u</span></a><a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#v:21"><span class="id" title="variable">v</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab27"></a><h1 class="section">Proofs and helper results</h1>
 The proof is separated into two directions and uses
    some auxiliary lemmas. 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Lemma</span> <a id="iso_kleisli_lift_defined" class="idref" href="#iso_kleisli_lift_defined"><span class="id" title="lemma">iso_kleisli_lift_defined</span></a> {<a id="A:24" class="idref" href="#A:24"><span class="id" title="binder">A</span></a> <a id="B:25" class="idref" href="#B:25"><span class="id" title="binder">B</span></a> <a id="C:26" class="idref" href="#C:26"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:27" class="idref" href="#R:27"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:24"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:25"><span class="id" title="variable">B</span></a>) (<a id="S:28" class="idref" href="#S:28"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:25"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:26"><span class="id" title="variable">C</span></a>) (<a id="M:29" class="idref" href="#M:29"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:26"><span class="id" title="variable">C</span></a>) (<a id="a:30" class="idref" href="#a:30"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#A:24"><span class="id" title="variable">A</span></a>)<br/>
&nbsp;&nbsp;(<a id="q_u_v:31" class="idref" href="#q_u_v:31"><span class="id" title="binder">q_u_v</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:27"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:28"><span class="id" title="variable">S</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#M:29"><span class="id" title="variable">M</span></a>)))<br/>
&nbsp;&nbsp;(<a id="q_u_v':32" class="idref" href="#q_u_v':32"><span class="id" title="binder">q_u_v'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:27"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:28"><span class="id" title="variable">S</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#M:29"><span class="id" title="variable">M</span></a>)))<br/>
&nbsp;&nbsp;:<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.RefinementCodeComposition.html#q_u_v:31"><span class="id" title="variable">q_u_v</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a><a class="idref" href="Top.RefinementCodeComposition.html#a:30"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q_u_v':32"><span class="id" title="variable">q_u_v'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:27"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q_u_v:31"><span class="id" title="variable">q_u_v</span></a>)))<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.CodeMap.html#kleisli_ext"><span class="id" title="definition">kleisli_ext</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:27"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#q_u_v':32"><span class="id" title="variable">q_u_v'</span></a>))).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> [? [? ?]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H4</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_w</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_q</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">q_u_v</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>); <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H4</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">c</span> [? [? ?]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H6</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="option_fapp_is_some" class="idref" href="#option_fapp_is_some"><span class="id" title="lemma">option_fapp_is_some</span></a> {<a id="A:33" class="idref" href="#A:33"><span class="id" title="binder">A</span></a> <a id="B:34" class="idref" href="#B:34"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:35" class="idref" href="#f:35"><span class="id" title="binder">f</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#A:33"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:34"><span class="id" title="variable">B</span></a>)} {<a id="x:36" class="idref" href="#x:36"><span class="id" title="binder">x</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:33"><span class="id" title="variable">A</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#f:35"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#x:36"><span class="id" title="variable">x</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#f:35"><span class="id" title="variable">f</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#x:36"><span class="id" title="variable">x</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">f</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="exists_some_iff_is_some" class="idref" href="#exists_some_iff_is_some"><span class="id" title="lemma">exists_some_iff_is_some</span></a> {<a id="A:37" class="idref" href="#A:37"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="x:38" class="idref" href="#x:38"><span class="id" title="binder">x</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:37"><span class="id" title="variable">A</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#x:38"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="a:39" class="idref" href="#a:39"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#A:37"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#x:38"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#a:39"><span class="id" title="variable">a</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">subst</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="app_nil" class="idref" href="#app_nil"><span class="id" title="lemma">app_nil</span></a> {<a id="A:40" class="idref" href="#A:40"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="l1:41" class="idref" href="#l1:41"><span class="id" title="binder">l1</span></a> <a id="l2:42" class="idref" href="#l2:42"><span class="id" title="binder">l2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:40"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.RefinementCodeComposition.html#l1:41"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#l2:42"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#l1:41"><span class="id" title="variable">l1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#l2:42"><span class="id" title="variable">l2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>.<br/>
&nbsp;        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l1</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">l2</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">intros</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">discriminate</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">discriminate</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">discriminate</span> <span class="id" title="var">H</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The first direction: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Theorem</span> <a id="refinement_preserves_code_composition_forward_sim" class="idref" href="#refinement_preserves_code_composition_forward_sim"><span class="id" title="lemma">refinement_preserves_code_composition_forward_sim</span></a> {<a id="A:43" class="idref" href="#A:43"><span class="id" title="binder">A</span></a> <a id="B:44" class="idref" href="#B:44"><span class="id" title="binder">B</span></a> <a id="C:45" class="idref" href="#C:45"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:46" class="idref" href="#R:46"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:43"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:44"><span class="id" title="variable">B</span></a>) (<a id="S:47" class="idref" href="#S:47"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:44"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:45"><span class="id" title="variable">C</span></a>) (<a id="M:48" class="idref" href="#M:48"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:45"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="c:49" class="idref" href="#c:49"><span class="id" title="binder">c</span></a>: <a class="idref" href="Top.CodeMap.html#dom"><span class="id" title="definition">dom</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:47"><span class="id" title="variable">S</span></a>, <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#R:46"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">total_code</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">S</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">c</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">)</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:46"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:47"><span class="id" title="variable">S</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#M:48"><span class="id" title="variable">M</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">S_range</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q_u_v</span> <span class="id" title="var">q_u_v'</span> <span class="id" title="var">q_Ruv</span> <span class="id" title="var">a</span> <span class="id" title="var">H_iso</span> <span class="id" title="var">Step</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H_iso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H_iso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*)</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_w</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_q</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">q_u_v</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">Ru</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRu</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_w</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_q</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">q_u_v'</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Have_Ru'</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.RefinementCodeComposition.html#iso_kleisli_lift_defined"><span class="id" title="lemma">iso_kleisli_lift_defined</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">Step</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso_on_words"><span class="id" title="definition">ref_code_iso_on_words</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">M</span> <span class="id" title="var">q_u_v'</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">TargetWord</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso_on_words"><span class="id" title="definition">ref_code_iso_on_words</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#option_fapp_is_some"><span class="id" title="lemma">option_fapp_is_some</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#option_fapp_is_some"><span class="id" title="lemma">option_fapp_is_some</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#exists_some_iff_is_some"><span class="id" title="lemma">exists_some_iff_is_some</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">TargetWord</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">TargetWord</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w</span> <span class="id" title="var">H_w</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#refinement_pref_transition_equiv"><span class="id" title="lemma">refinement_pref_transition_equiv</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> [<span class="id" title="var">q''</span> [<span class="id" title="var">w_a</span> [<span class="id" title="var">HRb</span> [<span class="id" title="var">Step_b</span> [<span class="id" title="var">Run_w_a</span> <span class="id" title="var">Hw_a</span>]]]]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#refinement_pref_transition_equiv"><span class="id" title="lemma">refinement_pref_transition_equiv</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">c</span> [<span class="id" title="var">q'''</span> [<span class="id" title="var">w_b</span> [<span class="id" title="var">HRc</span> [<span class="id" title="var">Step_c</span> [<span class="id" title="var">Run_w_b</span> <span class="id" title="var">Hw_b</span>]]]]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">w_b</span></a>)) <span class="id" title="keyword">as</span> <span class="id" title="var">is_some_Rw_b</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="var">eassert</span> (<a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">total_code</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">S</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">exist</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">_</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">c</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">_</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">HRc</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">S_range</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#total_code"><span class="id" title="definition">total_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">HRc</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#option_fapp_is_some"><span class="id" title="lemma">option_fapp_is_some</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#option_fapp_is_some"><span class="id" title="lemma">option_fapp_is_some</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#exists_some_iff_is_some"><span class="id" title="lemma">exists_some_iff_is_some</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">is_some_Rw_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">is_some_Rw_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">Rw_b</span> <span class="id" title="var">EqRw_b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">c</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">(</span></a><span class="id" title="var">Ru</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">q_u_v</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">(</span></a><span class="id" title="var">w_a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">Rw_b</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">)</span></a>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Eq_RSc</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="Top.CodeMap.html#compose_code_comm_proj"><span class="id" title="lemma">compose_code_comm_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">HRc</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">HRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRw_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="tactic">progress</span> <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">copy_hyp</span> <span class="id" title="var">Step_c</span> <span class="id" title="var">ExTargetState</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">H_iso</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">ExTargetState</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">H_iso</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_RSc</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">apply</span> (@<a class="idref" href="Top.Refinement.html#refinement_forward_closure"><span class="id" title="lemma">refinement_forward_closure</span></a> <span class="id" title="var">A</span> <span class="id" title="var">C</span> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span>) <span class="id" title="var">M</span> <span class="id" title="var">q_Ruv</span> <span class="id" title="var">a</span> <span class="id" title="var">c</span> <span class="id" title="var">q'''</span> (<span class="id" title="var">w_a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">Rw_b</span>) <span class="id" title="var">Eq_RSc</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">ExTargetState</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">ExTargetState</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_Ruv'</span> [<span class="id" title="var">Step_a'</span> [<span class="id" title="var">TailCase1</span> <span class="id" title="var">TailCase2</span>]]].<br/>

<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q_Ruv'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> (<span class="id" title="var">w_a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">Rw_b</span>); <span class="id" title="var">simpl_impl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">c</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>]; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">H_iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">TailCase2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">Step_c</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">TailCase2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">left</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">TailCase1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#exists_some_iff_is_some"><span class="id" title="lemma">exists_some_iff_is_some</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Have_Ru'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Have_Ru'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">Ru'</span> <span class="id" title="var">EqRu'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_empty_or_not"><span class="id" title="lemma">list_empty_or_not</span></a> <span class="id" title="var">w_b</span>) <span class="id" title="keyword">as</span> [|<span class="id" title="var">E_w_b</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[<span class="id" title="tactic">subst</span>; <span class="id" title="tactic">inversion</span> <span class="id" title="var">EqRw_b</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;| <span class="id" title="tactic">assert</span> (<a class="idref" href="Top.ACUtil.html#isNonEmpty"><span class="id" title="definition">isNonEmpty</span></a> <span class="id" title="var">Rw_b</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">E_Rw_b</span>; [<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_preserves_nonempty"><span class="id" title="lemma">kleisli_ext_preserves_nonempty</span></a>; <span class="id" title="tactic">eauto</span>; <span class="id" title="tactic">fail</span>|]<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_empty_or_not"><span class="id" title="lemma">list_empty_or_not</span></a> <span class="id" title="var">w_a</span>) <span class="id" title="keyword">as</span> [|<span class="id" title="var">E_w_a</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> *; <span class="id" title="var">simpl_impl</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;rewrite&nbsp;-&gt;EqRu'.&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;apply&nbsp;klesli_ext_preserves_nonempty&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;first&nbsp;case:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">EqRu'</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">simpl_impl</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">E_w_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">TailCase1</span>; [|<span class="id" title="tactic">apply</span> <span class="id" title="var">E_w_a</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">Hw_a</span>; [|<span class="id" title="tactic">apply</span> <span class="id" title="var">E_w_a</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Hw_a</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">TailCase1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">H_iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">TailCase1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Hw_a</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">H_iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">E_w_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">Hw_b</span>; [|<span class="id" title="tactic">apply</span> <span class="id" title="var">E_w_b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">E_Rw_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">TailCase1</span>; [|<span class="id" title="tactic">apply</span> <span class="id" title="var">E_Rw_b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Hw_b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">HRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">TailCase1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Hw_b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">H_iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">TailCase1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">H_iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">E_w_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">E_w_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#nonempty_iff_not_nil"><span class="id" title="lemma">nonempty_iff_not_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">E_Rw_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">Hw_a</span>; [|<span class="id" title="tactic">apply</span> <span class="id" title="var">E_w_a</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">Hw_b</span>; [|<span class="id" title="tactic">apply</span> <span class="id" title="var">E_w_b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">w_a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">Rw_b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#app_nil"><span class="id" title="lemma">app_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">TailCase1</span>; [|<span class="id" title="tactic">assumption</span>; <span class="id" title="tactic">fail</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Hw_a</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">TailCase1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">TailCase1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">H_iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">H_iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Hw_a</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="kleisli_ext_cons_reflection" class="idref" href="#kleisli_ext_cons_reflection"><span class="id" title="lemma">kleisli_ext_cons_reflection</span></a> {<a id="A:50" class="idref" href="#A:50"><span class="id" title="binder">A</span></a> <a id="B:51" class="idref" href="#B:51"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:52" class="idref" href="#R:52"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:50"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:51"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="b:53" class="idref" href="#b:53"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#B:51"><span class="id" title="variable">B</span></a>) (<a id="bs:54" class="idref" href="#bs:54"><span class="id" title="binder">bs</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:51"><span class="id" title="variable">B</span></a>) (<a id="a:55" class="idref" href="#a:55"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#A:50"><span class="id" title="variable">A</span></a>) (<a id="suffix_a:56" class="idref" href="#suffix_a:56"><span class="id" title="binder">suffix_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:50"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.RefinementCodeComposition.html#R:52"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">b</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">::</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#a:55"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix_a:56"><span class="id" title="variable">suffix_a</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="rest:57" class="idref" href="#rest:57"><span class="id" title="binder">rest</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:50"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:52"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#b:53"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#a:55"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#rest:57"><span class="id" title="variable">rest</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:50"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#rest:57"><span class="id" title="variable">rest</span></a>) <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">(</span></a><a class="idref" href="Top.RefinementCodeComposition.html#R:52"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a><a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix_a:56"><span class="id" title="variable">suffix_a</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_bs</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRbs</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R_b</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">a'</span> <span class="id" title="var">rest</span>].<br/>
&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">c</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> <span class="id" title="var">rest</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="kleisli_ext_letter_find" class="idref" href="#kleisli_ext_letter_find"><span class="id" title="lemma">kleisli_ext_letter_find</span></a> {<a id="A:58" class="idref" href="#A:58"><span class="id" title="binder">A</span></a> <a id="B:59" class="idref" href="#B:59"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:60" class="idref" href="#R:60"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:59"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="b:61" class="idref" href="#b:61"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#B:59"><span class="id" title="variable">B</span></a>) (<a id="bs:62" class="idref" href="#bs:62"><span class="id" title="binder">bs</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:59"><span class="id" title="variable">B</span></a>) (<a id="prefix:63" class="idref" href="#prefix:63"><span class="id" title="binder">prefix</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a>) (<a id="a:64" class="idref" href="#a:64"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a>) (<a id="suffix:65" class="idref" href="#suffix:65"><span class="id" title="binder">suffix</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.RefinementCodeComposition.html#R:60"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">b</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">::</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#prefix:63"><span class="id" title="variable">prefix</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#a:64"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix:65"><span class="id" title="variable">suffix</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="rest:66" class="idref" href="#rest:66"><span class="id" title="binder">rest</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:60"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#b:61"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#prefix:63"><span class="id" title="variable">prefix</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#a:64"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#rest:66"><span class="id" title="variable">rest</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#rest:66"><span class="id" title="variable">rest</span></a>) <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">(</span></a><a class="idref" href="Top.RefinementCodeComposition.html#R:60"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a><a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix:65"><span class="id" title="variable">suffix</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="prefix':67" class="idref" href="#prefix':67"><span class="id" title="binder">prefix'</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:58"><span class="id" title="variable">A</span></a>) <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:60"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#b:61"><span class="id" title="variable">b</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#prefix':67"><span class="id" title="variable">prefix'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#prefix:63"><span class="id" title="variable">prefix</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.RefinementCodeComposition.html#R:60"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#prefix':67"><span class="id" title="variable">prefix'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#a:64"><span class="id" title="variable">a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix:65"><span class="id" title="variable">suffix</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_bs</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRbs</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_eq_app_disjoint"><span class="id" title="lemma">app_eq_app_disjoint</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">mid</span> <span class="id" title="var">Comp</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Comp</span>; [<span class="id" title="tactic">left</span>|<span class="id" title="tactic">right</span>].<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;R_b&nbsp;contains&nbsp;the&nbsp;a&nbsp;(because&nbsp;'mid'&nbsp;is&nbsp;nonempty)*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">mid</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">a'</span> <span class="id" title="var">rest</span>]; <span class="id" title="var">simpl_impl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">a'</span> <span class="id" title="keyword">with</span> <span class="id" title="var">a</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">rest</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <span class="id" title="var">mid</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>. <span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="kleisli_ext_app_reflection" class="idref" href="#kleisli_ext_app_reflection"><span class="id" title="lemma">kleisli_ext_app_reflection</span></a> {<a id="A:68" class="idref" href="#A:68"><span class="id" title="binder">A</span></a> <a id="B:69" class="idref" href="#B:69"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:70" class="idref" href="#R:70"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:69"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="bs:71" class="idref" href="#bs:71"><span class="id" title="binder">bs</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:69"><span class="id" title="variable">B</span></a>) (<a id="prefix_a:72" class="idref" href="#prefix_a:72"><span class="id" title="binder">prefix_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a>) (<a id="a:73" class="idref" href="#a:73"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a>) (<a id="suffix_a:74" class="idref" href="#suffix_a:74"><span class="id" title="binder">suffix_a</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.RefinementCodeComposition.html#R:70"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">bs</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#prefix_a:72"><span class="id" title="variable">prefix_a</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.RefinementCodeComposition.html#a:73"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix_a:74"><span class="id" title="variable">suffix_a</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="prefix_b:75" class="idref" href="#prefix_b:75"><span class="id" title="binder">prefix_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:69"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:76" class="idref" href="#b:76"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.RefinementCodeComposition.html#B:69"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="suffix_b:77" class="idref" href="#suffix_b:77"><span class="id" title="binder">suffix_b</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:69"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="mid1:78" class="idref" href="#mid1:78"><span class="id" title="binder">mid1</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="mid2:79" class="idref" href="#mid2:79"><span class="id" title="binder">mid2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.RefinementCodeComposition.html#bs:71"><span class="id" title="variable">bs</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#prefix_b:75"><span class="id" title="variable">prefix_b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.RefinementCodeComposition.html#b:76"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix_b:77"><span class="id" title="variable">suffix_b</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a>) <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">(</span></a><a class="idref" href="Top.RefinementCodeComposition.html#R:70"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">prefix_b</span></a><a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#mid1:78"><span class="id" title="variable">mid1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#prefix_a:72"><span class="id" title="variable">prefix_a</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:70"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#b:76"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#mid1:78"><span class="id" title="variable">mid1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.RefinementCodeComposition.html#a:73"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#mid2:79"><span class="id" title="variable">mid2</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (@<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#app"><span class="id" title="definition">app</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:68"><span class="id" title="variable">A</span></a>) <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#mid2:79"><span class="id" title="variable">mid2</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">&lt;*&gt;</span></a> <a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">(</span></a><a class="idref" href="Top.RefinementCodeComposition.html#R:70"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">suffix_b</span></a><a class="idref" href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#suffix_a:74"><span class="id" title="variable">suffix_a</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">prefix_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">suffix_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">bs</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b</span> <span class="id" title="var">bs</span>]; <span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.RefinementCodeComposition.html#kleisli_ext_letter_find"><span class="id" title="lemma">kleisli_ext_letter_find</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">rest</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>. <span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">bs</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">prefix_a</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">rest</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="tactic">progress</span> <span class="id" title="tactic">split</span>); <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">prefix'</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">IHbs</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHbs</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">IHbs</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">prefix_b</span> [<span class="id" title="var">b'</span> [<span class="id" title="var">suffix_b</span> [<span class="id" title="var">mid1</span> [<span class="id" title="var">mid2</span> <span class="id" title="var">P</span>]]]]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">b</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><span class="id" title="var">prefix_b</span>). <span class="id" title="tactic">∃</span> <span class="id" title="var">b'</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">suffix_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">mid1</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">mid2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">P</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> (<span class="id" title="tactic">progress</span> <span class="id" title="tactic">split</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|]; [|<span class="id" title="tactic">discriminate</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">prefix_b</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_prefix_b</span>|]; [|<span class="id" title="tactic">discriminate</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<span class="id" title="var">H5</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="rs_w_does_not_start_with_codeword" class="idref" href="#rs_w_does_not_start_with_codeword"><span class="id" title="lemma">rs_w_does_not_start_with_codeword</span></a> {<a id="A:80" class="idref" href="#A:80"><span class="id" title="binder">A</span></a> <a id="B:81" class="idref" href="#B:81"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="R:82" class="idref" href="#R:82"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:80"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:81"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;{<a id="M:83" class="idref" href="#M:83"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:81"><span class="id" title="variable">B</span></a>} (<a id="y:84" class="idref" href="#y:84"><span class="id" title="binder">y</span></a>: <a class="idref" href="Top.Refinement.html#RefinedStates"><span class="id" title="record">RefinedStates</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.RefinementCodeComposition.html#R:82"><span class="id" title="variable">R</span></a>) (<span class="id" title="var">M</span>:=<a class="idref" href="Top.RefinementCodeComposition.html#M:83"><span class="id" title="variable">M</span></a>)) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#does_not_start_with_codeword"><span class="id" title="definition">does_not_start_with_codeword</span></a> (<span class="id" title="var">R</span>:=<a class="idref" href="Top.RefinementCodeComposition.html#R:82"><span class="id" title="variable">R</span></a>) (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#y:84"><span class="id" title="variable">y</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> <span class="id" title="var">R_not_empty</span> <span class="id" title="var">R_prefix_free</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">inversion_clear</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Refinement.html#rs_prop"><span class="id" title="projection">rs_prop</span></a> <span class="id" title="var">y</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">P</span>|<span class="id" title="var">P</span>].<br/>
&nbsp;&nbsp;+++ <span class="id" title="tactic">rewrite</span> <span class="id" title="var">P</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <span class="id" title="var">R_not_empty</span>. <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;+++ <span class="id" title="tactic">destruct</span> <span class="id" title="var">P</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> [<span class="id" title="var">_</span> <span class="id" title="var">P</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">P</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b'</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b'</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb'</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">P</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">R_prefix_free</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> → <span class="id" title="var">EqRb'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_transitive"><span class="id" title="lemma">prefix_of_transitive</span></a>; <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">R_b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">R_b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRb</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">EqRb'</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_antisymmetric"><span class="id" title="lemma">prefix_of_antisymmetric</span></a>; <span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The second direction: 
</div>
<div class="code">
<span class="id" title="keyword">Theorem</span> <a id="refinement_preserves_code_composition_backward_sim" class="idref" href="#refinement_preserves_code_composition_backward_sim"><span class="id" title="lemma">refinement_preserves_code_composition_backward_sim</span></a> {<a id="A:85" class="idref" href="#A:85"><span class="id" title="binder">A</span></a> <a id="B:86" class="idref" href="#B:86"><span class="id" title="binder">B</span></a> <a id="C:87" class="idref" href="#C:87"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:88" class="idref" href="#R:88"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:85"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:86"><span class="id" title="variable">B</span></a>) (<a id="S:89" class="idref" href="#S:89"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:86"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:87"><span class="id" title="variable">C</span></a>) (<a id="M:90" class="idref" href="#M:90"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:87"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#step_closed"><span class="id" title="definition">step_closed</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:88"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:89"><span class="id" title="variable">S</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#M:90"><span class="id" title="variable">M</span></a>)).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q_Ruv</span> <span class="id" title="var">q_Ruv'</span> <span class="id" title="var">q_u_v</span> <span class="id" title="var">a</span> <span class="id" title="var">Iso</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Iso</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Iso</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Iso</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*)</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_w</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_q</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">q_u_v</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">Ru</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRu</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#refinement_pref_transition_equiv"><span class="id" title="lemma">refinement_pref_transition_equiv</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Step_a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_a</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">c</span> [<span class="id" title="var">q''</span> [<span class="id" title="var">w</span> [<span class="id" title="var">EqRSc</span> [<span class="id" title="var">Step_c</span> [<span class="id" title="var">Run_w</span> <span class="id" title="var">Prop_w</span>]]]]]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">c</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">c</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;why&nbsp;can't&nbsp;I&nbsp;rewrite&nbsp;directly&nbsp;in&nbsp;EqRSc?&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="Top.CodeMap.html#compose_code_comm_proj"><span class="id" title="lemma">compose_code_comm_proj</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>; <span class="id" title="tactic">clear</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#compose_codemap"><span class="id" title="definition">compose_codemap</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">S</span> <span class="id" title="var">c</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">S_c</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_S_c</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Iso</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">q_u_v</span>)) <span class="id" title="var">S_c</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#code_kleisli_ext_prefix_reflection"><span class="id" title="lemma">code_kleisli_ext_prefix_reflection</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">R</span>:=<span class="id" title="var">R</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span>. <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">rest_b</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRu</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rest_b</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_rest_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_R_rest_b</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">EqRSc</span>; <span class="id" title="tactic">clear</span> <span class="id" title="var">EqRSc</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">rest_b</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">b</span> <span class="id" title="var">rest_b'</span>]. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_R_rest_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_R_rest_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">S_c</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Iso</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_c</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.Refinement.html#refinement_forward_closure"><span class="id" title="lemma">refinement_forward_closure</span></a> <span class="id" title="var">S</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_c</span> <span class="id" title="keyword">as</span> <span class="id" title="var">Step_b</span>; <span class="id" title="tactic">try</span> (<span class="id" title="tactic">simpl</span>; <span class="id" title="var">eassumption</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_u'</span> [<span class="id" title="var">Step_b</span> [<span class="id" title="var">If_b_mid</span> <span class="id" title="var">If_b_end</span>]]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_R_rest_b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">b</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_b</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRb</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rest_b'</span></a>) <span class="id" title="keyword">as</span> [<span class="id" title="var">R_rest_b'</span>|] <span class="id" title="var">eqn</span>: <span class="id" title="var">EqR_rest_b'</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_R_rest_b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">inv_clear</span> <span class="id" title="var">Eq_R_rest_b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">R_rest_b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="l:92" class="idref" href="#l:92"><span class="id" title="binder">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <span class="id" title="var">R_b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">q_u_v</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#l:91"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#l:91"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">R_rest_b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">q_u_v</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <span class="id" title="var">w</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="keyword">with</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">(</span></a><a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">q_u_v</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">w</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;[|<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>; <span class="id" title="tactic">fail</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_eq_app_disjoint"><span class="id" title="lemma">app_eq_app_disjoint</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>; <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;** <span class="comment">(*&nbsp;contradiction,&nbsp;because&nbsp;H0&nbsp;entails&nbsp;that<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;rs_w&nbsp;q_u_v&nbsp;has&nbsp;R_b&nbsp;as&nbsp;a&nbsp;prefix.&nbsp;&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_extract_last"><span class="id" title="lemma">list_extract_last</span></a> <span class="id" title="var">l</span>); <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> →<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_inj_tail"><span class="id" title="lemma">app_inj_tail</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> <span class="id" title="var">R_b</span> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">q_u_v</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.Refinement.html#rs_prop"><span class="id" title="projection">rs_prop</span></a> <span class="id" title="var">q_u_v</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H1</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R</span> <span class="id" title="var">R_ne</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">R_ne</span> <span class="id" title="keyword">with</span> (<span class="id" title="var">b</span>:=<span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span> <span class="id" title="var">x1</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">EqRx1</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">x1</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">R'</span> <span class="id" title="var">R_ne</span> <span class="id" title="var">R_pref</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">R_pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRx1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRx1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_transitive"><span class="id" title="lemma">prefix_of_transitive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">x1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRb</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRx1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">EqRx1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.Refinement.html#rs_w"><span class="id" title="projection">rs_w</span></a> <span class="id" title="var">q_u_v</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">R_b</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_antisymmetric"><span class="id" title="lemma">prefix_of_antisymmetric</span></a>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;** <span class="id" title="tactic">∃</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">rest_a</span> [? ?]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">R_b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.Refinement.html#refinement_forward_closure"><span class="id" title="lemma">refinement_forward_closure</span></a> <span class="id" title="var">R</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Step_b</span> <span class="id" title="keyword">as</span> <span class="id" title="var">Step_a</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Step_a</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q_u_v'</span> [<span class="id" title="var">Step_a</span> [<span class="id" title="var">If_a_mid</span> <span class="id" title="var">If_a_end</span>]]].<br/>

<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q_u_v'</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> <span class="id" title="var">rest_a</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[<span class="id" title="tactic">subst</span>; <span class="id" title="var">simpl_impl</span>; <span class="id" title="tactic">rewrite</span> <span class="id" title="var">If_a_end</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;|<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">If_a_mid</span>; [|<span class="id" title="tactic">assumption</span>];<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">If_a_mid</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">If_a_mid</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;];<br/>
&nbsp;&nbsp;(<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> <span class="id" title="var">rest_b'</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;[<span class="id" title="tactic">subst</span>; <span class="id" title="var">simpl_impl</span>; <span class="id" title="tactic">try</span> <span class="id" title="tactic">rewrite</span> <span class="id" title="var">If_b_end</span>; <span class="id" title="tactic">simpl</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;|<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">If_b_mid</span>; [|<span class="id" title="tactic">assumption</span>]]).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqR_rest_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">EqR_rest_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">If_b_mid</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_app"><span class="id" title="lemma">kleisli_ext_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRb</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#option_fapp"><span class="id" title="definition">option_fapp</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Prop_w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">Prop_w</span>; <span class="id" title="var">revgoals</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_preserves_neq_nil"><span class="id" title="lemma">kleisli_ext_preserves_neq_nil</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Prop_w</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Prop_w</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">If_b_mid</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Iso</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">Prop_w</span>; <span class="id" title="var">revgoals</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">rest_a</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Prop_w</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Prop_w</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">clear</span> <span class="id" title="var">If_a_end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">If_b_end</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqRu</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">rest_a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">rewrite_premise</span> <span class="id" title="var">Prop_w</span>; [|<span class="id" title="tactic">assumption</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Prop_w</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Prop_w</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj1"><span class="id" title="lemma">proj1</span></a> <span class="id" title="var">Iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> -&gt;(<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="var">Iso</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab28"></a><h1 class="section">Main Theorem</h1>
 Bringing it all together:
</div>
<div class="code">
<span class="id" title="keyword">Theorem</span> <a id="refinement_preserves_code_composition" class="idref" href="#refinement_preserves_code_composition"><span class="id" title="lemma">refinement_preserves_code_composition</span></a> {<a id="A:93" class="idref" href="#A:93"><span class="id" title="binder">A</span></a> <a id="B:94" class="idref" href="#B:94"><span class="id" title="binder">B</span></a> <a id="C:95" class="idref" href="#C:95"><span class="id" title="binder">C</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;(<a id="R:96" class="idref" href="#R:96"><span class="id" title="binder">R</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#A:93"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:94"><span class="id" title="variable">B</span></a>) (<a id="S:97" class="idref" href="#S:97"><span class="id" title="binder">S</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#B:94"><span class="id" title="variable">B</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:95"><span class="id" title="variable">C</span></a>) (<a id="M:98" class="idref" href="#M:98"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#C:95"><span class="id" title="variable">C</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="c:99" class="idref" href="#c:99"><span class="id" title="binder">c</span></a>: <a class="idref" href="Top.CodeMap.html#dom"><span class="id" title="definition">dom</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:97"><span class="id" title="variable">S</span></a>, <a class="idref" href="Top.CodeMap.html#is_some"><span class="id" title="definition">is_some</span></a> (<a class="idref" href="Top.RefinementCodeComposition.html#R:96"><span class="id" title="variable">R</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">total_code</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">S</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">c</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">)</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:96"><span class="id" title="variable">R</span></a> (<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:97"><span class="id" title="variable">S</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#M:98"><span class="id" title="variable">M</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.Refinement.html#refinement"><span class="id" title="definition">refinement</span></a> (<a class="idref" href="Top.CodeMap.html#compose_code"><span class="id" title="definition">compose_code</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#R:96"><span class="id" title="variable">R</span></a> <a class="idref" href="Top.RefinementCodeComposition.html#S:97"><span class="id" title="variable">S</span></a>) <a class="idref" href="Top.RefinementCodeComposition.html#M:98"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">S_range</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_Isomorphism"><span class="id" title="constructor">Build_Isomorphism</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span>:=<a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">cbv</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> (<a class="idref" href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition_forward_sim"><span class="id" title="lemma">refinement_preserves_code_composition_forward_sim</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">M</span> <span class="id" title="var">S_range</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">clear</span> <span class="id" title="var">S_range</span>. <span class="comment">(*&nbsp;not&nbsp;yet&nbsp;needed&nbsp;for&nbsp;this&nbsp;direction&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition_backward_sim"><span class="id" title="lemma">refinement_preserves_code_composition_backward_sim</span></a> <span class="id" title="var">R</span> <span class="id" title="var">S</span> <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">x</span> <span class="id" title="var">y1</span> <span class="id" title="var">y2</span> <span class="id" title="var">Eq1</span> <span class="id" title="var">Eq2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_w</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_q</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">x</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>); <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Eq1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Eq2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">y1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">y2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#rs_equal"><span class="id" title="lemma">rs_equal</span></a>; <span class="id" title="tactic">simpl</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">x</span> <span class="id" title="var">y1</span> <span class="id" title="var">y2</span> <span class="id" title="var">Eq1</span> <span class="id" title="var">Eq2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.RefinementCodeComposition.html#ref_code_iso"><span class="id" title="definition">ref_code_iso</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_w</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_q</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">y1</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">EqY1</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">R</span><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">^*</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_w</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">rs_q</span></a> <a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">y2</span></a><a class="idref" href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a"><span class="id" title="notation">))</span></a>) <span class="id" title="var">eqn</span>: <span class="id" title="var">EqY2</span>; <span class="id" title="tactic">try</span> <span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Eq1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Eq2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">y1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.Refinement.html#rs_q"><span class="id" title="projection">rs_q</span></a> <span class="id" title="var">y2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#rs_equal"><span class="id" title="lemma">rs_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H</span>. <span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#kleisli_ext_injective_with_suffix"><span class="id" title="lemma">kleisli_ext_injective_with_suffix</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">R</span>:=<span class="id" title="var">R</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">apply</span> (<a class="idref" href="Top.RefinementCodeComposition.html#rs_w_does_not_start_with_codeword"><span class="id" title="lemma">rs_w_does_not_start_with_codeword</span></a> <span class="id" title="var">R</span> <span class="id" title="var">y1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">apply</span> (<a class="idref" href="Top.RefinementCodeComposition.html#rs_w_does_not_start_with_codeword"><span class="id" title="lemma">rs_w_does_not_start_with_codeword</span></a> <span class="id" title="var">R</span> <span class="id" title="var">y2</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.Refinement.html#rs_equal"><span class="id" title="lemma">rs_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> <span class="id" title="var">H3</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqY1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">EqY2</span> <span class="id" title="tactic">in</span> <span class="id" title="var">EqY1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">EqY1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.ACUtil.html#app_strip_common_prefix"><span class="id" title="lemma">app_strip_common_prefix</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/Top.TreeShapedCode.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>TreeShapedCode - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<h1 class="libtitle">Library Top.TreeShapedCode</h1>

<div class="code">
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.LTS.html#"><span class="id" title="library">LTS</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#"><span class="id" title="library">Lists.List</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.CodeMap.html#"><span class="id" title="library">CodeMap</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="Top.ACUtil.html#"><span class="id" title="library">ACUtil</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.FinFun.html#"><span class="id" title="library">Coq.Logic.FinFun</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#"><span class="id" title="library">Coq.Logic.Decidable</span></a>.<br/>
<span class="id" title="keyword">Require</span> <span class="id" title="keyword">Export</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#"><span class="id" title="library">Coq.Logic.ProofIrrelevance</span></a>.<br/>

<br/>
<span class="id" title="keyword">Import</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ListNotations"><span class="id" title="module">ListNotations</span></a>.<br/>

<br/>
</div>

<div class="doc">
<a id="lab29"></a><h1 class="section">Preliminary Definitions</h1>
 The following type expresses a run by explicitly mentioning the used
    intermediate states and actions. Since we want to distinguish
    different runs between the same states, <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a></span> is a <span class="inlinecode"><span class="id" title="keyword">Type</span></span> and
    not just <span class="inlinecode"><span class="id" title="keyword">Prop</span></span> (With <span class="inlinecode"><span class="id" title="keyword">Prop</span></span>, all runs would collapse by proof irrelevance).
 
</div>
<div class="code">
<span class="id" title="keyword">Inductive</span> <a id="Run" class="idref" href="#Run"><span class="id" title="inductive">Run</span></a> {<a id="A:1" class="idref" href="#A:1"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:2" class="idref" href="#M:2"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:1"><span class="id" title="variable">A</span></a>} : <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;| <a id="RunNil" class="idref" href="#RunNil"><span class="id" title="constructor">RunNil</span></a> : <span class="id" title="keyword">∀</span> <a id="q:5" class="idref" href="#q:5"><span class="id" title="binder">q</span></a> <a id="q':6" class="idref" href="#q':6"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:2"><span class="id" title="variable">M</span></a>, <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#q:5"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':6"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#Run:3"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:5"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':6"><span class="id" title="variable">q'</span></a><br/>
&nbsp;&nbsp;| <a id="RunSnoc" class="idref" href="#RunSnoc"><span class="id" title="constructor">RunSnoc</span></a> : <span class="id" title="keyword">∀</span> (<a id="q:7" class="idref" href="#q:7"><span class="id" title="binder">q</span></a> <a id="q':8" class="idref" href="#q':8"><span class="id" title="binder">q'</span></a> <a id="q'':9" class="idref" href="#q'':9"><span class="id" title="binder">q''</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:2"><span class="id" title="variable">M</span></a>) (<a id="a:10" class="idref" href="#a:10"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.TreeShapedCode.html#A:1"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#Run:3"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:7"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':8"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#M:2"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':8"><span class="id" title="variable">q'</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.TreeShapedCode.html#a:10"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#q'':9"><span class="id" title="variable">q''</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#Run:3"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:7"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q'':9"><span class="id" title="variable">q''</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="RunNil'" class="idref" href="#RunNil'"><span class="id" title="definition">RunNil'</span></a> {<a id="A:11" class="idref" href="#A:11"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:12" class="idref" href="#M:12"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:11"><span class="id" title="variable">A</span></a>} (<a id="q:13" class="idref" href="#q:13"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:12"><span class="id" title="variable">M</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:13"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:13"><span class="id" title="variable">q</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
We can project away all the states and then yield a list of action labels: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="proj_run_actions" class="idref" href="#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> {<a id="A:14" class="idref" href="#A:14"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:15" class="idref" href="#M:15"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:14"><span class="id" title="variable">A</span></a>} {<a id="q:16" class="idref" href="#q:16"><span class="id" title="binder">q</span></a> <a id="q':17" class="idref" href="#q':17"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:15"><span class="id" title="variable">M</span></a>}<br/>
&nbsp;&nbsp;(<a id="r:18" class="idref" href="#r:18"><span class="id" title="binder">r</span></a>: <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:16"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':17"><span class="id" title="variable">q'</span></a>): <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:14"><span class="id" title="variable">A</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">r</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">exact</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">exact</span> (<span class="id" title="var">IHr</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>).<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="proj_run_actions_correct" class="idref" href="#proj_run_actions_correct"><span class="id" title="lemma">proj_run_actions_correct</span></a> {<a id="A:19" class="idref" href="#A:19"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:20" class="idref" href="#M:20"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:19"><span class="id" title="variable">A</span></a>} (<a id="q:21" class="idref" href="#q:21"><span class="id" title="binder">q</span></a> <a id="q':22" class="idref" href="#q':22"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:20"><span class="id" title="variable">M</span></a>) (<a id="r:23" class="idref" href="#r:23"><span class="id" title="binder">r</span></a>: <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:21"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':22"><span class="id" title="variable">q'</span></a>):<br/>
&nbsp;&nbsp;(<a class="idref" href="Top.TreeShapedCode.html#M:20"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:21"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> <a class="idref" href="Top.TreeShapedCode.html#r:23"><span class="id" title="variable">r</span></a><a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">)</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':22"><span class="id" title="variable">q'</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">r</span>; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">eauto</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Proposition</span> <a id="exists_run" class="idref" href="#exists_run"><span class="id" title="lemma">exists_run</span></a> {<a id="A:24" class="idref" href="#A:24"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:25" class="idref" href="#M:25"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:24"><span class="id" title="variable">A</span></a>}<br/>
&nbsp;&nbsp;(<a id="q:26" class="idref" href="#q:26"><span class="id" title="binder">q</span></a> <a id="q':27" class="idref" href="#q':27"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:25"><span class="id" title="variable">M</span></a>) (<a id="w:28" class="idref" href="#w:28"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:24"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#M:25"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:26"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:28"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':27"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="r:29" class="idref" href="#r:29"><span class="id" title="binder">r</span></a>: <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:26"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':27"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> <a class="idref" href="Top.TreeShapedCode.html#r:29"><span class="id" title="variable">r</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:28"><span class="id" title="variable">w</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">a</span> ?] <span class="id" title="keyword">using</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev_ind"><span class="id" title="lemma">rev_ind</span></a>; <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">inversion</span> <span class="id" title="var">Hyp</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">q0</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.TreeShapedCode.html#RunNil'"><span class="id" title="definition">RunNil'</span></a> <span class="id" title="var">q</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> [<span class="id" title="var">R_w</span> <span class="id" title="var">R_x</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#gtrans_singleton"><span class="id" title="lemma">gtrans_singleton</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">R_x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw</span> <span class="id" title="tactic">in</span> <span class="id" title="var">R_w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R_w</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">r</span> <span class="id" title="var">Eq_r</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="Top.TreeShapedCode.html#RunSnoc"><span class="id" title="constructor">RunSnoc</span></a> <span class="id" title="var">q</span> <span class="id" title="var">p</span> <span class="id" title="var">q'</span> <span class="id" title="var">a</span> <span class="id" title="var">_</span> <span class="id" title="var">_</span>); <span class="id" title="tactic">try</span> <span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_r</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
An LTS is tree shaped if each state is reached from the initial
    state by a unique run. We split this into being <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#Reachable"><span class="id" title="definition">Reachable</span></a></span>, which
    is a <span class="inlinecode"><span class="id" title="keyword">Type</span></span>, and the uniqueness, which is a <span class="inlinecode"><span class="id" title="keyword">Prop</span></span>. We need the
    reachability to be a type, because otherwise, we can't extract
    the witness in <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a></span> later. 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="Reachable" class="idref" href="#Reachable"><span class="id" title="definition">Reachable</span></a> {<a id="A:30" class="idref" href="#A:30"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:31" class="idref" href="#M:31"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:30"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:32" class="idref" href="#q:32"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:31"><span class="id" title="variable">M</span></a>), <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:31"><span class="id" title="variable">M</span></a>) <a class="idref" href="Top.TreeShapedCode.html#q:32"><span class="id" title="variable">q</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="UniquelyReachable" class="idref" href="#UniquelyReachable"><span class="id" title="definition">UniquelyReachable</span></a> {<a id="A:33" class="idref" href="#A:33"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:34" class="idref" href="#M:34"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:33"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:35" class="idref" href="#q:35"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:34"><span class="id" title="variable">M</span></a>) (<a id="r1:36" class="idref" href="#r1:36"><span class="id" title="binder">r1</span></a> <a id="r2:37" class="idref" href="#r2:37"><span class="id" title="binder">r2</span></a>: <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:34"><span class="id" title="variable">M</span></a>) <a class="idref" href="Top.TreeShapedCode.html#q:35"><span class="id" title="variable">q</span></a>), <a class="idref" href="Top.TreeShapedCode.html#r1:36"><span class="id" title="variable">r1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#r2:37"><span class="id" title="variable">r2</span></a>.<br/>

<br/>
</div>

<div class="doc">
A leaf in a (usually tree shaped) LTS is a state that can't do
    any transition. 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="Leaf" class="idref" href="#Leaf"><span class="id" title="definition">Leaf</span></a> {<a id="A:38" class="idref" href="#A:38"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:39" class="idref" href="#M:39"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:38"><span class="id" title="variable">A</span></a>} (<a id="q:40" class="idref" href="#q:40"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:39"><span class="id" title="variable">M</span></a>) : <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">¬</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="a:41" class="idref" href="#a:41"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.TreeShapedCode.html#A:38"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q':42" class="idref" href="#q':42"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:39"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#q:40"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--</span></a> <a class="idref" href="Top.TreeShapedCode.html#a:41"><span class="id" title="variable">a</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':42"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">)</span></a>.<br/>

<br/>
<span class="id" title="keyword">Example</span> <a id="InfiniteChainLTS_has_no_leaves" class="idref" href="#InfiniteChainLTS_has_no_leaves"><span class="id" title="definition">InfiniteChainLTS_has_no_leaves</span></a> {<a id="A:43" class="idref" href="#A:43"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="a:44" class="idref" href="#a:44"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.TreeShapedCode.html#A:43"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> <a id="q:45" class="idref" href="#q:45"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.LTS.html#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#a:44"><span class="id" title="variable">a</span></a>), <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">¬</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#Leaf"><span class="id" title="definition">Leaf</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:45"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">isLeaf</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">isLeaf</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>. <span class="id" title="tactic">∃</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#S"><span class="id" title="constructor">S</span></a> <span class="id" title="var">q</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="NonRootLeaves" class="idref" href="#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> {<a id="A:46" class="idref" href="#A:46"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:47" class="idref" href="#M:47"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:46"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Type</span> :=<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a> <a id="q:48" class="idref" href="#q:48"><span class="id" title="binder">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:47"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.TreeShapedCode.html#Leaf"><span class="id" title="definition">Leaf</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:48"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:48"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;&gt;'_x"><span class="id" title="notation">≠</span></a> <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:47"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_nonrootleaves" class="idref" href="#proj_nonrootleaves"><span class="id" title="definition">proj_nonrootleaves</span></a> {<a id="A:49" class="idref" href="#A:49"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} {<a id="M:50" class="idref" href="#M:50"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:49"><span class="id" title="variable">A</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:50"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:50"><span class="id" title="variable">M</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Coercion</span> <a class="idref" href="Top.TreeShapedCode.html#proj_nonrootleaves"><span class="id" title="definition">proj_nonrootleaves</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_nonrootleaves"><span class="id" title="definition">:</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_nonrootleaves"><span class="id" title="definition">NonRootLeaves</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_nonrootleaves"><span class="id" title="definition">&gt;-&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_nonrootleaves"><span class="id" title="definition">states</span></a>.<br/>

<br/>
</div>

<div class="doc">
An LTS is grounded if every state has a path to a leaf:
 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="Grounded" class="idref" href="#Grounded"><span class="id" title="definition">Grounded</span></a> {<a id="A:51" class="idref" href="#A:51"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:52" class="idref" href="#M:52"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:51"><span class="id" title="variable">A</span></a>) : <span class="id" title="keyword">Prop</span> :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> (<a id="q:53" class="idref" href="#q:53"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:52"><span class="id" title="variable">M</span></a>), <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q':54" class="idref" href="#q':54"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:52"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.TreeShapedCode.html#Leaf"><span class="id" title="definition">Leaf</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':54"><span class="id" title="variable">q'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.LTS.html#inhabited"><span class="id" title="inductive">inhabited</span></a> (<a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:53"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':54"><span class="id" title="variable">q'</span></a>).<br/>

<br/>
</div>

<div class="doc">
    Here, it is important that we allow arbitrary <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#Leaf"><span class="id" title="definition">Leaf</span></a></span> instead of
    restricting to <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a></span>, because otherwise, the LTS
    with only one state would not be grounded:
 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="SingletonLTS_is_grounded" class="idref" href="#SingletonLTS_is_grounded"><span class="id" title="definition">SingletonLTS_is_grounded</span></a> {<a id="A:55" class="idref" href="#A:55"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#Grounded"><span class="id" title="definition">Grounded</span></a> (<span class="id" title="var">A</span>:=<a class="idref" href="Top.TreeShapedCode.html#A:55"><span class="id" title="variable">A</span></a>) <a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">constructor</span>. <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The infinite chain example however is not grounded: 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="InfiniteChainLTS_is_not_grounded" class="idref" href="#InfiniteChainLTS_is_not_grounded"><span class="id" title="definition">InfiniteChainLTS_is_not_grounded</span></a> {<a id="A:56" class="idref" href="#A:56"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="a:57" class="idref" href="#a:57"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.TreeShapedCode.html#A:56"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">¬</span></a> <a class="idref" href="Top.TreeShapedCode.html#Grounded"><span class="id" title="definition">Grounded</span></a> (<a class="idref" href="Top.LTS.html#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#a:57"><span class="id" title="variable">a</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">Contr</span> 0).<br/>
&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#InfiniteChainLTS_has_no_leaves"><span class="id" title="definition">InfiniteChainLTS_has_no_leaves</span></a>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="hd_rel_left_unique_on_trees" class="idref" href="#hd_rel_left_unique_on_trees"><span class="id" title="lemma">hd_rel_left_unique_on_trees</span></a>  {<a id="A:58" class="idref" href="#A:58"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:59" class="idref" href="#M:59"><span class="id" title="binder">M</span></a> <a id="N:60" class="idref" href="#N:60"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:58"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#N:60"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#UniquelyReachable"><span class="id" title="definition">UniquelyReachable</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:59"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#left_unique"><span class="id" title="definition">left_unique</span></a> (<a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="keyword">fun</span> (<a id="q:61" class="idref" href="#q:61"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:59"><span class="id" title="variable">M</span></a>) (<a id="p:62" class="idref" href="#p:62"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:60"><span class="id" title="variable">N</span></a>) ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a>)).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">N_det</span> <span class="id" title="var">Uniq_M</span> <span class="id" title="var">x</span> <span class="id" title="var">y1</span> <span class="id" title="var">y2</span> <span class="id" title="var">Hxy1</span> <span class="id" title="var">Hxy2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hxy1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w</span> [<span class="id" title="var">Hxw</span> [<span class="id" title="var">Hy1w</span> <span class="id" title="var">_</span>]]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hxy2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w'</span> [<span class="id" title="var">Hxw'</span> [<span class="id" title="var">Hy2w</span> <span class="id" title="var">_</span>]]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">w'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#exists_run"><span class="id" title="lemma">exists_run</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hxw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#exists_run"><span class="id" title="lemma">exists_run</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hxw'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hxw</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">r1</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hxw'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">r2</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">r1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">r2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">Uniq_M</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#deterministic_sequence"><span class="id" title="lemma">deterministic_sequence</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#list_rel_lift_id"><span class="id" title="lemma">list_rel_lift_id</span></a>. <span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Theorem</span> <a id="tree_isomorphism_if_same_traces" class="idref" href="#tree_isomorphism_if_same_traces"><span class="id" title="lemma">tree_isomorphism_if_same_traces</span></a> {<a id="A:63" class="idref" href="#A:63"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:64" class="idref" href="#M:64"><span class="id" title="binder">M</span></a> <a id="N:65" class="idref" href="#N:65"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:63"><span class="id" title="variable">A</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#M:64"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#N:65"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#UniquelyReachable"><span class="id" title="definition">UniquelyReachable</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:64"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#UniquelyReachable"><span class="id" title="definition">UniquelyReachable</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:65"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Sets.Ensembles.html#Same_set"><span class="id" title="definition">Same_set</span></a> <span class="id" title="var">_</span> (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:64"><span class="id" title="variable">M</span></a>) (<a class="idref" href="Top.LTS.html#traces"><span class="id" title="definition">traces</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:65"><span class="id" title="variable">N</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#M:64"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:65"><span class="id" title="variable">N</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">M_det</span> <span class="id" title="var">N_det</span> <span class="id" title="var">Uniq_M</span> <span class="id" title="var">Uniq_N</span> <span class="id" title="var">TraceEquiv</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">S</span> := <span class="id" title="keyword">fun</span> (<a id="q:68" class="idref" href="#q:68"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>) (<a id="p:69" class="idref" href="#p:69"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">N</span>) ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#Build_PathIsomorphism"><span class="id" title="lemma">Build_PathIsomorphism</span></a> <span class="id" title="keyword">with</span> (<span class="id" title="var">rel</span> := <span class="id" title="var">S</span>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#S"><span class="id" title="constructor">S</span></a>; <span class="id" title="tactic">clear</span> <span class="id" title="var">S</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">unfold_goal</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">TraceEquiv</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#trace_inclusion_yields_step_closed"><span class="id" title="lemma">trace_inclusion_yields_step_closed</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">TraceEquiv</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#trace_inclusion_yields_step_closed"><span class="id" title="lemma">trace_inclusion_yields_step_closed</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#hd_rel_left_unique_on_trees"><span class="id" title="lemma">hd_rel_left_unique_on_trees</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#right_unique"><span class="id" title="definition">right_unique</span></a>. <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#converse"><span class="id" title="definition">converse</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">T</span> := <span class="id" title="keyword">fun</span> (<a id="q:72" class="idref" href="#q:72"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">N</span>) (<a id="p:73" class="idref" href="#p:73"><span class="id" title="binder">p</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> <span class="id" title="var">M</span>) ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#True"><span class="id" title="inductive">True</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.LTS.html#left_unique"><span class="id" title="definition">left_unique</span></a> (<a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <span class="id" title="var">T</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Flipped</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#hd_rel_left_unique_on_trees"><span class="id" title="lemma">hd_rel_left_unique_on_trees</span></a>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#left_unique"><span class="id" title="definition">left_unique</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>. <span class="id" title="tactic">eapply</span> <span class="id" title="var">Flipped</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="tactic">unfold</span> <a class="idref" href="Top.LTS.html#history_dependent_subrel"><span class="id" title="definition">history_dependent_subrel</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">all</span>: <span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>; <span class="id" title="tactic">eauto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab30"></a><h1 class="section">Definition of Tree-Shaped Action Code</h1>
 to make the use of the projections easier, we have A and B
as implicit parameters: 
</div>
<div class="code">
<span class="id" title="keyword">Record</span> <a id="TreeShapedCode'" class="idref" href="#TreeShapedCode'"><span class="id" title="record">TreeShapedCode'</span></a> {<a id="A:74" class="idref" href="#A:74"><span class="id" title="binder">A</span></a> <a id="B:75" class="idref" href="#B:75"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} := {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="tsc_lts" class="idref" href="#tsc_lts"><span class="id" title="projection">tsc_lts</span></a> :&gt; <a class="idref" href="Top.LTS.html#LTS'"><span class="id" title="record">LTS'</span></a> (<span class="id" title="var">Alphabet</span>:=<a class="idref" href="Top.TreeShapedCode.html#A:74"><span class="id" title="variable">A</span></a>);<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="tsc_det" class="idref" href="#tsc_det"><span class="id" title="projection">tsc_det</span></a> : (<a class="idref" href="Top.TreeShapedCode.html#tsc_lts:77"><span class="id" title="method">tsc_lts</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">is</span></a> <a class="idref" href="Top.LTS.html#::type_scope:x_'is'_'deterministic'"><span class="id" title="notation">deterministic</span></a>) ;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;</div>

<div class="doc">
The fact that we are tree-shaped is split into
     being reachable (a <span class="inlinecode"><span class="id" title="keyword">Type</span></span>) and having unique
     runs (a <span class="inlinecode"><span class="id" title="keyword">Prop</span></span>): 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<a id="tsc_run" class="idref" href="#tsc_run"><span class="id" title="projection">tsc_run</span></a> : <a class="idref" href="Top.TreeShapedCode.html#Reachable"><span class="id" title="definition">Reachable</span></a> <a class="idref" href="Top.TreeShapedCode.html#tsc_lts:77"><span class="id" title="method">tsc_lts</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="tsc_uniq_run" class="idref" href="#tsc_uniq_run"><span class="id" title="projection">tsc_uniq_run</span></a> : <a class="idref" href="Top.TreeShapedCode.html#UniquelyReachable"><span class="id" title="definition">UniquelyReachable</span></a> <a class="idref" href="Top.TreeShapedCode.html#tsc_lts:77"><span class="id" title="method">tsc_lts</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="tsc_label" class="idref" href="#tsc_label"><span class="id" title="projection">tsc_label</span></a> : <a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> <a class="idref" href="Top.TreeShapedCode.html#tsc_lts:77"><span class="id" title="method">tsc_lts</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:75"><span class="id" title="variable">B</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a id="tsc_injective_label" class="idref" href="#tsc_injective_label"><span class="id" title="projection">tsc_injective_label</span></a> : <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.FinFun.html#Injective"><span class="id" title="definition">Injective</span></a> <a class="idref" href="Top.TreeShapedCode.html#tsc_label:81"><span class="id" title="method">tsc_label</span></a>;<br/>
&nbsp;&nbsp;}.<br/>

<br/>
</div>

<div class="doc">
We now make A and B explicit for nicer statements: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="TreeShapedCode" class="idref" href="#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> (<a id="A:83" class="idref" href="#A:83"><span class="id" title="binder">A</span></a> <a id="B:84" class="idref" href="#B:84"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>) :=<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode'"><span class="id" title="record">TreeShapedCode'</span></a> (<span class="id" title="var">A</span>:=<a class="idref" href="Top.TreeShapedCode.html#A:83"><span class="id" title="variable">A</span></a>) (<span class="id" title="var">B</span>:=<a class="idref" href="Top.TreeShapedCode.html#B:84"><span class="id" title="variable">B</span></a>).<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="TreeRepresentsMap" class="idref" href="#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> {<a id="A:85" class="idref" href="#A:85"><span class="id" title="binder">A</span></a> <a id="B:86" class="idref" href="#B:86"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}<br/>
&nbsp;&nbsp;&nbsp;(<a id="M:87" class="idref" href="#M:87"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:85"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:86"><span class="id" title="variable">B</span></a>) (<a id="f:88" class="idref" href="#f:88"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:86"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:85"><span class="id" title="variable">A</span></a>)) : <span class="id" title="keyword">Prop</span><br/>
&nbsp;&nbsp;&nbsp;:= <span class="id" title="keyword">∀</span> (<a id="b:89" class="idref" href="#b:89"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:86"><span class="id" title="variable">B</span></a>) (<a id="w:90" class="idref" href="#w:90"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:85"><span class="id" title="variable">A</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#f:88"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:89"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:90"><span class="id" title="variable">w</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="q:91" class="idref" href="#q:91"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:87"><span class="id" title="variable">M</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#M:87"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:87"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:90"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:91"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.TreeShapedCode.html#tsc_label"><span class="id" title="projection">tsc_label</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:87"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:91"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:89"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
</div>

<div class="doc">
<a id="lab31"></a><h1 class="section">From Tree-Shaped Codes to Map-Based Codes</h1>

<div class="paragraph"> </div>

<a id="lab32"></a><h2 class="section">Uniqueness</h2>
 We can directly start with proving uniqueness:
    For a fixed tree-shaped code M, there is at most
    one <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a></span> satisfying <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a></span>:
    
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="TreeDefinesMapUniquely" class="idref" href="#TreeDefinesMapUniquely"><span class="id" title="lemma">TreeDefinesMapUniquely</span></a><br/>
&nbsp;&nbsp;{<a id="A:92" class="idref" href="#A:92"><span class="id" title="binder">A</span></a> <a id="B:93" class="idref" href="#B:93"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:94" class="idref" href="#M:94"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:92"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:93"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="f:95" class="idref" href="#f:95"><span class="id" title="binder">f</span></a> <a id="g:96" class="idref" href="#g:96"><span class="id" title="binder">g</span></a> : <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:92"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:93"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:94"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:95"><span class="id" title="variable">f</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:94"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#g:96"><span class="id" title="variable">g</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><span class="id" title="keyword">∀</span> <a id="b:97" class="idref" href="#b:97"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:93"><span class="id" title="variable">B</span></a>, <a class="idref" href="Top.TreeShapedCode.html#f:95"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:97"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#g:96"><span class="id" title="variable">g</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:97"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">H_f</span> <span class="id" title="var">H_g</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">f</span> <span class="id" title="var">b</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <span class="id" title="var">H_f</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H_g</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> (<span class="id" title="var">g</span> <span class="id" title="var">b</span>) <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_g_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <span class="id" title="var">H_g</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_g_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H_f</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_g_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_g_b</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">trivial</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab33"></a><h2 class="section">Existence</h2>
 So the rest of this section is concerned with proving existence. 
<div class="paragraph"> </div>

 In the direction from tree-shaped to partial map, we require that
    for each b in B, we have a decision procedure telling us
    whether the is a leaf labelled b.  The <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#DecisionProc"><span class="id" title="definition">DecisionProc</span></a></span> type corresponds to <span class="inlinecode"><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.Decidable.html#decidable"><span class="id" title="definition">decidable</span></a></span>, but is a type
 and so has extractable witnesses: 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="DecisionProc" class="idref" href="#DecisionProc"><span class="id" title="definition">DecisionProc</span></a> (<a id="P:98" class="idref" href="#P:98"><span class="id" title="binder">P</span></a>: <span class="id" title="keyword">Type</span>) := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#sumor"><span class="id" title="inductive">sumor</span></a> <a class="idref" href="Top.TreeShapedCode.html#P:98"><span class="id" title="variable">P</span></a> (<a class="idref" href="Top.TreeShapedCode.html#P:98"><span class="id" title="variable">P</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a>).<br/>
<span class="id" title="keyword">Definition</span> <a id="TreeShapeTND" class="idref" href="#TreeShapeTND"><span class="id" title="definition">TreeShapeTND</span></a> {<a id="A:99" class="idref" href="#A:99"><span class="id" title="binder">A</span></a> <a id="B:100" class="idref" href="#B:100"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:101" class="idref" href="#M:101"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:99"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:100"><span class="id" title="variable">B</span></a>) :=<br/>
&nbsp;&nbsp;<span class="id" title="keyword">∀</span> <a id="b:102" class="idref" href="#b:102"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:100"><span class="id" title="variable">B</span></a>, <a class="idref" href="Top.TreeShapedCode.html#DecisionProc"><span class="id" title="definition">DecisionProc</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a> <a id="l:103" class="idref" href="#l:103"><span class="id" title="binder">l</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:101"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.TreeShapedCode.html#tsc_label"><span class="id" title="projection">tsc_label</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:101"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#l:103"><span class="id" title="variable">l</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:102"><span class="id" title="variable">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>).<br/>
<span class="id" title="keyword">Definition</span> <a id="RunTree" class="idref" href="#RunTree"><span class="id" title="definition">RunTree</span></a> {<a id="A:104" class="idref" href="#A:104"><span class="id" title="binder">A</span></a> <a id="B:105" class="idref" href="#B:105"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:106" class="idref" href="#M:106"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:104"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:105"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeShapeTND"><span class="id" title="definition">TreeShapeTND</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:106"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#B:105"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:104"><span class="id" title="variable">A</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">tnd</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">tnd</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">exact</span> (<a class="idref" href="Top.TreeShapedCode.html#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> (<a class="idref" href="Top.TreeShapedCode.html#tsc_run"><span class="id" title="projection">tsc_run</span></a> <span class="id" title="var">M</span> <span class="id" title="var">l</span>)).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">exact</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#None"><span class="id" title="constructor">None</span></a>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Proposition</span> <a id="RunTree_is_ne_word" class="idref" href="#RunTree_is_ne_word"><span class="id" title="lemma">RunTree_is_ne_word</span></a> {<a id="A:107" class="idref" href="#A:107"><span class="id" title="binder">A</span></a> <a id="B:108" class="idref" href="#B:108"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:109" class="idref" href="#M:109"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:107"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:108"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="tnd:110" class="idref" href="#tnd:110"><span class="id" title="binder">tnd</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapeTND"><span class="id" title="definition">TreeShapeTND</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:109"><span class="id" title="variable">M</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#code_ne_word"><span class="id" title="definition">code_ne_word</span></a> (<a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:109"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#tnd:110"><span class="id" title="variable">tnd</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">tnd</span> <span class="id" title="var">b</span>); <span class="id" title="tactic">try</span> <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">Contr</span> <span class="id" title="keyword">as</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <span class="id" title="var">l</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">Run</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions_correct"><span class="id" title="lemma">proj_run_actions_correct</span></a>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run</span>; <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">x</span>. <span class="id" title="var">autodestruct</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="TreeToMap" class="idref" href="#TreeToMap"><span class="id" title="lemma">TreeToMap</span></a> {<a id="A:111" class="idref" href="#A:111"><span class="id" title="binder">A</span></a> <a id="B:112" class="idref" href="#B:112"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:113" class="idref" href="#M:113"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:111"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:112"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="tnd:114" class="idref" href="#tnd:114"><span class="id" title="binder">tnd</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapeTND"><span class="id" title="definition">TreeShapeTND</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:113"><span class="id" title="variable">M</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:113"><span class="id" title="variable">M</span></a> (<a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:113"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#tnd:114"><span class="id" title="variable">tnd</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">EqRunTree</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">EqRunTree</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">tnd</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> <span class="id" title="var">Eq_l</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions_correct"><span class="id" title="lemma">proj_run_actions_correct</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">Ex_q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Ex_q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span> [<span class="id" title="var">Run_w</span> <span class="id" title="var">l_q_is_b</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">tnd</span> <span class="id" title="var">b</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> <span class="id" title="var">Eq_l</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">q</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">l</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.TreeShapedCode.html#tsc_injective_label"><span class="id" title="projection">tsc_injective_label</span></a> <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">b</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#exists_run"><span class="id" title="lemma">exists_run</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_w</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">r</span> <span class="id" title="var">Eq_r</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">r</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#tsc_run"><span class="id" title="projection">tsc_run</span></a> <span class="id" title="var">M</span> <span class="id" title="var">l</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#tsc_uniq_run"><span class="id" title="projection">tsc_uniq_run</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">r</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">f</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="sig_proof_irrelevance" class="idref" href="#sig_proof_irrelevance"><span class="id" title="lemma">sig_proof_irrelevance</span></a> {<a id="X:115" class="idref" href="#X:115"><span class="id" title="binder">X</span></a>:<span class="id" title="keyword">Type</span>} {<a id="P:116" class="idref" href="#P:116"><span class="id" title="binder">P</span></a>:<a class="idref" href="Top.TreeShapedCode.html#X:115"><span class="id" title="variable">X</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <span class="id" title="keyword">Prop</span>}<br/>
&nbsp;&nbsp;(<a id="x1:118" class="idref" href="#x1:118"><span class="id" title="binder">x1</span></a> <a id="x2:119" class="idref" href="#x2:119"><span class="id" title="binder">x2</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a><a id="x:117" class="idref" href="#x:117"><span class="id" title="binder">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.TreeShapedCode.html#X:115"><span class="id" title="variable">X</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a><a class="idref" href="Top.TreeShapedCode.html#P:116"><span class="id" title="variable">P</span></a> <a class="idref" href="Top.TreeShapedCode.html#x:117"><span class="id" title="variable">x</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a> <a class="idref" href="Top.TreeShapedCode.html#x1:118"><span class="id" title="variable">x1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a> <a class="idref" href="Top.TreeShapedCode.html#x2:119"><span class="id" title="variable">x2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#x1:118"><span class="id" title="variable">x1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#x2:119"><span class="id" title="variable">x2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">x2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">x0</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Proposition</span> <a id="RunTree_is_prefix_free" class="idref" href="#RunTree_is_prefix_free"><span class="id" title="lemma">RunTree_is_prefix_free</span></a> {<a id="A:120" class="idref" href="#A:120"><span class="id" title="binder">A</span></a> <a id="B:121" class="idref" href="#B:121"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:122" class="idref" href="#M:122"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:120"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:121"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="tnd:123" class="idref" href="#tnd:123"><span class="id" title="binder">tnd</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapeTND"><span class="id" title="definition">TreeShapeTND</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:122"><span class="id" title="variable">M</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#prefix_free"><span class="id" title="definition">prefix_free</span></a> (<a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:122"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#tnd:123"><span class="id" title="variable">tnd</span></a>).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">R</span>:= <a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <span class="id" title="var">M</span> <span class="id" title="var">tnd</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">replace</span> (<a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <span class="id" title="var">M</span> <span class="id" title="var">tnd</span>) <span class="id" title="keyword">with</span> <span class="id" title="var">R</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">b1</span> <span class="id" title="var">b2</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#TreeToMap"><span class="id" title="lemma">TreeToMap</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l1</span> [<span class="id" title="var">Run_l1</span> <span class="id" title="var">Label1</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#TreeToMap"><span class="id" title="lemma">TreeToMap</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l2</span> [<span class="id" title="var">Run_l2</span> <span class="id" title="var">Label2</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">y</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_l2</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_l2</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l1'</span> [<span class="id" title="var">Run_l1'</span> <span class="id" title="var">Run_l2</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">x</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">l1'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">l1</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#deterministic_sequence"><span class="id" title="lemma">deterministic_sequence</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.TreeShapedCode.html#tsc_det"><span class="id" title="projection">tsc_det</span></a> <span class="id" title="var">M</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#list_rel_lift_id"><span class="id" title="lemma">list_rel_lift_id</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#proj2"><span class="id" title="lemma">proj2</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">l1'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;if&nbsp;the&nbsp;path&nbsp;l1&nbsp;==&gt;&nbsp;l2&nbsp;is&nbsp;empty:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_l2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">l1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">l2</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="comment">(*&nbsp;unfold&nbsp;NonRootLeaves&nbsp;in&nbsp;*.&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#sig_proof_irrelevance"><span class="id" title="lemma">sig_proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">l2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="comment">(*&nbsp;if&nbsp;l1&nbsp;==&gt;&nbsp;l2&nbsp;is&nbsp;nonempty:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Run_l2</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l1</span> [<span class="id" title="var">isLeaf</span> ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">isLeaf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">q_a</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
Bringing all the previous results together: 
<div class="paragraph"> </div>

 For each tree-shaped code, we have a map-based code.
    Note that we have proven uniqueness already in
    <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#TreeDefinesMapUniquely"><span class="id" title="lemma">TreeDefinesMapUniquely</span></a></span> above.

</div>
<div class="code">
<span class="id" title="keyword">Theorem</span> <a id="EveryTreeShapedCodeInducesSomeMapBasedCode" class="idref" href="#EveryTreeShapedCodeInducesSomeMapBasedCode"><span class="id" title="lemma">EveryTreeShapedCodeInducesSomeMapBasedCode</span></a><br/>
&nbsp;&nbsp;{<a id="A:124" class="idref" href="#A:124"><span class="id" title="binder">A</span></a> <a id="B:125" class="idref" href="#B:125"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="M:126" class="idref" href="#M:126"><span class="id" title="binder">M</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:124"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:125"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeShapeTND"><span class="id" title="definition">TreeShapeTND</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:126"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="f:127" class="idref" href="#f:127"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:124"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:125"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:126"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:127"><span class="id" title="variable">f</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">tnd</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="Top.CodeMap.html#Build_Code"><span class="id" title="constructor">Build_Code</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> (<a class="idref" href="Top.TreeShapedCode.html#RunTree"><span class="id" title="definition">RunTree</span></a> <span class="id" title="var">M</span> <span class="id" title="var">tnd</span>) <span class="id" title="var">_</span> <span class="id" title="var">_</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#RunTree_is_ne_word"><span class="id" title="lemma">RunTree_is_ne_word</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#RunTree_is_prefix_free"><span class="id" title="lemma">RunTree_is_prefix_free</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#TreeToMap"><span class="id" title="lemma">TreeToMap</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab34"></a><h1 class="section">From Map-Based Codes to Tree-Shaped Codes</h1>

<div class="paragraph"> </div>

<a id="lab35"></a><h2 class="section">Uniqueness</h2>

</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="MapDefinesTreeUniquely" class="idref" href="#MapDefinesTreeUniquely"><span class="id" title="lemma">MapDefinesTreeUniquely</span></a><br/>
&nbsp;&nbsp;{<a id="A:128" class="idref" href="#A:128"><span class="id" title="binder">A</span></a> <a id="B:129" class="idref" href="#B:129"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:130" class="idref" href="#f:130"><span class="id" title="binder">f</span></a> : <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:128"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:129"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="M:131" class="idref" href="#M:131"><span class="id" title="binder">M</span></a> <a id="N:132" class="idref" href="#N:132"><span class="id" title="binder">N</span></a>: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:128"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:129"><span class="id" title="variable">B</span></a>) :<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#Grounded"><span class="id" title="definition">Grounded</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:131"><span class="id" title="variable">M</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#Grounded"><span class="id" title="definition">Grounded</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:132"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:131"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:130"><span class="id" title="variable">f</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:132"><span class="id" title="variable">N</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:130"><span class="id" title="variable">f</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#M:131"><span class="id" title="variable">M</span></a> <a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:132"><span class="id" title="variable">N</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">G_M</span> <span class="id" title="var">G_N</span> <span class="id" title="var">M_f</span> <span class="id" title="var">N_f</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#tree_isomorphism_if_same_traces"><span class="id" title="lemma">tree_isomorphism_if_same_traces</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">try</span> (<span class="id" title="tactic">destruct</span> <span class="id" title="var">M</span>; <span class="id" title="tactic">destruct</span> <span class="id" title="var">N</span>; <span class="id" title="tactic">eauto</span>; <span class="id" title="tactic">fail</span>).<br/>
</div>

<div class="doc">
Now, it remains to show that M and N have
   the same traces: 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" title="var">symmetric_cases</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">w</span> <span class="id" title="var">Run_w</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_w</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span> ?].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">G_M</span> <span class="id" title="var">q</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> [<span class="id" title="var">isLeaf</span> [<span class="id" title="var">r</span>]]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">v</span> := <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> <span class="id" title="var">r</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">M</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==</span></a> <span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">v</span> <a class="idref" href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c"><span class="id" title="notation">==&gt;</span></a> <span class="id" title="var">l</span>) <span class="id" title="keyword">as</span> <span class="id" title="var">Run_to_l</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.LTS.html#path_app"><span class="id" title="lemma">path_app</span></a>; <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions_correct"><span class="id" title="lemma">proj_run_actions_correct</span></a>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;</div>

<div class="doc">
let's distinguish if w++v is empty  
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">v</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;</div>

<div class="doc">
The case of an empty path is trivial
     because every LTS has the empty trace: 
</div>
<div class="code">
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_eq_nil"><span class="id" title="lemma">app_eq_nil</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">N</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;</div>

<div class="doc">
since w++v is non-empty, l can't be the root: 
</div>
<div class="code">
&nbsp;&nbsp;<span class="id" title="var">assert_in_subtype</span> <span class="id" title="var">l</span> (<a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> <span class="id" title="var">M</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#exists_run"><span class="id" title="lemma">exists_run</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Run_to_l</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Run_to_l</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">r1</span> <span class="id" title="var">Eq_r1</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">r1</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#RunNil"><span class="id" title="constructor">RunNil</span></a> (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span>) (<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">M</span>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#eq_refl"><span class="id" title="constructor">eq_refl</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#tsc_uniq_run"><span class="id" title="projection">tsc_uniq_run</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">r1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">Eq_r1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">b</span>:= <a class="idref" href="Top.TreeShapedCode.html#tsc_label"><span class="id" title="projection">tsc_label</span></a> <span class="id" title="var">M</span> <span class="id" title="var">l</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">f</span> <span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <span class="id" title="var">v</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Eq</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">M_f</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">l</span>. <span class="id" title="tactic">split</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">N_f</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Eq</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p</span> [<span class="id" title="var">R_q</span> <span class="id" title="var">L_q</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#path_app_rev"><span class="id" title="lemma">path_app_rev</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">R_q</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">R_q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">p'</span> [? ?]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">p'</span>. <span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
In above uniqueness result, we need that both M and N
    are grounded. To see this, we consider two examples of
    tree-shaped codes. The first example is a code on <span class="inlinecode"><a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a></span>:
 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="SingletonLTS_has_no_leaves" class="idref" href="#SingletonLTS_has_no_leaves"><span class="id" title="definition">SingletonLTS_has_no_leaves</span></a> {<a id="A:133" class="idref" href="#A:133"><span class="id" title="binder">A</span></a>: <span class="id" title="keyword">Type</span>}:<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> (@<a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:133"><span class="id" title="variable">A</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">r</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> [? ?]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Example</span> <a id="SingletonLTS_tree" class="idref" href="#SingletonLTS_tree"><span class="id" title="definition">SingletonLTS_tree</span></a> {<a id="A:134" class="idref" href="#A:134"><span class="id" title="binder">A</span></a> <a id="B:135" class="idref" href="#B:135"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>}: <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:134"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:135"><span class="id" title="variable">B</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">constructor</span> 1 <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="var">tsc_lts</span> := <a class="idref" href="Top.LTS.html#SingletonLTS"><span class="id" title="definition">SingletonLTS</span></a>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="var">tsc_label</span> := <span class="id" title="keyword">fun</span> <a id="r:137" class="idref" href="#r:137"><span class="id" title="binder">r</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False_rect"><span class="id" title="definition">False_rect</span></a> <span class="id" title="var">B</span> (<a class="idref" href="Top.TreeShapedCode.html#SingletonLTS_has_no_leaves"><span class="id" title="definition">SingletonLTS_has_no_leaves</span></a> <a class="idref" href="Top.TreeShapedCode.html#r:136"><span class="id" title="variable">r</span></a>)).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">intros</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>. <span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span>. <span class="id" title="tactic">intros</span> <span class="id" title="var">r1</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">r1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">x1</span> <span class="id" title="var">x2</span> ?.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">inner_contradiction</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
The other example code is on the <span class="inlinecode"><a class="idref" href="Top.LTS.html#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a></span>: 
</div>
<div class="code">

<br/>
<span class="id" title="keyword">Example</span> <a id="InfiniteChainLTS_tree" class="idref" href="#InfiniteChainLTS_tree"><span class="id" title="definition">InfiniteChainLTS_tree</span></a> {<a id="A:138" class="idref" href="#A:138"><span class="id" title="binder">A</span></a> <a id="B:139" class="idref" href="#B:139"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="a:140" class="idref" href="#a:140"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.TreeShapedCode.html#A:138"><span class="id" title="variable">A</span></a>): <a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:138"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:139"><span class="id" title="variable">B</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> (<a class="idref" href="Top.LTS.html#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a> <span class="id" title="var">a</span>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">No_NRL</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">r</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">r</span> <span class="id" title="keyword">as</span> [? []].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#InfiniteChainLTS_has_no_leaves"><span class="id" title="definition">InfiniteChainLTS_has_no_leaves</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">eassumption</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">constructor</span> 1 <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="var">tsc_lts</span> := <a class="idref" href="Top.LTS.html#InfiniteChainLTS"><span class="id" title="definition">InfiniteChainLTS</span></a> <span class="id" title="var">a</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="var">tsc_label</span> := <span class="id" title="keyword">fun</span> <a id="r:142" class="idref" href="#r:142"><span class="id" title="binder">r</span></a> ⇒ <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False_rect"><span class="id" title="definition">False_rect</span></a> <span class="id" title="var">B</span> (<span class="id" title="var">No_NRL</span> <a class="idref" href="Top.TreeShapedCode.html#r:141"><span class="id" title="variable">r</span></a>)).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q1</span> <span class="id" title="var">q2</span> <span class="id" title="var">a1</span> <span class="id" title="var">a2</span> <span class="id" title="var">T1</span> <span class="id" title="var">T2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">T1</span>. <span class="id" title="tactic">destruct</span> <span class="id" title="var">T2</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">constructor</span> 1. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">econstructor</span> 2. <span class="id" title="var">eassumption</span>. <span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;-<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">r1</span>. <span class="id" title="tactic">induction</span> <span class="id" title="var">r1</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">f_equal</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">Hyp</span> := <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions_correct"><span class="id" title="lemma">proj_run_actions_correct</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">r2</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#InfiniteChainLTS_monotone"><span class="id" title="lemma">InfiniteChainLTS_monotone</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">t</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Arith.PeanoNat.html#Nat.nle_succ_diag_l"><span class="id" title="lemma">PeanoNat.Nat.nle_succ_diag_l</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="var">exfalso</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">t</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">Hyp</span> := <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions_correct"><span class="id" title="lemma">proj_run_actions_correct</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">r1</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.LTS.html#InfiniteChainLTS_monotone"><span class="id" title="lemma">InfiniteChainLTS_monotone</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Arith.PeanoNat.html#Nat.nle_succ_diag_l"><span class="id" title="lemma">PeanoNat.Nat.nle_succ_diag_l</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;++ <span class="id" title="tactic">inversion</span> <span class="id" title="var">t</span>. <span class="id" title="tactic">inversion</span> <span class="id" title="var">t0</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">injection</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHr1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">x1</span> <span class="id" title="var">x2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">inner_contradiction</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
Thus, the two LTSs represent the same <span class="inlinecode"><a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a></span> but are
 not isomorphic: 
</div>
<div class="code">
<span class="id" title="keyword">Example</span> <a id="groundedness_is_needed_for_uniqueness" class="idref" href="#groundedness_is_needed_for_uniqueness"><span class="id" title="definition">groundedness_is_needed_for_uniqueness</span></a> {<a id="A:143" class="idref" href="#A:143"><span class="id" title="binder">A</span></a> <a id="B:144" class="idref" href="#B:144"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="a:145" class="idref" href="#a:145"><span class="id" title="binder">a</span></a>:<a class="idref" href="Top.TreeShapedCode.html#A:143"><span class="id" title="variable">A</span></a>}:<br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <a id="M:146" class="idref" href="#M:146"><span class="id" title="binder">M</span></a> := <a class="idref" href="Top.TreeShapedCode.html#SingletonLTS_tree"><span class="id" title="definition">SingletonLTS_tree</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="id" title="keyword">let</span> <a id="N:147" class="idref" href="#N:147"><span class="id" title="binder">N</span></a> := <a class="idref" href="Top.TreeShapedCode.html#InfiniteChainLTS_tree"><span class="id" title="definition">InfiniteChainLTS_tree</span></a> <a class="idref" href="Top.TreeShapedCode.html#a:145"><span class="id" title="variable">a</span></a> <span class="id" title="tactic">in</span><br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;Both&nbsp;LTSs&nbsp;represent&nbsp;the&nbsp;same&nbsp;code:&nbsp;*)</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:146"><span class="id" title="variable">M</span></a> (<a class="idref" href="Top.CodeMap.html#EmptyCode"><span class="id" title="definition">EmptyCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:143"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:144"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:147"><span class="id" title="variable">N</span></a> (<a class="idref" href="Top.CodeMap.html#EmptyCode"><span class="id" title="definition">EmptyCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:143"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:144"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;But&nbsp;they&nbsp;are&nbsp;not&nbsp;isomorphic:&nbsp;*)</span><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#M:146"><span class="id" title="variable">M</span></a><a class="idref" href="Top.LTS.html#7123c605943b5e01235e17fe532efcae"><span class="id" title="notation">≅</span></a><a class="idref" href="Top.TreeShapedCode.html#N:147"><span class="id" title="variable">N</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#False"><span class="id" title="inductive">False</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<span class="comment">(*&nbsp;and&nbsp;the&nbsp;reason&nbsp;is&nbsp;that&nbsp;one&nbsp;of&nbsp;them&nbsp;was&nbsp;not&nbsp;grounded:&nbsp;*)</span><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="Top.TreeShapedCode.html#Grounded"><span class="id" title="definition">Grounded</span></a> <a class="idref" href="Top.TreeShapedCode.html#M:146"><span class="id" title="variable">M</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">¬</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#Grounded"><span class="id" title="definition">Grounded</span></a> <a class="idref" href="Top.TreeShapedCode.html#N:147"><span class="id" title="variable">N</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#63a68285c81db8f9bc456233bb9ed181"><span class="id" title="notation">)</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>; [|<span class="id" title="tactic">split</span>]]].<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span> <span class="id" title="keyword">as</span> [? [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">inner_contradiction</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">b</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">split</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">inversion</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span> <span class="id" title="keyword">as</span> [? [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">inner_contradiction</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">Iso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Iso</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">Iso</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<span class="id" title="var">s0</span> <span class="id" title="var">_</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">r</span>; <span class="id" title="var">revgoals</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">r</span> <span class="id" title="keyword">as</span> [? [<span class="id" title="var">Contr</span> ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#SingletonLTS_is_grounded"><span class="id" title="definition">SingletonLTS_is_grounded</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#InfiniteChainLTS_is_not_grounded"><span class="id" title="definition">InfiniteChainLTS_is_not_grounded</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
<a id="lab36"></a><h2 class="section">Existence</h2>
 this definition is so complicated such that
    we can extract the witnessing b on the one hand
   and such that every w appears at most once on the other hand.
 
</div>
<div class="code">
<span class="id" title="keyword">Definition</span> <a id="PrefixStates" class="idref" href="#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> {<a id="A:148" class="idref" href="#A:148"><span class="id" title="binder">A</span></a> <a id="B:149" class="idref" href="#B:149"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:150" class="idref" href="#f:150"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:149"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:148"><span class="id" title="variable">A</span></a>))<br/>
&nbsp;&nbsp;:= <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#sum"><span class="id" title="inductive">sum</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#cc5e56ba3765e2d6b17e66d19b966f1d"><span class="id" title="notation">{</span></a> <a id="w:153" class="idref" href="#w:153"><span class="id" title="binder">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#cc5e56ba3765e2d6b17e66d19b966f1d"><span class="id" title="notation">:</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:148"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#cc5e56ba3765e2d6b17e66d19b966f1d"><span class="id" title="notation">&amp;</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a><a id="b:154" class="idref" href="#b:154"><span class="id" title="binder">b</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:149"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:150"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:154"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:153"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#cc5e56ba3765e2d6b17e66d19b966f1d"><span class="id" title="notation">}</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a> <a id="w:151" class="idref" href="#w:151"><span class="id" title="binder">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:148"><span class="id" title="variable">A</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:151"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#f031fe1957c4a4a8e217aa46af2b4e25"><span class="id" title="notation">∨</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:152" class="idref" href="#b:152"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:149"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:151"><span class="id" title="variable">w</span></a> (<a class="idref" href="Top.TreeShapedCode.html#f:150"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:152"><span class="id" title="variable">b</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>.<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="proj_prefixstate" class="idref" href="#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> {<a id="A:155" class="idref" href="#A:155"><span class="id" title="binder">A</span></a> <a id="B:156" class="idref" href="#B:156"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:157" class="idref" href="#f:157"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:156"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:155"><span class="id" title="variable">A</span></a>)}:<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:157"><span class="id" title="variable">f</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:155"><span class="id" title="variable">A</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#projT1"><span class="id" title="definition">projT1</span></a> <span class="id" title="var">s</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">apply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a> <span class="id" title="var">s</span>).<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
As usual, we disregard the prop when reasoning about equality.
    Because of the complicated definition of <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a></span>, we need
    both code axioms in the proof. 
</div>
<div class="code">
<span class="id" title="keyword">Lemma</span> <a id="ps_equal_helper" class="idref" href="#ps_equal_helper"><span class="id" title="lemma">ps_equal_helper</span></a> {<a id="A:158" class="idref" href="#A:158"><span class="id" title="binder">A</span></a> <a id="B:159" class="idref" href="#B:159"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:160" class="idref" href="#f:160"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:158"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:159"><span class="id" title="variable">B</span></a>} (<a id="w:161" class="idref" href="#w:161"><span class="id" title="binder">w</span></a>: <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:160"><span class="id" title="variable">f</span></a>) (<a id="b:162" class="idref" href="#b:162"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:159"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#f:160"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:162"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:161"><span class="id" title="variable">w</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="x:163" class="idref" href="#x:163"><span class="id" title="binder">x</span></a>: <span class="id" title="var">_</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:161"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#inl"><span class="id" title="constructor">inl</span></a> <a class="idref" href="Top.TreeShapedCode.html#x:163"><span class="id" title="variable">x</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w</span>|<span class="id" title="var">w</span>].<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> <span class="id" title="var">w</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w</span> <span class="id" title="var">Hyp</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_ne_word"><span class="id" title="definition">proj_code_ne_word</span></a> <span class="id" title="var">f</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">e</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">f</span> <span class="id" title="var">b'</span>) <span class="id" title="var">f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="ps_equal" class="idref" href="#ps_equal"><span class="id" title="lemma">ps_equal</span></a> {<a id="A:164" class="idref" href="#A:164"><span class="id" title="binder">A</span></a> <a id="B:165" class="idref" href="#B:165"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:166" class="idref" href="#f:166"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:164"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:165"><span class="id" title="variable">B</span></a>} (<a id="w1:167" class="idref" href="#w1:167"><span class="id" title="binder">w1</span></a> <a id="w2:168" class="idref" href="#w2:168"><span class="id" title="binder">w2</span></a>: <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:166"><span class="id" title="variable">f</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#w1:167"><span class="id" title="variable">w1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#w2:168"><span class="id" title="variable">w2</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#w1:167"><span class="id" title="variable">w1</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#w2:168"><span class="id" title="variable">w2</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intros</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w1</span> <span class="id" title="keyword">as</span> [[<span class="id" title="var">p1</span>]|[<span class="id" title="var">p1</span>]] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_w1</span>;<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w2</span> <span class="id" title="keyword">as</span> [[<span class="id" title="var">p2</span>]|[<span class="id" title="var">p2</span>]] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq_w2</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#sig_proof_irrelevance"><span class="id" title="lemma">sig_proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s0</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">e</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">e0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">Eq_w2</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">p1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.TreeShapedCode.html#ps_equal_helper"><span class="id" title="lemma">ps_equal_helper</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">e</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">Eq_w1</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">p2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.TreeShapedCode.html#ps_equal_helper"><span class="id" title="lemma">ps_equal_helper</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">e</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#sig_proof_irrelevance"><span class="id" title="lemma">sig_proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assumption</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="comment">(*&nbsp;The&nbsp;coercion&nbsp;often&nbsp;causes&nbsp;unexpected&nbsp;behaviour&nbsp;/&nbsp;confusing&nbsp;statements&nbsp;*)</span><br/>
<span class="comment">(*<br/>
Coercion&nbsp;proj_prefixstate&nbsp;:&nbsp;PrefixStates&nbsp;&gt;-&gt;&nbsp;list.<br/>
*)</span><br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="InitialPrefixStates" class="idref" href="#InitialPrefixStates"><span class="id" title="definition">InitialPrefixStates</span></a> {<a id="A:169" class="idref" href="#A:169"><span class="id" title="binder">A</span></a> <a id="B:170" class="idref" href="#B:170"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:171" class="idref" href="#f:171"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:170"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:169"><span class="id" title="variable">A</span></a>))<br/>
&nbsp;&nbsp;: <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:171"><span class="id" title="variable">f</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eapply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#inr"><span class="id" title="constructor">inr</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <span class="id" title="var">_</span>)).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>. <span class="id" title="tactic">left</span>. <span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="PrefixTreeLTS" class="idref" href="#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> {<a id="A:172" class="idref" href="#A:172"><span class="id" title="binder">A</span></a> <a id="B:173" class="idref" href="#B:173"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:174" class="idref" href="#f:174"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:173"><span class="id" title="variable">B</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#option"><span class="id" title="inductive">option</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:172"><span class="id" title="variable">A</span></a>)): <a class="idref" href="Top.LTS.html#LTS"><span class="id" title="definition">LTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:172"><span class="id" title="variable">A</span></a><br/>
&nbsp;&nbsp;:= {|<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> := <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:174"><span class="id" title="variable">f</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> := <a class="idref" href="Top.TreeShapedCode.html#InitialPrefixStates"><span class="id" title="definition">InitialPrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:174"><span class="id" title="variable">f</span></a>;<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.LTS.html#transition"><span class="id" title="projection">transition</span></a> := (<span class="id" title="keyword">fun</span> <a id="w:175" class="idref" href="#w:175"><span class="id" title="binder">w</span></a> <a id="a:176" class="idref" href="#a:176"><span class="id" title="binder">a</span></a> <a id="w':177" class="idref" href="#w':177"><span class="id" title="binder">w'</span></a> ⇒ <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:175"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><a class="idref" href="Top.TreeShapedCode.html#a:176"><span class="id" title="variable">a</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#w':177"><span class="id" title="variable">w'</span></a>);<br/>
&nbsp;&nbsp;|}.<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="PrefixTreeLTS_mk_state" class="idref" href="#PrefixTreeLTS_mk_state"><span class="id" title="lemma">PrefixTreeLTS_mk_state</span></a> {<a id="A:178" class="idref" href="#A:178"><span class="id" title="binder">A</span></a> <a id="B:179" class="idref" href="#B:179"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:180" class="idref" href="#f:180"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:178"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:179"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="w:181" class="idref" href="#w:181"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:178"><span class="id" title="variable">A</span></a>) (<a id="b:182" class="idref" href="#b:182"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:179"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#option_rel_lift"><span class="id" title="inductive">option_rel_lift</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:181"><span class="id" title="variable">w</span></a>) (<a class="idref" href="Top.TreeShapedCode.html#f:180"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:182"><span class="id" title="variable">b</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a id="q:183" class="idref" href="#q:183"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:180"><span class="id" title="variable">f</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">),</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:183"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:181"><span class="id" title="variable">w</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">f</span> <span class="id" title="var">b</span>) <span class="id" title="var">f_b</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<a class="idref" href="Top.ACUtil.html#list_eq_nil_tnd"><span class="id" title="lemma">list_eq_nil_tnd</span></a> <span class="id" title="var">u</span>).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">subst</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#inl"><span class="id" title="constructor">inl</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#existT"><span class="id" title="constructor">existT</span></a> <span class="id" title="var">_</span> <span class="id" title="var">w</span> <span class="id" title="var">_</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">f_b</span>. <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">unshelve</span> <span class="id" title="tactic">eexists</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#inr"><span class="id" title="constructor">inr</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> <span class="id" title="var">w</span> <span class="id" title="var">_</span>)). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Contr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="PrefixTreeLTS_progress" class="idref" href="#PrefixTreeLTS_progress"><span class="id" title="lemma">PrefixTreeLTS_progress</span></a> {<a id="A:184" class="idref" href="#A:184"><span class="id" title="binder">A</span></a> <a id="B:185" class="idref" href="#B:185"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:186" class="idref" href="#f:186"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:184"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:185"><span class="id" title="variable">B</span></a>)<br/>
&nbsp;&nbsp;(<a id="w:187" class="idref" href="#w:187"><span class="id" title="binder">w</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:186"><span class="id" title="variable">f</span></a>)) (<a id="b:188" class="idref" href="#b:188"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:185"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> (<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:187"><span class="id" title="variable">w</span></a>) (<a class="idref" href="Top.TreeShapedCode.html#f:186"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:188"><span class="id" title="variable">b</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a id="a:189" class="idref" href="#a:189"><span class="id" title="binder">a</span></a>: <a class="idref" href="Top.TreeShapedCode.html#A:184"><span class="id" title="variable">A</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">),</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a id="w':190" class="idref" href="#w':190"><span class="id" title="binder">w'</span></a>: <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:186"><span class="id" title="variable">f</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">),</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:186"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">|-</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:187"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--</span></a><a class="idref" href="Top.TreeShapedCode.html#a:189"><span class="id" title="variable">a</span></a><a class="idref" href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df"><span class="id" title="notation">--&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#w':190"><span class="id" title="variable">w'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">unfold</span> <a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">f</span> <span class="id" title="var">b</span>) <span class="id" title="var">f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w'</span> [<span class="id" title="var">b'</span> <span class="id" title="var">Eq_b'</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_b'</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">necessarily_some</span> (<span class="id" title="var">f</span> <span class="id" title="var">b</span>) <span class="id" title="var">f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref</span> <span class="id" title="keyword">as</span> [? <span class="id" title="var">Pref</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Pref</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span> <span class="id" title="var">H_u</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="var">exfalso</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">contradiction</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#option_rel_lift"><span class="id" title="inductive">option_rel_lift</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#inr"><span class="id" title="constructor">inr</span></a> <span class="id" title="var">s</span>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>)) (<span class="id" title="var">f</span> <span class="id" title="var">b</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Q'</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_f_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">u</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS_mk_state"><span class="id" title="lemma">PrefixTreeLTS_mk_state</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Q'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="PrefixTree_leaf" class="idref" href="#PrefixTree_leaf"><span class="id" title="lemma">PrefixTree_leaf</span></a> {<a id="A:191" class="idref" href="#A:191"><span class="id" title="binder">A</span></a> <a id="B:192" class="idref" href="#B:192"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:193" class="idref" href="#f:193"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:191"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:192"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<a id="q:194" class="idref" href="#q:194"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:193"><span class="id" title="variable">f</span></a>)):<br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="b:195" class="idref" href="#b:195"><span class="id" title="binder">b</span></a>: <a class="idref" href="Top.TreeShapedCode.html#B:192"><span class="id" title="variable">B</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:193"><span class="id" title="variable">f</span></a> <a class="idref" href="Top.TreeShapedCode.html#b:195"><span class="id" title="variable">b</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:194"><span class="id" title="variable">q</span></a>)<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#Leaf"><span class="id" title="definition">Leaf</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:194"><span class="id" title="variable">q</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> <span class="id" title="var">H</span>].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">H'</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">a</span> [<span class="id" title="var">q'</span> <span class="id" title="var">T</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q'</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w'</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> <span class="id" title="var">Eq_b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_b</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">o</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">e</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">f</span> <span class="id" title="var">b'</span>) <span class="id" title="var">f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H1</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">u</span> <span class="id" title="var">H1</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a> <span class="id" title="var">u</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_f_b'</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="LabelPrefixTreeLTS" class="idref" href="#LabelPrefixTreeLTS"><span class="id" title="definition">LabelPrefixTreeLTS</span></a> {<a id="A:196" class="idref" href="#A:196"><span class="id" title="binder">A</span></a> <a id="B:197" class="idref" href="#B:197"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:198" class="idref" href="#f:198"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:196"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:197"><span class="id" title="variable">B</span></a>}:<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:198"><span class="id" title="variable">f</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:197"><span class="id" title="variable">B</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">l</span> [<span class="id" title="var">IsLeaf</span> <span class="id" title="var">NotInitial</span>]].<br/>
&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">q</span> := <span class="id" title="var">l</span>).<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">l</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">exact</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w</span> <span class="id" title="var">Hyp</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <span class="id" title="var">NotInitial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <span class="id" title="var">IsLeaf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">IsLeaf</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">NotInitial</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">e</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#below_code"><span class="id" title="definition">below_code</span></a> <span class="id" title="var">w</span> (<span class="id" title="var">f</span> <span class="id" title="var">b</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Hyp</span> <span class="id" title="tactic">by</span> <span class="id" title="tactic">assumption</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <span class="id" title="var">q</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS_progress"><span class="id" title="lemma">PrefixTreeLTS_progress</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Hyp</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Hyp</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">a</span> [<span class="id" title="var">w'</span> <span class="id" title="var">Trans</span>]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">a</span>. <span class="id" title="tactic">∃</span> <span class="id" title="var">w'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Trans</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Lemma</span> <a id="LabelPrefixTree_correct" class="idref" href="#LabelPrefixTree_correct"><span class="id" title="lemma">LabelPrefixTree_correct</span></a> {<a id="A:199" class="idref" href="#A:199"><span class="id" title="binder">A</span></a> <a id="B:200" class="idref" href="#B:200"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:201" class="idref" href="#f:201"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:199"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:200"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;{<a id="q:202" class="idref" href="#q:202"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.TreeShapedCode.html#NonRootLeaves"><span class="id" title="definition">NonRootLeaves</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:201"><span class="id" title="variable">f</span></a>)}:<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#f:201"><span class="id" title="variable">f</span></a> (<a class="idref" href="Top.TreeShapedCode.html#LabelPrefixTreeLTS"><span class="id" title="definition">LabelPrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:202"><span class="id" title="variable">q</span></a>) <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> (<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#proj1_sig"><span class="id" title="definition">proj1_sig</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:202"><span class="id" title="variable">q</span></a>)).<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">a</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">x</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_match</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_match</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">inner_contradiction</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="PrefixStates_closed_under_prefix" class="idref" href="#PrefixStates_closed_under_prefix"><span class="id" title="definition">PrefixStates_closed_under_prefix</span></a> {<a id="A:203" class="idref" href="#A:203"><span class="id" title="binder">A</span></a> <a id="B:204" class="idref" href="#B:204"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:205" class="idref" href="#f:205"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:203"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:204"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;(<a id="w:206" class="idref" href="#w:206"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:203"><span class="id" title="variable">A</span></a>) {<a id="delta:207" class="idref" href="#delta:207"><span class="id" title="binder">delta</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:203"><span class="id" title="variable">A</span></a>} (<a id="q:208" class="idref" href="#q:208"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:205"><span class="id" title="variable">f</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#w:206"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.TreeShapedCode.html#delta:207"><span class="id" title="variable">delta</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:208"><span class="id" title="variable">q</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a><br/>
&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">{</span></a><a id="qw:209" class="idref" href="#qw:209"><span class="id" title="binder">qw</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">:</span></a> <a class="idref" href="Top.TreeShapedCode.html#PrefixStates"><span class="id" title="definition">PrefixStates</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:205"><span class="id" title="variable">f</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">|</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#qw:209"><span class="id" title="variable">qw</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:206"><span class="id" title="variable">w</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#6556914db359db999889decec6a4a562"><span class="id" title="notation">}</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="keyword">delta</span> <span class="id" title="keyword">as</span> [|<span class="id" title="var">a</span> <span class="id" title="keyword">delta</span>].<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">unshelve</span> <span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#inr"><span class="id" title="constructor">inr</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Specif.html#exist"><span class="id" title="constructor">exist</span></a> <span class="id" title="var">_</span> <span class="id" title="var">w</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">right</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span> ?].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">e</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span>. <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">discriminate</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_app"><span class="id" title="lemma">prefix_of_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> (<span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#::list_scope:x_'::'_x"><span class="id" title="notation">::</span></a><span class="id" title="keyword">delta</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">w'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">o</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">e</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Pref</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#below_code_app"><span class="id" title="lemma">below_code_app</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">b0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#below_code_app"><span class="id" title="lemma">below_code_app</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">repeat</span> <span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eexists</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Proposition</span> <a id="PrefixTree_gtrans" class="idref" href="#PrefixTree_gtrans"><span class="id" title="lemma">PrefixTree_gtrans</span></a> {<a id="A:210" class="idref" href="#A:210"><span class="id" title="binder">A</span></a> <a id="B:211" class="idref" href="#B:211"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:212" class="idref" href="#f:212"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:210"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:211"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<a id="q:213" class="idref" href="#q:213"><span class="id" title="binder">q</span></a> <a id="q':214" class="idref" href="#q':214"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:212"><span class="id" title="variable">f</span></a>)} (<a id="w:215" class="idref" href="#w:215"><span class="id" title="binder">w</span></a>: <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#list"><span class="id" title="inductive">list</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:210"><span class="id" title="variable">A</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:213"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:215"><span class="id" title="variable">w</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':214"><span class="id" title="variable">q'</span></a><br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">↔</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#q:213"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==</span></a> <a class="idref" href="Top.TreeShapedCode.html#w:215"><span class="id" title="variable">w</span></a> <a class="idref" href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c"><span class="id" title="notation">==&gt;</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':214"><span class="id" title="variable">q'</span></a><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'&lt;-&gt;'_x"><span class="id" title="notation">)</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="var">revert</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span>. <span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q'</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">replace</span> <span class="id" title="var">q'</span> <span class="id" title="keyword">with</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">pose</span> (<span class="id" title="var">Lem</span> := @<a class="idref" href="Top.TreeShapedCode.html#PrefixStates_closed_under_prefix"><span class="id" title="definition">PrefixStates_closed_under_prefix</span></a> <span class="id" title="var">_</span> <span class="id" title="var">_</span> <span class="id" title="var">f</span> (<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <span class="id" title="var">q</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">[</span></a><span class="id" title="var">a</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ddd65c2f7ee73ecec433744948d846bb"><span class="id" title="notation">]</span></a>) <span class="id" title="var">w</span> <span class="id" title="var">q'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Lem</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Lem</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> (<span class="id" title="var">Lem</span> <span class="id" title="var">H</span>) <span class="id" title="keyword">as</span> [<span class="id" title="var">qw</span> <span class="id" title="var">Qw</span>] <span class="id" title="var">eqn</span>: <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Qw</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>. <span class="id" title="tactic">induction</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">IHgtrans</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Proposition</span> <a id="PrefixTree_run" class="idref" href="#PrefixTree_run"><span class="id" title="lemma">PrefixTree_run</span></a> {<a id="A:216" class="idref" href="#A:216"><span class="id" title="binder">A</span></a> <a id="B:217" class="idref" href="#B:217"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:218" class="idref" href="#f:218"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:216"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:217"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<a id="q:219" class="idref" href="#q:219"><span class="id" title="binder">q</span></a> <a id="q':220" class="idref" href="#q':220"><span class="id" title="binder">q'</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:218"><span class="id" title="variable">f</span></a>)} (<a id="r:221" class="idref" href="#r:221"><span class="id" title="binder">r</span></a>: <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:219"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':220"><span class="id" title="variable">q'</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:219"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#bc347c51eaf667706ae54503b26d52c6"><span class="id" title="notation">++</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> <a class="idref" href="Top.TreeShapedCode.html#r:221"><span class="id" title="variable">r</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':220"><span class="id" title="variable">q'</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">r</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_nil_r"><span class="id" title="lemma">app_nil_r</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">IHr</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">t</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Proposition</span> <a id="PrefixTreeLoopFree" class="idref" href="#PrefixTreeLoopFree"><span class="id" title="lemma">PrefixTreeLoopFree</span></a> {<a id="A:222" class="idref" href="#A:222"><span class="id" title="binder">A</span></a> <a id="B:223" class="idref" href="#B:223"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:224" class="idref" href="#f:224"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#CodeMap"><span class="id" title="definition">CodeMap</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:222"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:223"><span class="id" title="variable">B</span></a>}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;{<a id="q:225" class="idref" href="#q:225"><span class="id" title="binder">q</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:224"><span class="id" title="variable">f</span></a>)} (<a id="r:226" class="idref" href="#r:226"><span class="id" title="binder">r</span></a>: <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:225"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:225"><span class="id" title="variable">q</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#RunNil"><span class="id" title="constructor">RunNil</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:225"><span class="id" title="variable">q</span></a> <a class="idref" href="Top.TreeShapedCode.html#q:225"><span class="id" title="variable">q</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#eq_refl"><span class="id" title="constructor">eq_refl</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#r:226"><span class="id" title="variable">r</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.TreeShapedCode.html#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> <span class="id" title="var">r</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">H</span> := <a class="idref" href="Top.TreeShapedCode.html#PrefixTree_run"><span class="id" title="lemma">PrefixTree_run</span></a> <span class="id" title="var">r</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="var">eassert</span> (<span class="id" title="keyword">∀</span> (<a id="q':231" class="idref" href="#q':231"><span class="id" title="binder">q'</span></a> <a id="q'':232" class="idref" href="#q'':232"><span class="id" title="binder">q''</span></a>: <a class="idref" href="Top.LTS.html#states"><span class="id" title="projection">states</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <span class="id" title="var">f</span>)) (<a id="r':233" class="idref" href="#r':233"><span class="id" title="binder">r'</span></a>: <a class="idref" href="Top.TreeShapedCode.html#Run"><span class="id" title="inductive">Run</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':227"><span class="id" title="variable">q'</span></a> <a class="idref" href="Top.TreeShapedCode.html#q'':228"><span class="id" title="variable">q''</span></a>),<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#proj_run_actions"><span class="id" title="definition">proj_run_actions</span></a> <a class="idref" href="Top.TreeShapedCode.html#r':229"><span class="id" title="variable">r'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#ae9a5e1034e143b218b09d8e454472bd"><span class="id" title="notation">[]</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">∃</span></a> <a id="P:234" class="idref" href="#P:234"><span class="id" title="binder">P</span></a>: <span class="id" title="var">_</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#a883bdd010993579f99d60b3775bcf54"><span class="id" title="notation">,</span></a> <a class="idref" href="Top.TreeShapedCode.html#r':229"><span class="id" title="variable">r'</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#RunNil"><span class="id" title="constructor">RunNil</span></a> <a class="idref" href="Top.TreeShapedCode.html#q':227"><span class="id" title="variable">q'</span></a> <a class="idref" href="Top.TreeShapedCode.html#q'':228"><span class="id" title="variable">q''</span></a> <a class="idref" href="Top.TreeShapedCode.html#P:230"><span class="id" title="variable">P</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">Hyp</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">r'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="tactic">∃</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#eq_refl"><span class="id" title="constructor">eq_refl</span></a>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">cbv</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;- <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">Hyp</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">r</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">cbv</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>

<br/>
<span class="id" title="keyword">Definition</span> <a id="PrefixTreeCode" class="idref" href="#PrefixTreeCode"><span class="id" title="definition">PrefixTreeCode</span></a> {<a id="A:235" class="idref" href="#A:235"><span class="id" title="binder">A</span></a> <a id="B:236" class="idref" href="#B:236"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} (<a id="f:237" class="idref" href="#f:237"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:235"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:236"><span class="id" title="variable">B</span></a>):<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeShapedCode"><span class="id" title="definition">TreeShapedCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:235"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:236"><span class="id" title="variable">B</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Defined</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span> 1 <span class="id" title="keyword">with</span><br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="var">tsc_lts</span> := <a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS"><span class="id" title="definition">PrefixTreeLTS</span></a> <span class="id" title="var">f</span>)<br/>
&nbsp;&nbsp;&nbsp;&nbsp;(<span class="id" title="var">tsc_label</span> := <a class="idref" href="Top.TreeShapedCode.html#LabelPrefixTreeLTS"><span class="id" title="definition">LabelPrefixTreeLTS</span></a> (<span class="id" title="var">f</span>:=<span class="id" title="var">f</span>)).<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">q1</span> <span class="id" title="var">q2</span> <span class="id" title="var">a1</span> <span class="id" title="var">a2</span> <span class="id" title="var">Step1</span> <span class="id" title="var">Step2</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Step1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Step2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H0</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">w</span> := <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev"><span class="id" title="definition">rev</span></a> (<a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <span class="id" title="var">q</span>)).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev"><span class="id" title="definition">rev</span></a> <span class="id" title="var">w</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">(</span></a><a class="idref" href="Top.TreeShapedCode.html#proj_prefixstate"><span class="id" title="definition">proj_prefixstate</span></a> <span class="id" title="var">q</span><a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">)</span></a>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#rev_involutive"><span class="id" title="lemma">rev_involutive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">revert</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pattern</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">generalize</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">clear</span> <span class="id" title="var">w</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">w</span>; <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">q</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.LTS.html#initial"><span class="id" title="projection">initial</span></a> <span class="id" title="var">_</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>; <span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">Q'</span> := <span class="id" title="var">Eq</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="Top.TreeShapedCode.html#PrefixStates_closed_under_prefix"><span class="id" title="definition">PrefixStates_closed_under_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">Q'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Q'</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">econstructor</span> 2.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<span class="id" title="var">IHw</span> <span class="id" title="var">q'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">e</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">q</span> <span class="id" title="var">r1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">induction</span> <span class="id" title="var">r1</span>; <span class="id" title="tactic">intro</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">subst</span>. <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLoopFree"><span class="id" title="lemma">PrefixTreeLoopFree</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">destruct</span> <span class="id" title="var">r2</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- (<a class="idref" href="Top.TreeShapedCode.html#PrefixTree_run"><span class="id" title="lemma">PrefixTree_run</span></a>  <span class="id" title="var">r1</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_assoc"><span class="id" title="lemma">app_assoc</span></a> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">symmetry</span> <span class="id" title="tactic">in</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.ACUtil.html#app_yields_prefix"><span class="id" title="lemma">app_yields_prefix</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_cons_not_nil"><span class="id" title="lemma">app_cons_not_nil</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">assert</span> (<span class="id" title="var">a0</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">a</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#ba2b0e492d2b4675a0acf3ea92aabadd"><span class="id" title="notation">∧</span></a> <span class="id" title="var">q'</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">q'0</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">t</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">t0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">t</span> <span class="id" title="tactic">in</span> <span class="id" title="var">t0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Lists.List.html#app_inj_tail"><span class="id" title="lemma">app_inj_tail</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">t0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autodestruct</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">autosplit</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">a0</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">q'0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">IHr1</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Logic.ProofIrrelevance.html#proof_irrelevance"><span class="id" title="axiom">proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intros</span> <span class="id" title="var">l1</span> <span class="id" title="var">l2</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#sig_proof_irrelevance"><span class="id" title="lemma">sig_proof_irrelevance</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#ps_equal"><span class="id" title="lemma">ps_equal</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="keyword">∀</span> (<a id="T:241" class="idref" href="#T:241"><span class="id" title="binder">T</span></a>: <span class="id" title="keyword">Type</span>) (<a id="x:242" class="idref" href="#x:242"><span class="id" title="binder">x</span></a> <a id="y:243" class="idref" href="#y:243"><span class="id" title="binder">y</span></a>: <a class="idref" href="Top.TreeShapedCode.html#T:238"><span class="id" title="variable">T</span></a>), <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.TreeShapedCode.html#x:239"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <a class="idref" href="Top.TreeShapedCode.html#y:240"><span class="id" title="variable">y</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#::type_scope:x_'-&gt;'_x"><span class="id" title="notation">→</span></a> <a class="idref" href="Top.TreeShapedCode.html#x:239"><span class="id" title="variable">x</span></a> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <a class="idref" href="Top.TreeShapedCode.html#y:240"><span class="id" title="variable">y</span></a>) <span class="id" title="keyword">as</span> <span class="id" title="var">SomeInjective</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intros</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">congruence</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <span class="id" title="var">SomeInjective</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="Top.TreeShapedCode.html#LabelPrefixTree_correct"><span class="id" title="lemma">LabelPrefixTree_correct</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;-<a class="idref" href="Top.TreeShapedCode.html#LabelPrefixTree_correct"><span class="id" title="lemma">LabelPrefixTree_correct</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">reflexivity</span>.<br/>
<span class="id" title="keyword">Defined</span>.
         </div>
        </details>
<br/>

<br/>
</div>

<div class="doc">
With the entire tree defined, we can now show that it indeed implements
    the original code map. (We have proven uniqueness already in
    <span class="inlinecode"><a class="idref" href="Top.TreeShapedCode.html#MapDefinesTreeUniquely"><span class="id" title="lemma">MapDefinesTreeUniquely</span></a></span>.) 
</div>
<div class="code">
<span class="id" title="keyword">Theorem</span> <a id="MapToTree" class="idref" href="#MapToTree"><span class="id" title="lemma">MapToTree</span></a> {<a id="A:244" class="idref" href="#A:244"><span class="id" title="binder">A</span></a> <a id="B:245" class="idref" href="#B:245"><span class="id" title="binder">B</span></a>: <span class="id" title="keyword">Type</span>} {<a id="f:246" class="idref" href="#f:246"><span class="id" title="binder">f</span></a>: <a class="idref" href="Top.CodeMap.html#Code"><span class="id" title="inductive">Code</span></a> <a class="idref" href="Top.TreeShapedCode.html#A:244"><span class="id" title="variable">A</span></a> <a class="idref" href="Top.TreeShapedCode.html#B:245"><span class="id" title="variable">B</span></a>} :<br/>
&nbsp;&nbsp;<a class="idref" href="Top.TreeShapedCode.html#TreeRepresentsMap"><span class="id" title="definition">TreeRepresentsMap</span></a> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeCode"><span class="id" title="definition">PrefixTreeCode</span></a> <a class="idref" href="Top.TreeShapedCode.html#f:246"><span class="id" title="variable">f</span></a>) <a class="idref" href="Top.TreeShapedCode.html#f:246"><span class="id" title="variable">f</span></a>.<br/>
        <details>
         <summary>Expand Proof ... Qed</summary>

         <div class="details-content">
         <span class="id" title="keyword">Proof</span>.<br/>
&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<a class="idref" href="Top.CodeMap.html#option_rel_lift"><span class="id" title="inductive">option_rel_lift</span></a> <a class="idref" href="Top.CodeMap.html#prefix_of"><span class="id" title="inductive">prefix_of</span></a> (<a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Datatypes.html#Some"><span class="id" title="constructor">Some</span></a> <span class="id" title="var">w</span>) (<span class="id" title="var">f</span> <span class="id" title="var">b</span>)) <span class="id" title="keyword">as</span> <span class="id" title="var">Q</span>. {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.TreeShapedCode.html#PrefixTreeLTS_mk_state"><span class="id" title="lemma">PrefixTreeLTS_mk_state</span></a> <span class="id" title="var">f</span> <span class="id" title="var">w</span> <span class="id" title="var">b</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">Q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Q</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span> <span class="id" title="var">Q</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">sig_exists</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#PrefixTree_leaf"><span class="id" title="lemma">PrefixTree_leaf</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">∃</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">subst</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">intro</span> <span class="id" title="var">Contr</span>. <span class="id" title="tactic">subst</span> <span class="id" title="var">q</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_ne_word"><span class="id" title="definition">proj_code_ne_word</span></a> <span class="id" title="var">f</span>) <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;× <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">split</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#PrefixTree_gtrans"><span class="id" title="lemma">PrefixTree_gtrans</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;+ <span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_match</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_match</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">case_match</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> &lt;- <span class="id" title="var">e</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">e</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.CodeMap.html#prefix_of_reflexive"><span class="id" title="lemma">prefix_of_reflexive</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">exfalso</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">s</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">o</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;*** <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eapply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_ne_word"><span class="id" title="definition">proj_code_ne_word</span></a> <span class="id" title="var">f</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">eauto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;*** <span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">e</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">b'</span> <span class="id" title="var">Eq_b'</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="var">necessarily_some</span> (<span class="id" title="var">f</span> <span class="id" title="var">b'</span>) <span class="id" title="var">f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> ×.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">Eq_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">assert</span> (<span class="id" title="var">b</span> <a class="idref" href="http://coq.inria.fr/distrib/V8.16.1/stdlib//Coq.Init.Logic.html#6cd0f7b28b6092304087c7049437bb1a"><span class="id" title="notation">=</span></a> <span class="id" title="var">b'</span>). {<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> (<a class="idref" href="Top.CodeMap.html#proj_code_prefix_free"><span class="id" title="definition">proj_code_prefix_free</span></a> <span class="id" title="var">f</span> <span class="id" title="var">b</span> <span class="id" title="var">b'</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">Eq_f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">constructor</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;}<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <span class="id" title="var">H</span> <span class="id" title="tactic">in</span> <span class="id" title="var">Eq_f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">inversion</span> <span class="id" title="var">Eq_f_b'</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span>. <span class="id" title="tactic">apply</span> <span class="id" title="var">H0</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
&nbsp;&nbsp;- <span class="id" title="tactic">intro</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">q</span> [? ?]].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">b</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">rewrite</span> <a class="idref" href="Top.TreeShapedCode.html#LabelPrefixTree_correct"><span class="id" title="lemma">LabelPrefixTree_correct</span></a>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">apply</span> <a class="idref" href="Top.TreeShapedCode.html#exists_run"><span class="id" title="lemma">exists_run</span></a> <span class="id" title="tactic">in</span> <span class="id" title="var">H</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">destruct</span> <span class="id" title="var">H</span> <span class="id" title="keyword">as</span> [<span class="id" title="var">r</span> <span class="id" title="var">H</span>].<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">pose</span> (<span class="id" title="var">T</span> := <a class="idref" href="Top.TreeShapedCode.html#PrefixTree_run"><span class="id" title="lemma">PrefixTree_run</span></a> <span class="id" title="var">r</span>).<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">f_equal</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">subst</span> <span class="id" title="var">w</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">simpl</span> <span class="id" title="tactic">in</span> <span class="id" title="var">T</span>.<br/>
&nbsp;&nbsp;&nbsp;&nbsp;<span class="id" title="tactic">auto</span>.<br/>
<span class="id" title="keyword">Qed</span>.
         </div>
        </details>
<br/>
</div>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/coqdoc.css <==
body { padding: 0px 0px;
       margin: 0px 0px; 
       background-color: white }

#page { display: block;
        padding: 0px;
        margin: 0px;
        padding-bottom: 10px; }

#header { display: block;
          position: relative;
          padding: 0;
          margin: 0;
          vertical-align: middle;
          border-bottom-style: solid;
          border-width: thin }

#header h1 { padding: 0; 
             margin: 0;}


/* Contents */

#main{ display: block;
       padding: 10px;
       font-family: sans-serif;
       font-size: 100%;
       line-height: 100% }

#main  h1 { line-height: 95% } /* allow for multi-line headers */

#main  a.idref:visited {color : #416DFF; text-decoration : none; }
#main  a.idref:link {color : #416DFF; text-decoration : none; }
#main  a.idref:hover {text-decoration : none; }
#main  a.idref:active {text-decoration : none; }

#main  a.modref:visited {color : #416DFF; text-decoration : none; }
#main  a.modref:link {color : #416DFF; text-decoration : none; }
#main  a.modref:hover {text-decoration : none; }
#main  a.modref:active {text-decoration : none; }

#main .keyword { color : #cf1d1d }
#main { color: black }

.section { background-color: rgb(60%,60%,100%);
           padding-top: 13px; 
           padding-bottom: 13px; 
           padding-left: 3px; 
           margin-top: 5px;
           margin-bottom: 5px;
           font-size : 175% }

h2.section { background-color: rgb(80%,80%,100%);
             padding-left: 3px; 
             padding-top: 12px; 
             padding-bottom: 10px; 
             font-size : 130% }

h3.section { background-color: rgb(90%,90%,100%);
             padding-left: 3px; 
             padding-top: 7px; 
             padding-bottom: 7px; 
             font-size : 115% }

h4.section { 
/*
                   background-color: rgb(80%,80%,80%);
                   max-width: 20em;
                   padding-left: 5px; 
                   padding-top: 5px; 
                   padding-bottom: 5px; 
*/
                   background-color: white;
                   padding-left: 0px; 
                   padding-top: 0px; 
                   padding-bottom: 0px; 
                   font-size : 100%;
                   font-weight : bold;
                   text-decoration : underline;
 }

#main .doc { margin: 0px;
             font-family: sans-serif;
             font-size: 100%;
	     line-height: 125%;
             max-width: 40em;
             color: black;
	     padding: 10px;
             background-color: #90bdff }

.inlinecode { 
    display: inline;
/*    font-size: 125%; */
    color: #666666;
    font-family: monospace } 

.doc .inlinecode { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%);
    font-family: monospace } 

.doc .inlinecode .id { 
    color: rgb(30%,30%,70%); 
} 

.inlinecodenm { 
    display: inline;
    color: #444444;
}

.doc .code { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%); 
    font-family: monospace } 

.comment { 
    display: inline;
    font-family: monospace;
    color: rgb(50%,50%,80%); 
} 

.code { 
    display: block;
/*  padding-left: 15px; */
    font-size: 110%; 
    font-family: monospace;
 } 

table.infrule {
  border: 0px;
  margin-left: 50px;
  margin-top: 10px;
  margin-bottom: 10px;
}

td.infrule {
    font-family: monospace;
    text-align: center;
/*    color: rgb(35%,35%,70%);  */
    padding: 0px;
    line-height: 100%;
}

tr.infrulemiddle hr {
    margin: 1px 0 1px 0;
}

.infrulenamecol {
    color: rgb(60%,60%,60%); 
    font-size: 80%;
    padding-left: 1em;
    padding-bottom: 0.1em
}

/* Pied de page */

#footer { font-size: 65%;
          font-family: sans-serif; }

/* Identifiers: <span class="id" title="...">) */

.id { display: inline; }

.id[title="constructor"] {
    color: rgb(60%,0%,0%);
}

.id[title="var"] {
    color: rgb(40%,0%,40%);
}

.id[title="variable"] {
    color: rgb(40%,0%,40%);
}

.id[title="definition"] {
    color: rgb(0%,40%,0%);
}

.id[title="abbreviation"] {
    color: rgb(0%,40%,0%);
}

.id[title="lemma"] {
    color: rgb(0%,40%,0%);
}

.id[title="instance"] {
    color: rgb(0%,40%,0%);
}

.id[title="projection"] {
    color: rgb(0%,40%,0%);
}

.id[title="method"] {
    color: rgb(0%,40%,0%);
}

.id[title="inductive"] {
    color: rgb(0%,0%,80%);
}

.id[title="record"] {
    color: rgb(0%,0%,80%);
}

.id[title="class"] {
    color: rgb(0%,0%,80%);
}

.id[title="keyword"] {
 color : #cf1d1d;
/*     color: black; */
}

/* Deprecated rules using the 'type' attribute of <span> (not xhtml valid) */

.id[type="constructor"] { 
    color: rgb(60%,0%,0%);
}

.id[type="var"] { 
    color: rgb(40%,0%,40%);
}

.id[type="variable"] { 
    color: rgb(40%,0%,40%);
}

.id[title="binder"] {
    color: rgb(40%,0%,40%);
}

.id[type="definition"] { 
    color: rgb(0%,40%,0%);
}

.id[type="abbreviation"] { 
    color: rgb(0%,40%,0%);
}

.id[type="lemma"] { 
    color: rgb(0%,40%,0%);
}

.id[type="instance"] { 
    color: rgb(0%,40%,0%);
}

.id[type="projection"] { 
    color: rgb(0%,40%,0%);
}

.id[type="method"] { 
    color: rgb(0%,40%,0%);
}

.id[type="inductive"] { 
    color: rgb(0%,0%,80%);
}

.id[type="record"] { 
    color: rgb(0%,0%,80%);
}

.id[type="class"] { 
    color: rgb(0%,0%,80%);
}

.id[type="keyword"] { 
 color : #cf1d1d;
/*     color: black; */
}

.inlinecode .id {
    color: rgb(0%,0%,0%);
}


/* TOC */

#toc h2 {
    padding: 10px;
    background-color: rgb(60%,60%,100%);
}

#toc li {
    padding-bottom: 8px;
}

/* Index */

#index {
    margin: 0;
    padding: 0;
    width: 100%;
}

#index #frontispiece {
    margin: 1em auto;
    padding: 1em;
    width: 60%;
}

.booktitle { font-size : 140%  }
.authors { font-size : 90%;
	         line-height: 115%;  }
.moreauthors { font-size : 60%  }

#index #entrance {
    text-align: center;
}

#index #entrance .spacer {
    margin: 0 30px 0 30px;
}

#index #footer {
    position: absolute;
    bottom: 0;
}

.paragraph {
    height: 0.75em;
}

ul.doclist {
    margin-top: 0em;
    margin-bottom: 0em;
}

.code :target {
    border: 2px solid #D4D4D4;
    background-color: #e5eecc;
}


==> anc/html/custom-coqdoc.css <==

body {
}

#main {
    padding: 0px;
}

body ,
#main .doc {
    background-color: #F0F0F0;
}

#main > h1 {
    margin: 0.6em 0.1em;
}
#main > .code {
    margin: 0px 1em;
    padding: 4pt;
    background-color: white;
    border: 1px solid #dedede;
}

#main .doc {
    margin: 0.6em 4pt;
}

#main details {
    border: 1px solid #dedede;
    background-color: #E5F3FE;
    margin-top: 8px;
}

#main details summary {
    cursor: pointer;
    margin: 3px;
    padding: 2px;
}

#main details > .details-content {
    background-color: white;
}


==> anc/html/index.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>index - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<div id="toc">
<h2><a href="Top.ACUtil.html">Library Top.ACUtil</a></h2>
<h2><a href="Top.Adaptor.html">Library Top.Adaptor</a></h2>
<ul class="doclist">
<li><a href="Top.Adaptor.html#lab1">Determinate Action Codes</a>

</li>
</ul>
<h2><a href="Top.CodeMap.html">Library Top.CodeMap</a></h2>
<ul class="doclist">
<li><a href="Top.CodeMap.html#lab2">Preliminary Definitions</a>

</li>
<li><a href="Top.CodeMap.html#lab3">Definition: Codes as Maps</a>

</li>
<li><a href="Top.CodeMap.html#lab4">Kleisli extension</a>

</li>
<li><a href="Top.CodeMap.html#lab5">Code composition</a>

</li>
</ul>
<h2><a href="Top.Concretization.html">Library Top.Concretization</a></h2>
<ul class="doclist">
<li><a href="Top.Concretization.html#lab6">Definitions</a>
<ul class="doclist">
<li><a href="Top.Concretization.html#lab7">Concretization Operator</a>

</li>
<li><a href="Top.Concretization.html#lab8">Transitions</a>

</li>
<li><a href="Top.Concretization.html#lab9">Completeness of Codes</a>

</li>
</ul>

</li>
<li><a href="Top.Concretization.html#lab10">Technical Lemmas</a>

</li>
<li><a href="Top.Concretization.html#lab11">The Galois-Connection</a>

</li>
<li><a href="Top.Concretization.html#lab12">Preservation Properties</a>

</li>
<li><a href="Top.Concretization.html#lab13">Examples / Counterexamples</a>

</li>
</ul>
<h2><a href="Top.Contraction.html">Library Top.Contraction</a></h2>
<ul class="doclist">
<li><a href="Top.Contraction.html#lab14">Definition</a>

</li>
<li><a href="Top.Contraction.html#lab15">Properties</a>

</li>
</ul>
<h2><a href="Top.LTS.html">Library Top.LTS</a></h2>
<ul class="doclist">
<li><a href="Top.LTS.html#lab16">Simulations</a>

</li>
<li><a href="Top.LTS.html#lab17">Isomorphism</a>

</li>
<li><a href="Top.LTS.html#lab18">Reachability</a>

</li>
<li><a href="Top.LTS.html#lab19">Examples</a>

</li>
</ul>
<h2><a href="Top.MealyExample.html">Library Top.MealyExample</a></h2>
<ul class="doclist">
<li><a href="Top.MealyExample.html#lab20">The Mealy Machine</a>

</li>
<li><a href="Top.MealyExample.html#lab21">A first Action Code</a>

</li>
</ul>
<h2><a href="Top.Refinement.html">Library Top.Refinement</a></h2>
<ul class="doclist">
<li><a href="Top.Refinement.html#lab22">Definitions</a>

</li>
<li><a href="Top.Refinement.html#lab23">Helper Lemmas</a>

</li>
<li><a href="Top.Refinement.html#lab24">Properties: Monotonicity, Determinism</a>

</li>
<li><a href="Top.Refinement.html#lab25">Adjunction</a>

</li>
</ul>
<h2><a href="Top.RefinementCodeComposition.html">Library Top.RefinementCodeComposition</a></h2>
<ul class="doclist">
<li><a href="Top.RefinementCodeComposition.html#lab26">Isomorphism Definition</a>

</li>
<li><a href="Top.RefinementCodeComposition.html#lab27">Proofs and helper results</a>

</li>
<li><a href="Top.RefinementCodeComposition.html#lab28">Main Theorem</a>

</li>
</ul>
<h2><a href="Top.TreeShapedCode.html">Library Top.TreeShapedCode</a></h2>
<ul class="doclist">
<li><a href="Top.TreeShapedCode.html#lab29">Preliminary Definitions</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab30">Definition of Tree-Shaped Action Code</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab31">From Tree-Shaped Codes to Map-Based Codes</a>
<ul class="doclist">
<li><a href="Top.TreeShapedCode.html#lab32">Uniqueness</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab33">Existence</a>

</li>
</ul>

</li>
<li><a href="Top.TreeShapedCode.html#lab34">From Map-Based Codes to Tree-Shaped Codes</a>
<ul class="doclist">
<li><a href="Top.TreeShapedCode.html#lab35">Uniqueness</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab36">Existence</a>

</li>
</ul>

</li>
</ul>
</div>
<h2><a href="name-index.html">Index</a></h2>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/name-index.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>name-index - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<table>
<tr>
<td>Global Index</td>
<td><a href="name-index.html#global_A">A</a></td>
<td><a href="name-index.html#global_B">B</a></td>
<td><a href="name-index.html#global_C">C</a></td>
<td><a href="name-index.html#global_D">D</a></td>
<td><a href="name-index.html#global_E">E</a></td>
<td><a href="name-index.html#global_F">F</a></td>
<td><a href="name-index.html#global_G">G</a></td>
<td><a href="name-index.html#global_H">H</a></td>
<td><a href="name-index.html#global_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#global_K">K</a></td>
<td><a href="name-index.html#global_L">L</a></td>
<td><a href="name-index.html#global_M">M</a></td>
<td><a href="name-index.html#global_N">N</a></td>
<td><a href="name-index.html#global_O">O</a></td>
<td><a href="name-index.html#global_P">P</a></td>
<td><a href="name-index.html#global_Q">Q</a></td>
<td><a href="name-index.html#global_R">R</a></td>
<td><a href="name-index.html#global_S">S</a></td>
<td><a href="name-index.html#global_T">T</a></td>
<td><a href="name-index.html#global_U">U</a></td>
<td><a href="name-index.html#global_V">V</a></td>
<td><a href="name-index.html#global_W">W</a></td>
<td><a href="name-index.html#global_X">X</a></td>
<td><a href="name-index.html#global_Y">Y</a></td>
<td>Z</td>
<td>_</td>
<td><a href="name-index.html#global_*">other</a></td>
<td>(1807 entries)</td>
</tr>
<tr>
<td>Notation Index</td>
<td>A</td>
<td>B</td>
<td>C</td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td>L</td>
<td>M</td>
<td>N</td>
<td>O</td>
<td>P</td>
<td>Q</td>
<td>R</td>
<td>S</td>
<td>T</td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td><a href="name-index.html#notation_*">other</a></td>
<td>(16 entries)</td>
</tr>
<tr>
<td>Binder Index</td>
<td><a href="name-index.html#binder_A">A</a></td>
<td><a href="name-index.html#binder_B">B</a></td>
<td><a href="name-index.html#binder_C">C</a></td>
<td><a href="name-index.html#binder_D">D</a></td>
<td><a href="name-index.html#binder_E">E</a></td>
<td><a href="name-index.html#binder_F">F</a></td>
<td><a href="name-index.html#binder_G">G</a></td>
<td><a href="name-index.html#binder_H">H</a></td>
<td><a href="name-index.html#binder_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#binder_K">K</a></td>
<td><a href="name-index.html#binder_L">L</a></td>
<td><a href="name-index.html#binder_M">M</a></td>
<td><a href="name-index.html#binder_N">N</a></td>
<td>O</td>
<td><a href="name-index.html#binder_P">P</a></td>
<td><a href="name-index.html#binder_Q">Q</a></td>
<td><a href="name-index.html#binder_R">R</a></td>
<td><a href="name-index.html#binder_S">S</a></td>
<td><a href="name-index.html#binder_T">T</a></td>
<td><a href="name-index.html#binder_U">U</a></td>
<td><a href="name-index.html#binder_V">V</a></td>
<td><a href="name-index.html#binder_W">W</a></td>
<td><a href="name-index.html#binder_X">X</a></td>
<td><a href="name-index.html#binder_Y">Y</a></td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(1431 entries)</td>
</tr>
<tr>
<td>Module Index</td>
<td>A</td>
<td><a href="name-index.html#module_B">B</a></td>
<td><a href="name-index.html#module_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td>L</td>
<td>M</td>
<td>N</td>
<td>O</td>
<td>P</td>
<td>Q</td>
<td>R</td>
<td>S</td>
<td>T</td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(2 entries)</td>
</tr>
<tr>
<td>Library Index</td>
<td><a href="name-index.html#library_A">A</a></td>
<td>B</td>
<td><a href="name-index.html#library_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#library_L">L</a></td>
<td><a href="name-index.html#library_M">M</a></td>
<td>N</td>
<td>O</td>
<td>P</td>
<td>Q</td>
<td><a href="name-index.html#library_R">R</a></td>
<td>S</td>
<td><a href="name-index.html#library_T">T</a></td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(10 entries)</td>
</tr>
<tr>
<td>Lemma Index</td>
<td><a href="name-index.html#lemma_A">A</a></td>
<td><a href="name-index.html#lemma_B">B</a></td>
<td><a href="name-index.html#lemma_C">C</a></td>
<td><a href="name-index.html#lemma_D">D</a></td>
<td><a href="name-index.html#lemma_E">E</a></td>
<td><a href="name-index.html#lemma_F">F</a></td>
<td><a href="name-index.html#lemma_G">G</a></td>
<td><a href="name-index.html#lemma_H">H</a></td>
<td><a href="name-index.html#lemma_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#lemma_K">K</a></td>
<td><a href="name-index.html#lemma_L">L</a></td>
<td><a href="name-index.html#lemma_M">M</a></td>
<td><a href="name-index.html#lemma_N">N</a></td>
<td><a href="name-index.html#lemma_O">O</a></td>
<td><a href="name-index.html#lemma_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#lemma_R">R</a></td>
<td><a href="name-index.html#lemma_S">S</a></td>
<td><a href="name-index.html#lemma_T">T</a></td>
<td>U</td>
<td><a href="name-index.html#lemma_V">V</a></td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(145 entries)</td>
</tr>
<tr>
<td>Constructor Index</td>
<td>A</td>
<td><a href="name-index.html#constructor_B">B</a></td>
<td><a href="name-index.html#constructor_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td><a href="name-index.html#constructor_I">I</a></td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#constructor_L">L</a></td>
<td>M</td>
<td>N</td>
<td><a href="name-index.html#constructor_O">O</a></td>
<td><a href="name-index.html#constructor_P">P</a></td>
<td><a href="name-index.html#constructor_Q">Q</a></td>
<td><a href="name-index.html#constructor_R">R</a></td>
<td><a href="name-index.html#constructor_S">S</a></td>
<td>T</td>
<td>U</td>
<td>V</td>
<td><a href="name-index.html#constructor_W">W</a></td>
<td><a href="name-index.html#constructor_X">X</a></td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(44 entries)</td>
</tr>
<tr>
<td>Inductive Index</td>
<td>A</td>
<td><a href="name-index.html#inductive_B">B</a></td>
<td><a href="name-index.html#inductive_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td><a href="name-index.html#inductive_G">G</a></td>
<td>H</td>
<td><a href="name-index.html#inductive_I">I</a></td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#inductive_L">L</a></td>
<td>M</td>
<td>N</td>
<td><a href="name-index.html#inductive_O">O</a></td>
<td><a href="name-index.html#inductive_P">P</a></td>
<td><a href="name-index.html#inductive_Q">Q</a></td>
<td><a href="name-index.html#inductive_R">R</a></td>
<td><a href="name-index.html#inductive_S">S</a></td>
<td>T</td>
<td>U</td>
<td>V</td>
<td>W</td>
<td><a href="name-index.html#inductive_X">X</a></td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(22 entries)</td>
</tr>
<tr>
<td>Projection Index</td>
<td>A</td>
<td>B</td>
<td>C</td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td><a href="name-index.html#projection_I">I</a></td>
<td>J</td>
<td>K</td>
<td>L</td>
<td>M</td>
<td>N</td>
<td>O</td>
<td><a href="name-index.html#projection_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#projection_R">R</a></td>
<td><a href="name-index.html#projection_S">S</a></td>
<td><a href="name-index.html#projection_T">T</a></td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(15 entries)</td>
</tr>
<tr>
<td>Definition Index</td>
<td>A</td>
<td><a href="name-index.html#definition_B">B</a></td>
<td><a href="name-index.html#definition_C">C</a></td>
<td><a href="name-index.html#definition_D">D</a></td>
<td><a href="name-index.html#definition_E">E</a></td>
<td><a href="name-index.html#definition_F">F</a></td>
<td><a href="name-index.html#definition_G">G</a></td>
<td><a href="name-index.html#definition_H">H</a></td>
<td><a href="name-index.html#definition_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#definition_K">K</a></td>
<td><a href="name-index.html#definition_L">L</a></td>
<td>M</td>
<td><a href="name-index.html#definition_N">N</a></td>
<td><a href="name-index.html#definition_O">O</a></td>
<td><a href="name-index.html#definition_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#definition_R">R</a></td>
<td><a href="name-index.html#definition_S">S</a></td>
<td><a href="name-index.html#definition_T">T</a></td>
<td><a href="name-index.html#definition_U">U</a></td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(118 entries)</td>
</tr>
<tr>
<td>Record Index</td>
<td>A</td>
<td>B</td>
<td>C</td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#record_L">L</a></td>
<td>M</td>
<td>N</td>
<td>O</td>
<td><a href="name-index.html#record_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#record_R">R</a></td>
<td>S</td>
<td><a href="name-index.html#record_T">T</a></td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(4 entries)</td>
</tr>
</table>
<hr/>
<h1>Global Index</h1>
<a id="global_A"></a><h2>A </h2>
<a href="Top.ACUtil.html">ACUtil</a> [library]<br/>
<a href="Top.Adaptor.html">Adaptor</a> [library]<br/>
<a href="Top.LTS.html#Alphabet:1">Alphabet:1</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Alphabet:6">Alphabet:6</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#app_eq_fixed_list">app_eq_fixed_list</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_eq_app_disjoint">app_eq_app_disjoint</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_cons_nonempty">app_cons_nonempty</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_yields_prefix">app_yields_prefix</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_strip_common_prefix">app_strip_common_prefix</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#app_nil">app_nil</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#a':108">a':108</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a':151">a':151</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a':255">a':255</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#a':44">a':44</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#a':63">a':63</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a1:136">a1:136</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#a1:22">a1:22</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#a2:137">a2:137</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#a2:23">a2:23</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#A:1">A:1</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:1">A:1</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:1">A:1</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:1">A:1</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#A:1">A:1</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:1">A:1</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#A:1">A:1</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#a:10">a:10</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#a:10">a:10</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:10">A:10</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:101">A:101</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#a:101">a:101</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:102">A:102</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:104">A:104</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:105">A:105</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:105">A:105</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:107">a:107</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:107">A:107</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:107">A:107</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:108">A:108</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#A:11">A:11</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#A:11">A:11</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:110">A:110</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:111">A:111</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#a:111">a:111</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:112">A:112</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:114">A:114</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:114">A:114</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:115">A:115</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:116">A:116</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:118">A:118</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:119">A:119</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:12">A:12</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:120">A:120</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#a:120">a:120</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:121">A:121</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:123">A:123</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:124">A:124</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:125">A:125</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#A:125">A:125</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:126">A:126</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:127">A:127</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:128">A:128</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:13">A:13</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#A:13">A:13</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:13">A:13</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#A:130">A:130</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:131">A:131</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:133">A:133</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:133">A:133</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:134">A:134</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:134">A:134</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:135">A:135</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:138">A:138</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#A:14">A:14</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:14">A:14</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:14">A:14</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:14">A:14</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:140">A:140</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#a:140">a:140</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:142">A:142</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:143">A:143</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:143">A:143</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:145">A:145</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#a:145">a:145</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:148">A:148</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:148">A:148</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:149">a:149</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:149">A:149</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#A:15">A:15</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#a:150">a:150</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:150">A:150</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:151">A:151</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:152">A:152</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:154">A:154</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:154">A:154</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:154">A:154</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:155">A:155</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:155">A:155</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:157">A:157</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#A:157">A:157</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#A:158">A:158</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:159">A:159</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:16">A:16</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#A:16">A:16</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:161">a:161</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:162">A:162</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:163">A:163</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:164">A:164</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:165">A:165</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:168">A:168</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:169">A:169</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:172">A:172</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:174">A:174</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#a:176">a:176</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:177">A:177</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:178">A:178</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:178">A:178</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:18">A:18</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#A:182">A:182</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:184">A:184</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:185">A:185</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:188">A:188</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#a:189">a:189</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:19">A:19</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a:19">a:19</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:19">A:19</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:190">A:190</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:191">A:191</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:193">A:193</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:195">A:195</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:196">A:196</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:196">A:196</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:198">A:198</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#a:199">a:199</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:199">A:199</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:200">A:200</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:200">A:200</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:203">A:203</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:203">A:203</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:204">A:204</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:207">A:207</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:209">A:209</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#A:21">A:21</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:21">A:21</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#A:21">A:21</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#A:210">A:210</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:212">A:212</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:216">A:216</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:218">A:218</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:219">A:219</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#A:22">A:22</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.ACUtil.html#A:22">A:22</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:222">A:222</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:222">A:222</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:226">A:226</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:228">A:228</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a:228">a:228</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:23">A:23</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:231">A:231</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:234">A:234</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:234">A:234</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:235">A:235</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:236">A:236</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:239">A:239</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#A:24">A:24</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:24">A:24</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:24">A:24</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:24">A:24</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#A:240">A:240</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:242">A:242</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:244">A:244</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:248">A:248</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#A:25">A:25</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#a:250">a:250</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:251">A:251</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:252">A:252</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a:253">a:253</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:257">A:257</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:257">A:257</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a:258">a:258</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#A:26">A:26</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:261">A:261</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a:262">a:262</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#a:263">a:263</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#A:265">A:265</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:27">A:27</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Contraction.html#A:28">A:28</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:295">A:295</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#A:296">A:296</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#a:30">a:30</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:30">A:30</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:30">A:30</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:30">a:30</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#A:31">A:31</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#a:33">a:33</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:33">A:33</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#A:33">A:33</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:33">A:33</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#a:34">a:34</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:34">A:34</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#a:34">a:34</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#A:35">A:35</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:35">A:35</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#A:35">A:35</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#a:37">a:37</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:37">A:37</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:37">A:37</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#A:38">A:38</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:38">A:38</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#a:38">a:38</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:39">a:39</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#A:40">A:40</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:40">A:40</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:40">A:40</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#A:40">A:40</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:41">a:41</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:41">A:41</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#a:41">a:41</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:42">A:42</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:43">A:43</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:43">A:43</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:43">A:43</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#a:44">a:44</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#a:44">a:44</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#a:45">a:45</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#a:45">a:45</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#A:46">A:46</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:46">A:46</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:46">A:46</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:48">A:48</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:49">A:49</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#A:5">A:5</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:5">A:5</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#a:5">a:5</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#A:50">A:50</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Adaptor.html#A:50">A:50</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:50">A:50</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.TreeShapedCode.html#A:51">A:51</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#a:52">a:52</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:52">A:52</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:52">A:52</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:52">A:52</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#a:53">a:53</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#a:55">a:55</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:55">A:55</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:55">A:55</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:55">a:55</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#A:56">A:56</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:56">A:56</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:56">A:56</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#A:56">A:56</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#a:57">a:57</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:58">A:58</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:58">A:58</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#a:58">a:58</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#A:59">A:59</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:60">A:60</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#A:63">A:63</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:63">A:63</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:63">A:63</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:64">A:64</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:64">a:64</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#A:65">A:65</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:67">A:67</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:68">A:68</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#A:69">A:69</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:70">A:70</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#a:72">a:72</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#a:72">a:72</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:73">A:73</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:73">a:73</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#A:74">A:74</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:74">A:74</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:75">A:75</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:77">A:77</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#A:79">A:79</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:8">A:8</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:8">A:8</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:80">A:80</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:80">A:80</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:80">A:80</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#A:81">A:81</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:82">A:82</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:83">A:83</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:85">A:85</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:85">A:85</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#A:86">A:86</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#a:86">a:86</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#a:87">a:87</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:87">A:87</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:87">A:87</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#A:90">A:90</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:91">A:91</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:91">A:91</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:92">A:92</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:93">A:93</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#A:94">A:94</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#A:95">A:95</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:96">A:96</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:98">A:98</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a:99">a:99</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:99">A:99</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:99">A:99</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="global_B"></a><h2>B </h2>
<a href="Top.CodeMap.html#below_code_app_nonempty">below_code_app_nonempty</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#below_code_app">below_code_app</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#below_code">below_code</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine">BooleanActionMachine</a> [module, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.A">BooleanActionMachine.A</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.AskOperation">BooleanActionMachine.AskOperation</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.B">BooleanActionMachine.B</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.BigStep">BooleanActionMachine.BigStep</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.ConcreteInput">BooleanActionMachine.ConcreteInput</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.ConcreteStates">BooleanActionMachine.ConcreteStates</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.ConcreteTransitions">BooleanActionMachine.ConcreteTransitions</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.Data">BooleanActionMachine.Data</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.Echo">BooleanActionMachine.Echo</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.M">BooleanActionMachine.M</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.OpEcho">BooleanActionMachine.OpEcho</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.OpToggle">BooleanActionMachine.OpToggle</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R">BooleanActionMachine.R</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R_icomplete">BooleanActionMachine.R_icomplete</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R_not_output_enabled">BooleanActionMachine.R_not_output_enabled</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R_total">BooleanActionMachine.R_total</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.SameInp">BooleanActionMachine.SameInp</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.StateEcho">BooleanActionMachine.StateEcho</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.StateToggle">BooleanActionMachine.StateToggle</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.Toggle">BooleanActionMachine.Toggle</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T1">BooleanActionMachine.T1</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T2">BooleanActionMachine.T2</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T3">BooleanActionMachine.T3</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T4">BooleanActionMachine.T4</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#bs1:138">bs1:138</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#bs2:139">bs2:139</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#bs:54">bs:54</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#bs:62">bs:62</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#bs:71">bs:71</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#Build_PathIsomorphism">Build_PathIsomorphism</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Build_Isomorphism">Build_Isomorphism</a> [constructor, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Build_PathSimulation">Build_PathSimulation</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Build_Simulation">Build_Simulation</a> [constructor, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#Build_Code">Build_Code</a> [constructor, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#b_list:110">b_list:110</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#b':86">b':86</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#b1:11">b1:11</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b1:29">b1:29</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b1:44">b1:44</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b2:12">b2:12</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b2:30">b2:30</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b2:45">b2:45</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.CodeMap.html#B:100">B:100</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:100">B:100</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#b:102">b:102</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#b:102">b:102</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:102">b:102</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:103">B:103</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:105">B:105</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:106">B:106</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:106">B:106</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:108">B:108</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:108">B:108</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:11">B:11</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:111">B:111</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:112">B:112</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:112">b:112</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:115">B:115</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:115">B:115</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:116">B:116</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:119">B:119</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#b:12">b:12</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#B:120">B:120</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:121">B:121</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:121">b:121</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:124">b:124</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:124">B:124</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:125">B:125</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:126">B:126</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:126">B:126</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:129">B:129</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:129">b:129</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:134">B:134</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:135">B:135</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:135">B:135</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:136">B:136</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:139">B:139</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#B:14">B:14</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:14">B:14</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#B:141">B:141</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#B:143">B:143</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:144">B:144</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:144">B:144</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:146">B:146</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:149">B:149</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:149">B:149</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Contraction.html#B:15">B:15</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#B:15">B:15</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:150">b:150</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:151">B:151</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:152">b:152</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#b:154">b:154</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:155">B:155</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:155">B:155</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:156">B:156</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#b:158">b:158</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:158">B:158</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:159">B:159</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#b:160">b:160</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:160">B:160</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:162">b:162</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:163">B:163</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#B:164">B:164</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:165">B:165</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:169">B:169</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#B:17">B:17</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#B:17">B:17</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:170">B:170</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#b:171">b:171</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:173">B:173</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:175">B:175</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:178">B:178</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:179">B:179</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#b:18">b:18</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#b:182">b:182</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#b:182">b:182</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:183">B:183</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:185">B:185</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:186">B:186</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#b:188">b:188</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:189">B:189</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#b:192">b:192</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:192">B:192</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:194">B:194</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:195">b:195</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:196">B:196</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:197">B:197</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:199">B:199</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#B:2">B:2</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#B:2">B:2</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#B:2">B:2</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:2">B:2</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#B:2">B:2</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:20">B:20</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#b:20">b:20</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.MealyExample.html#b:20">b:20</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#B:200">B:200</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:201">B:201</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:204">B:204</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:205">B:205</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.MealyExample.html#b:21">b:21</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.CodeMap.html#B:210">B:210</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:211">B:211</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#B:217">B:217</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:219">B:219</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#B:22">B:22</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#b:22">b:22</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#B:22">B:22</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:223">B:223</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:229">B:229</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#B:23">B:23</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.MealyExample.html#b:23">b:23</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#B:235">B:235</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:236">B:236</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:240">B:240</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:244">b:244</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:245">B:245</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:25">B:25</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:25">B:25</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:252">B:252</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#B:258">B:258</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#B:266">B:266</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:27">B:27</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:276">b:276</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:277">b:277</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:280">b:280</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#B:29">B:29</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:34">B:34</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Adaptor.html#B:36">B:36</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#b:38">b:38</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:39">B:39</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:39">b:39</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#B:41">B:41</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:42">b:42</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:44">B:44</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:44">B:44</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:47">B:47</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#b:47">b:47</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#b:48">b:48</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:49">B:49</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#b:51">b:51</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#B:51">B:51</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:51">B:51</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#b:51">b:51</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:53">B:53</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#b:53">b:53</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#B:53">B:53</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#b:55">b:55</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#B:57">B:57</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#B:57">B:57</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:59">B:59</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Contraction.html#B:6">B:6</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#B:6">B:6</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:60">B:60</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:61">b:61</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:61">B:61</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#b:61">b:61</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#b:62">b:62</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#B:62">B:62</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Refinement.html#B:64">B:64</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:66">B:66</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#B:67">B:67</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:68">B:68</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:68">b:68</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:69">B:69</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#B:70">B:70</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#b:71">b:71</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#B:72">B:72</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Refinement.html#b:73">b:73</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#B:75">B:75</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:75">B:75</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:75">B:75</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:76">B:76</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#b:76">b:76</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#b:78">b:78</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#b:78">b:78</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#b:79">b:79</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Refinement.html#b:8">b:8</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#B:80">B:80</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:81">B:81</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:81">B:81</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#B:83">B:83</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:83">b:83</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:84">B:84</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#b:85">b:85</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:86">B:86</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:86">B:86</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:87">B:87</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:88">B:88</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:88">B:88</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#b:89">b:89</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#b:90">b:90</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:91">b:91</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:92">B:92</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:93">B:93</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#B:94">B:94</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:94">B:94</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:95">B:95</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:96">B:96</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#b:97">b:97</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:97">B:97</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:97">b:97</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#b:98">b:98</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#B:99">B:99</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#B:99">B:99</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="global_C"></a><h2>C </h2>
<a href="Top.CodeMap.html#Code">Code</a> [inductive, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#CodeMap">CodeMap</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html">CodeMap</a> [library]<br/>
<a href="Top.Concretization.html#CodeMapInverseDecidable">CodeMapInverseDecidable</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#code_closed_under_composition">code_closed_under_composition</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code_kleisli_ext_prefix_reflection">code_kleisli_ext_prefix_reflection</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code_proj">code_proj</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code_ne_word">code_ne_word</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code_has_run">code_has_run</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code1:185">code1:185</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code2:186">code2:186</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code:84">code:84</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code:89">code:89</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code:95">code:95</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#composed_code_prefix_free">composed_code_prefix_free</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#composed_code_ne_word">composed_code_ne_word</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#compose_code_comm_proj">compose_code_comm_proj</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#compose_code">compose_code</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#compose_codemap">compose_codemap</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure">CompositionFailure</a> [module, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.a">CompositionFailure.a</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.A">CompositionFailure.A</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.b">CompositionFailure.b</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.B">CompositionFailure.B</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.c">CompositionFailure.c</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.C">CompositionFailure.C</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.contraction_does_not_preserve_code_composition">CompositionFailure.contraction_does_not_preserve_code_composition</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.R">CompositionFailure.R</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.R_map">CompositionFailure.R_map</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.S">CompositionFailure.S</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization">concretization</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html">Concretization</a> [library]<br/>
<a href="Top.Concretization.html#concretization_preserves_determinism">concretization_preserves_determinism</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_always_same_transition_type">concretization_always_same_transition_type</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_monotone">concretization_monotone</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_insertion">concretization_galois_insertion</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_connection_lts">concretization_galois_connection_lts</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_connection">concretization_galois_connection</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_backward">concretization_galois_backward</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_forward">concretization_galois_forward</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_inspect_run_below_code">concretization_inspect_run_below_code</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_path_in_code">concretization_path_in_code</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_transition_in_code">concretization_transition_in_code</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_transition_below_code">concretization_transition_below_code</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_transition_within_code">concretization_transition_within_code</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_path_reflection">concretization_path_reflection</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_prefix_not_full">concretization_prefix_not_full</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ConcrTransCompact">ConcrTransCompact</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ConcrTransInd">ConcrTransInd</a> [inductive, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ConcrTrans_equivalent">ConcrTrans_equivalent</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#Cons:8">Cons:8</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Contraction.html#contraction">contraction</a> [definition, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html">Contraction</a> [library]<br/>
<a href="Top.Contraction.html#contraction_code_composition">contraction_code_composition</a> [lemma, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#contraction_composed_iso">contraction_composed_iso</a> [definition, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#contraction_kleisli_ext">contraction_kleisli_ext</a> [lemma, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#contraction_monotone">contraction_monotone</a> [lemma, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Adaptor.html#contraction_preserves_determinism">contraction_preserves_determinism</a> [lemma, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#converse">converse</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:15">C:15</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#C:184">C:184</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#c:187">c:187</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:190">C:190</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:195">C:195</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:200">C:200</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:206">C:206</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:211">C:211</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#C:24">C:24</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:26">C:26</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:3">C:3</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Contraction.html#C:30">C:30</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:45">C:45</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#c:49">c:49</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:87">C:87</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:95">C:95</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#c:99">c:99</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="global_D"></a><h2>D </h2>
<a href="Top.TreeShapedCode.html#DecisionProc">DecisionProc</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#dec_eq">dec_eq</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.MealyExample.html#dec_replace">dec_replace</a> [lemma, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#delta:207">delta:207</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#Determinate">Determinate</a> [definition, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#determinate_contraction_determinism">determinate_contraction_determinism</a> [lemma, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#determinate_contraction_determinism_induction">determinate_contraction_determinism_induction</a> [lemma, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#determinate_contraction_determinism_base_case">determinate_contraction_determinism_base_case</a> [lemma, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#determinate_symmetric">determinate_symmetric</a> [lemma, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#deterministic">deterministic</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#deterministic_symmetric">deterministic_symmetric</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#deterministic_sequence">deterministic_sequence</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#does_not_start_with_codeword">does_not_start_with_codeword</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#dom">dom</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="global_E"></a><h2>E </h2>
<a href="Top.CodeMap.html#EmptyCode">EmptyCode</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#eq_ne_list">eq_ne_list</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#EveryTreeShapedCodeInducesSomeMapBasedCode">EveryTreeShapedCodeInducesSomeMapBasedCode</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#every_code_is_idrel_determinate">every_code_is_idrel_determinate</a> [definition, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#ExampleMealy">ExampleMealy</a> [definition, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.ACUtil.html#exists_nonempty_list">exists_nonempty_list</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#exists_run">exists_run</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#exists_some_iff_is_some">exists_some_iff_is_some</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#ex_elim">ex_elim</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#E:6">E:6</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="global_F"></a><h2>F </h2>
<a href="Top.ACUtil.html#FiniteExists">FiniteExists</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#FiniteExistsDecidable">FiniteExistsDecidable</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#FiniteExists2">FiniteExists2</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#FiniteExists2_eq">FiniteExists2_eq</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#f:127">f:127</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:130">f:130</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:150">f:150</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:157">f:157</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:160">f:160</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:166">f:166</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:171">f:171</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:174">f:174</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:180">f:180</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:186">f:186</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#f:19">f:19</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#f:193">f:193</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:198">f:198</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:201">f:201</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:205">f:205</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#f:21">f:21</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#f:212">f:212</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:218">f:218</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:224">f:224</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:237">f:237</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:246">f:246</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#f:282">f:282</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#f:283">f:283</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#f:3">f:3</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#f:35">f:35</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#f:49">f:49</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#f:88">f:88</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:95">f:95</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="global_G"></a><h2>G </h2>
<a href="Top.ACUtil.html#graph">graph</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#Grounded">Grounded</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#groundedness_is_needed_for_uniqueness">groundedness_is_needed_for_uniqueness</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#gtrans">gtrans</a> [inductive, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#gtrans_singleton">gtrans_singleton</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#g:96">g:96</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="global_H"></a><h2>H </h2>
<a href="Top.TreeShapedCode.html#hd_rel_left_unique_on_trees">hd_rel_left_unique_on_trees</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#history_dependent_is_step_closed">history_dependent_is_step_closed</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#history_dependent_subrel">history_dependent_subrel</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#H:172">H:172</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#H:173">H:173</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="global_I"></a><h2>I </h2>
<a href="Top.MealyExample.html#I">I</a> [inductive, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#ia">ia</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#ib">ib</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#icomplete">icomplete</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#icomplete_for_concretization">icomplete_for_concretization</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#idRel">idRel</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#idRel_icomplete">idRel_icomplete</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#idRel_output_enabled">idRel_output_enabled</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#idRel_reflexive">idRel_reflexive</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#if_is_empty">if_is_empty</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#InfiniteChainLTS">InfiniteChainLTS</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#InfiniteChainLTS_monotone">InfiniteChainLTS_monotone</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#InfiniteChainLTS_has_no_proper_loops">InfiniteChainLTS_has_no_proper_loops</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#InfiniteChainLTS_tree">InfiniteChainLTS_tree</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#InfiniteChainLTS_is_not_grounded">InfiniteChainLTS_is_not_grounded</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#InfiniteChainLTS_has_no_leaves">InfiniteChainLTS_has_no_leaves</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#inhabited">inhabited</a> [inductive, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#initial">initial</a> [projection, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#InitialPrefixStates">InitialPrefixStates</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#in_dom">in_dom</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.MealyExample.html#io:8">io:8</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#io:93">io:93</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#isNonEmpty">isNonEmpty</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#Isomorphism">Isomorphism</a> [inductive, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#iso_kleisli_lift_defined">iso_kleisli_lift_defined</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#is_some">is_some</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.MealyExample.html#i1:10">i1:10</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#i1:284">i1:284</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#i1:7">i1:7</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#i2:12">i2:12</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#i2:286">i2:286</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#i2:8">i2:8</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#i:92">i:92</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="global_K"></a><h2>K </h2>
<a href="Top.CodeMap.html#kleisli_ext_injective_on_dom">kleisli_ext_injective_on_dom</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_injective_with_suffix">kleisli_ext_injective_with_suffix</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_not_prefix">kleisli_ext_not_prefix</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_reflects_empty">kleisli_ext_reflects_empty</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_preserves_neq_nil">kleisli_ext_preserves_neq_nil</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_preserves_nonempty">kleisli_ext_preserves_nonempty</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_app">kleisli_ext_app</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext">kleisli_ext</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#kleisli_ext_app_reflection">kleisli_ext_app_reflection</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#kleisli_ext_letter_find">kleisli_ext_letter_find</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#kleisli_ext_cons_reflection">kleisli_ext_cons_reflection</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#K:84">K:84</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#k:86">k:86</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#k:89">k:89</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="global_L"></a><h2>L </h2>
<a href="Top.TreeShapedCode.html#LabelPrefixTreeLTS">LabelPrefixTreeLTS</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#LabelPrefixTree_correct">LabelPrefixTree_correct</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#lazy_and">lazy_and</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#Leaf">Leaf</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#left_unique">left_unique</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#list_eq_app_nil">list_eq_app_nil</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#list_extract_last">list_extract_last</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#list_eq_nil_tnd">list_eq_nil_tnd</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#list_empty_or_not">list_empty_or_not</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#list_rel_lift_app">list_rel_lift_app</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_lift_id">list_rel_lift_id</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_lift_reflexive">list_rel_lift_reflexive</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_cons">list_rel_cons</a> [constructor, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_nil">list_rel_nil</a> [constructor, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_lift">list_rel_lift</a> [inductive, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#LTS">LTS</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html">LTS</a> [library]<br/>
<a href="Top.LTS.html#LTS_uses_action">LTS_uses_action</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#LTS'">LTS'</a> [record, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#lx1:161">lx1:161</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#lx2:162">lx2:162</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#lx:147">lx:147</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ly1:163">ly1:163</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ly2:164">ly2:164</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ly:148">ly:148</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#l':29">l':29</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l1':88">l1':88</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l1':89">l1':89</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l12:83">l12:83</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l12:93">l12:93</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l1:121">l1:121</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l1:13">l1:13</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l1:133">l1:133</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:15">l1:15</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:171">l1:171</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:180">l1:180</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:19">l1:19</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l1:38">l1:38</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l1:41">l1:41</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#l1:81">l1:81</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l1:91">l1:91</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l2:122">l2:122</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:134">l2:134</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l2:14">l2:14</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l2:16">l2:16</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:172">l2:172</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:181">l2:181</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:20">l2:20</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l2:39">l2:39</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l2:42">l2:42</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#l2:82">l2:82</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l2:92">l2:92</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l3:17">l3:17</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:10">l:10</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l:101">l:101</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#l:103">l:103</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#l:13">l:13</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:143">l:143</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:148">l:148</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#l:152">l:152</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#l:153">l:153</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:157">l:157</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:165">l:165</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l:17">l:17</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:23">l:23</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:26">l:26</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l:26">l:26</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l:28">l:28</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:32">l:32</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:34">l:34</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:36">l:36</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:43">l:43</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:51">l:51</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:53">l:53</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:61">l:61</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:63">l:63</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:68">l:68</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:73">l:73</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:77">l:77</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l:79">l:79</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:80">l:80</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:81">l:81</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l:91">l:91</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l:92">l:92</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#l:96">l:96</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="global_M"></a><h2>M </h2>
<a href="Top.TreeShapedCode.html#MapDefinesTreeUniquely">MapDefinesTreeUniquely</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#MapToTree">MapToTree</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#maybe_a:117">maybe_a:117</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#maybe_f:116">maybe_f:116</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#maybe_longer:65">maybe_longer:65</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#maybe:36">maybe:36</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.MealyExample.html">MealyExample</a> [library]<br/>
<a href="Top.MealyExample.html#mealy_example_code1_is_complete">mealy_example_code1_is_complete</a> [lemma, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.RefinementCodeComposition.html#mid1:78">mid1:78</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#mid2:79">mid2:79</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#must_be_i_b:294">must_be_i_b:294</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:101">M:101</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:102">M:102</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:102">M:102</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:106">M:106</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#M:108">M:108</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:109">M:109</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:109">M:109</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:113">M:113</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:113">M:113</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:113">M:113</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:117">M:117</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:118">M:118</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:118">M:118</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:12">M:12</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:122">M:122</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:122">M:122</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:122">M:122</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#M:126">M:126</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:128">M:128</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:128">M:128</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:128">M:128</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#M:13">M:13</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:131">M:131</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:132">M:132</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:136">M:136</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:137">M:137</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:14">M:14</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:145">M:145</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:146">M:146</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#M:146">M:146</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:15">M:15</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#M:152">M:152</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:153">M:153</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:157">M:157</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:161">M:161</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#M:166">M:166</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:167">M:167</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#M:17">M:17</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#M:17">M:17</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#M:177">M:177</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:18">M:18</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#M:180">M:180</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:189">M:189</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:19">M:19</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:191">M:191</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:199">M:199</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:2">M:2</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#M:20">M:20</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:201">M:201</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:204">M:204</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:205">M:205</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:208">M:208</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:213">M:213</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:22">M:22</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:220">M:220</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:223">M:223</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:223">M:223</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:227">M:227</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:232">M:232</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:233">M:233</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:235">M:235</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:237">M:237</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:238">M:238</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:24">M:24</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:24">M:24</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:241">M:241</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:243">M:243</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:243">M:243</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:25">M:25</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:255">M:255</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#M:26">M:26</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#M:261">M:261</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#M:269">M:269</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#M:27">M:27</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#M:28">M:28</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:29">M:29</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:29">M:29</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:31">M:31</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:31">M:31</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#M:33">M:33</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#M:34">M:34</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:36">M:36</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:39">M:39</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#M:4">M:4</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Refinement.html#M:4">M:4</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Adaptor.html#M:40">M:40</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#M:43">M:43</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:43">M:43</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:47">M:47</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:47">M:47</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:48">M:48</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#M:50">M:50</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:50">M:50</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#M:52">M:52</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#M:55">M:55</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#M:55">M:55</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:56">M:56</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#M:59">M:59</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#M:59">M:59</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:6">M:6</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:62">M:62</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:64">M:64</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:65">M:65</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:66">M:66</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#M:69">M:69</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:71">M:71</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:72">M:72</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:74">M:74</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:78">M:78</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:79">M:79</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#M:8">M:8</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#M:8">M:8</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:82">M:82</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:82">M:82</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#M:83">M:83</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:83">M:83</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#m:85">m:85</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:87">M:87</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#m:88">m:88</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:9">M:9</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:90">M:90</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:90">M:90</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:90">M:90</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:92">M:92</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:94">M:94</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:97">M:97</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:98">M:98</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:98">M:98</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="global_N"></a><h2>N </h2>
<a href="Top.ACUtil.html#ne_list">ne_list</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#nil_state">nil_state</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#nil_does_not_start_with_codeword">nil_does_not_start_with_codeword</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#nil_state">nil_state</a> [definition, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#nonempty_iff_not_nil">nonempty_iff_not_nil</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#NonRootLeaves">NonRootLeaves</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#N:103">N:103</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:110">N:110</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:114">N:114</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:129">N:129</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#N:132">N:132</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#N:138">N:138</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#N:147">N:147</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#N:147">N:147</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#N:151">N:151</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#N:160">N:160</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#N:192">N:192</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:202">N:202</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#N:204">N:204</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#N:205">N:205</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:209">N:209</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:214">N:214</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:221">N:221</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#N:222">N:222</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#N:232">N:232</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#N:237">N:237</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#N:256">N:256</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#N:44">N:44</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:48">N:48</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:57">N:57</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#N:60">N:60</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#N:65">N:65</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#N:66">N:66</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:72">N:72</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:75">N:75</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:79">N:79</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:83">N:83</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#n:87">n:87</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#N:9">N:9</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.LTS.html#n:90">n:90</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:93">N:93</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="global_O"></a><h2>O </h2>
<a href="Top.MealyExample.html#O">O</a> [inductive, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#only_valid_state_can_reach_valid_state">only_valid_state_can_reach_valid_state</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#option_fapp">option_fapp</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#option_rel_some">option_rel_some</a> [constructor, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#option_rel_lift">option_rel_lift</a> [inductive, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#option_fapp_is_some">option_fapp_is_some</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#output_enabled_implies_icomplete">output_enabled_implies_icomplete</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#output_enabled">output_enabled</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.MealyExample.html#o0">o0</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#o1">o1</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="global_P"></a><h2>P </h2>
<a href="Top.LTS.html#path_app_rev">path_app_rev</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#path_app">path_app</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#pat:11">pat:11</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#pat:13">pat:13</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#pat:285">pat:285</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#pat:287">pat:287</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#pl:129">pl:129</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#pred_inclusion">pred_inclusion</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#pred:35">pred:35</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#Pred:7">Pred:7</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#PrefixedState">PrefixedState</a> [record, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixStates">PrefixStates</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixStates_closed_under_prefix">PrefixStates_closed_under_prefix</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeCode">PrefixTreeCode</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLoopFree">PrefixTreeLoopFree</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLTS">PrefixTreeLTS</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLTS_progress">PrefixTreeLTS_progress</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLTS_mk_state">PrefixTreeLTS_mk_state</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTree_run">PrefixTree_run</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTree_gtrans">PrefixTree_gtrans</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTree_leaf">PrefixTree_leaf</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_prefixes">prefix_of_prefixes</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_free">prefix_free</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_decidable">prefix_of_decidable</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_antisymmetric">prefix_of_antisymmetric</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_transitive">prefix_of_transitive</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_reflexive">prefix_of_reflexive</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_app">prefix_of_app</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_cons">prefix_of_cons</a> [constructor, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_nil">prefix_of_nil</a> [constructor, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of">prefix_of</a> [inductive, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix_b:75">prefix_b:75</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix_a:72">prefix_a:72</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix':67">prefix':67</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix:63">prefix:63</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#pref:12">pref:12</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#pref:132">pref:132</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#pref:16">pref:16</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#proj_nonempty">proj_nonempty</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#proj_reachable_injective">proj_reachable_injective</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_reachable">proj_reachable</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_iso">proj_iso</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_iso_rel">proj_iso_rel</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_sim_step">proj_sim_step</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_sim_initial">proj_sim_initial</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_sim_rel">proj_sim_rel</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#proj_code_ne_word">proj_code_ne_word</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#proj_code_prefix_free">proj_code_prefix_free</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#proj_dom">proj_dom</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_prefixstate">proj_prefixstate</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_nonrootleaves">proj_nonrootleaves</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_run_actions_correct">proj_run_actions_correct</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_run_actions">proj_run_actions</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#prop_app_eq_fixed_list">prop_app_eq_fixed_list</a> [definition, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#ps_equal">ps_equal</a> [lemma, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ps_proj">ps_proj</a> [definition, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ps_prop">ps_prop</a> [projection, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ps_prefix">ps_prefix</a> [projection, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ps_state">ps_state</a> [projection, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#ps_equal">ps_equal</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#ps_equal_helper">ps_equal_helper</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#ps:127">ps:127</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#push_forall_into_conjunction">push_forall_into_conjunction</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Refinement.html#pv:140">pv:140</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#pv:142">pv:142</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#pw:162">pw:162</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#pw:167">pw:167</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#pw:207">pw:207</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#pw:213">pw:213</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#p_w:8">p_w:8</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#p':100">p':100</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p':54">p':54</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p':63">p':63</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#P1:124">P1:124</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#P2:125">P2:125</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#P:100">P:100</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:104">P:104</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#p:106">p:106</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#P:109">P:109</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Contraction.html#p:11">p:11</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#P:116">P:116</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#p:13">p:13</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Refinement.html#p:153">p:153</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#p:155">p:155</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#p:164">p:164</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#p:169">p:169</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.MealyExample.html#P:18">P:18</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#p:209">p:209</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#p:211">p:211</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#p:215">p:215</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#p:216">p:216</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p:218">p:218</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#p:225">p:225</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#p:227">p:227</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#P:230">P:230</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#P:234">P:234</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#p:246">p:246</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#p:249">p:249</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#p:26">p:26</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p:264">p:264</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#p:31">p:31</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#p:33">p:33</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p:41">p:41</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#P:42">P:42</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:46">P:46</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Adaptor.html#p:46">p:46</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#p:52">p:52</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#p:54">p:54</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#p:61">p:61</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#p:62">p:62</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#P:64">P:64</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#p:67">p:67</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#P:69">P:69</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#p:69">p:69</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#p:71">p:71</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#p:73">p:73</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#P:74">P:74</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:76">P:76</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:95">P:95</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#p:98">p:98</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#P:98">P:98</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="global_Q"></a><h2>Q </h2>
<a href="Top.MealyExample.html#Q">Q</a> [inductive, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#qv':140">qv':140</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qv:139">qv:139</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qwa:77">qwa:77</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qwa:78">qwa:78</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw':100">qw':100</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw':110">qw':110</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw':124">qw':124</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw':148">qw':148</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw':162">qw':162</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw':46">qw':46</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw':53">qw':53</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw':57">qw':57</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw':71">qw':71</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw':73">qw':73</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:109">qw:109</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:119">qw:119</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:123">qw:123</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:133">qw:133</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:139">qw:139</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:141">qw:141</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:147">qw:147</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:159">qw:159</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:168">qw:168</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:18">qw:18</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#qw:209">qw:209</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#qw:44">qw:44</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:51">qw:51</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:56">qw:56</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:67">qw:67</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:70">qw:70</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:74">qw:74</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:75">qw:75</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:84">qw:84</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:99">qw:99</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q_tl:22">q_tl:22</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q_a:20">q_a:20</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v':32">q_u_v':32</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v:31">q_u_v:31</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u:20">q_u:20</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v:19">q_u_v:19</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u:9">q_u:9</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v:7">q_u_v:7</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#q'':103">q'':103</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q'':113">q'':113</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q'':122">q'':122</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q'':228">q'':228</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q'':232">q'':232</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q'':9">q'':9</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q':109">q':109</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q':12">q':12</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':120">q':120</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q':131">q':131</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#q':132">q':132</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q':17">q':17</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#q':19">q':19</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#q':191">q':191</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q':214">q':214</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q':22">q':22</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q':220">q':220</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q':227">q':227</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q':230">q':230</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q':231">q':231</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q':239">q':239</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':245">q':245</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':247">q':247</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':251">q':251</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':256">q':256</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q':264">q':264</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q':27">q':27</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q':35">q':35</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#q':36">q':36</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q':42">q':42</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q':49">q':49</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q':51">q':51</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q':54">q':54</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q':58">q':58</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q':6">q':6</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q':60">q':60</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q':76">q':76</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q':8">q':8</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q':86">q':86</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.MealyExample.html#q':9">q':9</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#q':93">q':93</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q':97">q':97</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#q0">q0</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#q0:166">q0:166</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q0:171">q0:171</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#q0:211">q0:211</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#q0:217">q0:217</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.MealyExample.html#q1">q1</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.LTS.html#q1:134">q1:134</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q1:169">q1:169</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#q1:33">q1:33</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#q1:48">q1:48</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#q2">q2</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.LTS.html#q2:135">q2:135</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q2:170">q2:170</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#q2:34">q2:34</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#q2:49">q2:49</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#q3">q3</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Contraction.html#q:10">q:10</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#q:103">q:103</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#Q:105">Q:105</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#q:105">q:105</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:11">q:11</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q:11">q:11</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#Q:110">Q:110</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#q:118">q:118</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#q:12">q:12</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#q:13">q:13</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:130">q:130</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#q:130">q:130</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:133">q:133</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q:154">q:154</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q:156">q:156</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q:16">q:16</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:163">q:163</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:168">q:168</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q:168">q:168</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:17">q:17</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:179">q:179</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#q:18">q:18</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.LTS.html#q:18">q:18</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:183">q:183</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#Q:19">Q:19</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#q:190">q:190</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:194">q:194</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:202">q:202</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:206">q:206</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:208">q:208</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:21">q:21</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q:210">q:210</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:212">q:212</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:213">q:213</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q:215">q:215</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:217">q:217</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:219">q:219</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q:22">q:22</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#q:224">q:224</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:224">q:224</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:225">q:225</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:226">q:226</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:229">q:229</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:23">q:23</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:233">q:233</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:238">q:238</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:244">q:244</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:245">q:245</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:246">q:246</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:248">q:248</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:249">q:249</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:25">q:25</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q:25">q:25</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:254">q:254</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:259">q:259</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:26">q:26</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:262">q:262</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:263">q:263</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:31">q:31</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:32">q:32</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#q:32">q:32</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#q:32">q:32</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:32">q:32</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#q:34">q:34</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:35">q:35</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:35">q:35</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:37">q:37</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:39">q:39</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:40">q:40</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:45">q:45</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#Q:47">Q:47</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Adaptor.html#q:47">q:47</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#q:47">q:47</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q:48">q:48</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:5">q:5</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q:50">q:50</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:53">q:53</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:55">q:55</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:59">q:59</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:61">q:61</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:66">q:66</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:68">q:68</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:7">q:7</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#q:7">q:7</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#q:70">q:70</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:72">q:72</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:91">q:91</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:92">q:92</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:96">q:96</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="global_R"></a><h2>R </h2>
<a href="Top.MealyExample.html#R">R</a> [definition, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#Rb:94">Rb:94</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#reachable">reachable</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#Reachable">Reachable</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#reachable_isomorphic">reachable_isomorphic</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#reachable_part">reachable_part</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#reachable_states">reachable_states</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#reachable_closed">reachable_closed</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#RefinedStates">RefinedStates</a> [record, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement">refinement</a> [definition, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html">Refinement</a> [library]<br/>
<a href="Top.RefinementCodeComposition.html">RefinementCodeComposition</a> [library]<br/>
<a href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition">refinement_preserves_code_composition</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition_backward_sim">refinement_preserves_code_composition_backward_sim</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition_forward_sim">refinement_preserves_code_composition_forward_sim</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#refinement_galois_backward">refinement_galois_backward</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_galois_forward">refinement_galois_forward</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_preserves_determinism">refinement_preserves_determinism</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_monotone">refinement_monotone</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_forward_closure">refinement_forward_closure</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_pref_transition">refinement_pref_transition</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_pref_transition_equiv">refinement_pref_transition_equiv</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_defined_transition">refinement_defined_transition</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#RefTransCompact">RefTransCompact</a> [definition, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#RefTransInd">RefTransInd</a> [inductive, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#RefTrans_equivalent">RefTrans_equivalent</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#ref_code_iso_on_words">ref_code_iso_on_words</a> [definition, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#ref_code_iso">ref_code_iso</a> [definition, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#related:131">related:131</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#relates_initial">relates_initial</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel_reflexive:183">rel_reflexive:183</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel_reflexive:172">rel_reflexive:172</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel_a:179">rel_a:179</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#rel_b:54">rel_b:54</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:53">rel_a:53</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:39">rel_b:39</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:38">rel_a:38</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:25">rel_b:25</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:24">rel_a:24</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:20">rel_b:20</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:19">rel_a:19</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:5">rel_b:5</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:4">rel_a:4</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#rel:104">rel:104</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:111">rel:111</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:115">rel:115</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:129">rel:129</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:137">rel:137</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:142">rel:142</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:146">rel:146</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:156">rel:156</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:158">rel:158</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:160">rel:160</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:166">rel:166</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:167">rel:167</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:175">rel:175</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:178">rel:178</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:183">rel:183</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:189">rel:189</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:195">rel:195</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:206">rel:206</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:242">rel:242</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:254">rel:254</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:260">rel:260</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:268">rel:268</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#rel:29">rel:29</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#rel:45">rel:45</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:49">rel:49</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:58">rel:58</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:69">rel:69</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:94">rel:94</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#rest:57">rest:57</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#rest:66">rest:66</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#right_unique">right_unique</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#Rl1:173">Rl1:173</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#Rl2:174">Rl2:174</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#rs_w_does_not_start_with_codeword">rs_w_does_not_start_with_codeword</a> [lemma, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#rs_w_is_not_full">rs_w_is_not_full</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_proj">rs_proj</a> [definition, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_equal">rs_equal</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_prop">rs_prop</a> [projection, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_w">rs_w</a> [projection, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_q">rs_q</a> [projection, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#RS:203">RS:203</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#RuleEnd">RuleEnd</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#RuleEnd">RuleEnd</a> [constructor, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#RuleMid">RuleMid</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#RuleMid">RuleMid</a> [constructor, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#RuleOnChaos">RuleOnChaos</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#RuleToChaos">RuleToChaos</a> [constructor, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#Run">Run</a> [inductive, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunNil">RunNil</a> [constructor, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunNil'">RunNil'</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunSnoc">RunSnoc</a> [constructor, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunTree">RunTree</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunTree_is_prefix_free">RunTree_is_prefix_free</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunTree_is_ne_word">RunTree_is_ne_word</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#R_w:105">R_w:105</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R_l:166">R_l:166</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R_l:149">R_l:149</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R_l:144">R_l:144</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#r':229">r':229</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r':233">r':233</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#R1">R1</a> [definition, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#R1_code">R1_code</a> [definition, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#R1_prefix_free">R1_prefix_free</a> [lemma, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#R1_ne_word">R1_ne_word</a> [lemma, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#r1:36">r1:36</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r2:37">r2:37</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#R:100">R:100</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:101">R:101</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R:104">R:104</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:107">R:107</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:109">R:109</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:112">R:112</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:116">R:116</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:117">R:117</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#R:12">R:12</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:120">R:120</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:121">R:121</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:125">R:125</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:127">R:127</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:127">R:127</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:135">R:135</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#r:136">r:136</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#R:136">R:136</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:137">R:137</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#r:137">r:137</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r:141">r:141</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#R:142">R:142</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#r:142">r:142</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#R:144">R:144</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:145">R:145</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:147">R:147</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:15">R:15</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#R:150">R:150</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:152">R:152</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:156">R:156</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:156">R:156</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:159">R:159</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Contraction.html#R:16">R:16</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:16">R:16</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:16">R:16</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#R:161">R:161</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R:164">R:164</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:165">R:165</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:170">R:170</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:176">R:176</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:179">R:179</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:18">R:18</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#r:18">r:18</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#R:18">R:18</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:187">R:187</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:191">R:191</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R:196">R:196</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:197">R:197</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:201">R:201</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:202">R:202</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:207">R:207</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:21">R:21</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:212">R:212</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:220">R:220</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#r:221">r:221</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r:226">r:226</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#R:23">R:23</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#r:23">r:23</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#R:23">R:23</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:230">R:230</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:236">R:236</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:241">R:241</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#R:25">R:25</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:253">R:253</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:259">R:259</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:26">R:26</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:267">R:267</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#r:27">r:27</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:27">R:27</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:28">R:28</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#r:29">r:29</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#R:3">R:3</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:3">R:3</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#R:3">R:3</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#R:3">R:3</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Contraction.html#R:31">R:31</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Adaptor.html#R:37">R:37</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#r:38">r:38</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:4">R:4</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:42">R:42</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:45">R:45</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:46">R:46</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#R:48">R:48</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:50">R:50</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:52">R:52</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:52">R:52</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#R:54">R:54</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:54">R:54</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:58">R:58</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:58">R:58</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:60">R:60</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:61">R:61</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:62">R:62</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:65">R:65</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:67">R:67</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#R:7">R:7</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:7">R:7</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:70">R:70</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:70">R:70</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:71">R:71</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:77">R:77</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:78">R:78</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:81">R:81</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:82">R:82</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:82">R:82</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#R:88">R:88</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:88">R:88</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:89">R:89</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:96">R:96</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:96">R:96</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:97">R:97</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:98">R:98</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="global_S"></a><h2>S </h2>
<a href="Top.Concretization.html#same_input:231">same_input:231</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:221">same_input:221</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:203">same_input:203</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:198">same_input:198</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:188">same_input:188</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:117">same_input:117</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:101">same_input:101</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:89">same_input:89</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:77">same_input:77</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:68">same_input:68</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:49">same_input:49</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:27">same_input:27</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#seq_cons">seq_cons</a> [constructor, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#seq_nil">seq_nil</a> [constructor, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#short_circuit_conjunction">short_circuit_conjunction</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#ShowFiniteExists">ShowFiniteExists</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.MealyExample.html#SI">SI</a> [definition, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#sig_proof_irrelevance">sig_proof_irrelevance</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#Simulation">Simulation</a> [inductive, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#simulation_iff_trace_inclusion_for_deterministic">simulation_iff_trace_inclusion_for_deterministic</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#simulation_id">simulation_id</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#simulation_implies_trace_inclusion">simulation_implies_trace_inclusion</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#simulation_compose">simulation_compose</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#simulation_from_mealy_to_own_concretization">simulation_from_mealy_to_own_concretization</a> [lemma, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.LTS.html#SingletonLTS">SingletonLTS</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#SingletonLTS_tree">SingletonLTS_tree</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#SingletonLTS_has_no_leaves">SingletonLTS_has_no_leaves</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#SingletonLTS_is_grounded">SingletonLTS_is_grounded</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#sl:130">sl:130</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#some_lift_pred">some_lift_pred</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#ss:128">ss:128</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#states">states</a> [projection, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#states_can_be_completed">states_can_be_completed</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#step_closed_hd">step_closed_hd</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#step_closed_sequence">step_closed_sequence</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#step_closed">step_closed</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#strip_common_prefix">strip_common_prefix</a> [lemma, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#st:169">st:169</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#st:180">st:180</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#sub:111">sub:111</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix_b:77">suffix_b:77</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix_a:74">suffix_a:74</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix_a:56">suffix_a:56</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix:65">suffix:65</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#suff1:175">suff1:175</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#suff2:176">suff2:176</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#suff:167">suff:167</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:17">S:17</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#S:192">S:192</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:197">S:197</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:202">S:202</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:208">S:208</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:213">S:213</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#s:25">s:25</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#S:26">S:26</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:28">S:28</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Contraction.html#S:32">S:32</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:47">S:47</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:5">S:5</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#S:76">S:76</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#S:80">S:80</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:89">S:89</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#s:9">s:9</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:97">S:97</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="global_T"></a><h2>T </h2>
<a href="Top.CodeMap.html#theorem_kleisli_ext_is_a_codemap">theorem_kleisli_ext_is_a_codemap</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#tnd:110">tnd:110</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tnd:114">tnd:114</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tnd:123">tnd:123</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#total_code">total_code</a> [definition, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#traces">traces</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#traces_state">traces_state</a> [definition, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#trace_inclusion_yields_step_closed">trace_inclusion_yields_step_closed</a> [lemma, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#transition">transition</a> [projection, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#Transition">Transition</a> [definition, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#transitions_from_nil_state">transitions_from_nil_state</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#transitions_to_nil_state">transitions_to_nil_state</a> [lemma, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeDefinesMapUniquely">TreeDefinesMapUniquely</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeRepresentsMap">TreeRepresentsMap</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeShapedCode">TreeShapedCode</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html">TreeShapedCode</a> [library]<br/>
<a href="Top.TreeShapedCode.html#TreeShapedCode'">TreeShapedCode'</a> [record, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeShapeTND">TreeShapeTND</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeToMap">TreeToMap</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tree_isomorphism_if_same_traces">tree_isomorphism_if_same_traces</a> [lemma, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_injective_label">tsc_injective_label</a> [projection, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_label">tsc_label</a> [projection, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_uniq_run">tsc_uniq_run</a> [projection, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_run">tsc_run</a> [projection, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_det">tsc_det</a> [projection, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_lts">tsc_lts</a> [projection, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#t':15">t':15</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#t':85">t':85</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#t:14">t:14</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#T:238">T:238</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#T:241">T:241</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#t:84">t:84</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="global_U"></a><h2>U </h2>
<a href="Top.TreeShapedCode.html#UniquelyReachable">UniquelyReachable</a> [definition, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#u1:9">u1:9</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#u2:10">u2:10</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#u:104">u:104</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#u:106">u:106</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#u:11">u:11</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#u:114">u:114</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#u:12">u:12</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#u:123">u:123</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#u:132">u:132</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:141">u:141</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:153">u:153</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:170">u:170</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:181">u:181</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:193">u:193</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#u:23">u:23</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#u:43">u:43</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#u:45">u:45</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#u:46">u:46</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#u:64">u:64</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#u:73">u:73</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#u:74">u:74</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="global_V"></a><h2>V </h2>
<a href="Top.CodeMap.html#value:41">value:41</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#ViaFiniteExists">ViaFiniteExists</a> [lemma, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#v:10">v:10</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#v:21">v:21</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Adaptor.html#v:27">v:27</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#v:29">v:29</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#v:40">v:40</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#v:41">v:41</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<br/><br/><a id="global_W"></a><h2>W </h2>
<a href="Top.LTS.html#witness_inhabited">witness_inhabited</a> [constructor, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#word:119">word:119</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#w_a:21">w_a:21</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#w_b:20">w_b:20</a> [binder, in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#w':177">w':177</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w':190">w':190</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#w':50">w':50</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w':59">w':59</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#w1:167">w1:167</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#w1:171">w1:171</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#w1:42">w1:42</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#w2:168">w2:168</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#w2:172">w2:172</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#w2:28">w2:28</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#w2:43">w2:43</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#w:104">w:104</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#w:107">w:107</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#w:131">w:131</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w:138">w:138</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#w:151">w:151</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:153">w:153</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:161">w:161</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#w:165">w:165</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#w:170">w:170</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#w:175">w:175</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:181">w:181</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:187">w:187</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:206">w:206</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#w:21">w:21</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#w:210">w:210</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#w:215">w:215</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#w:216">w:216</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#w:225">w:225</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#w:260">w:260</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#w:265">w:265</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#w:28">w:28</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#w:28">w:28</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#w:32">w:32</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#w:33">w:33</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w:36">w:36</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#w:37">w:37</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#w:39">w:39</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#w:4">w:4</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#w:40">w:40</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#w:48">w:48</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w:56">w:56</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#w:6">w:6</a> [binder, in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#w:62">w:62</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#w:64">w:64</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#w:69">w:69</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#w:76">w:76</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#w:85">w:85</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#w:90">w:90</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#w:91">w:91</a> [binder, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#w:95">w:95</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="global_X"></a><h2>X </h2>
<a href="Top.MealyExample.html#X">X</a> [inductive, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#XA">XA</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#XB">XB</a> [constructor, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#x1:118">x1:118</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#x1:57">x1:57</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#x2:119">x2:119</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#x2:58">x2:58</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#X:1">X:1</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:10">x:10</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#X:103">X:103</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:106">x:106</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:107">x:107</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:108">x:108</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#x:113">x:113</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#X:115">X:115</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#x:117">x:117</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#X:123">X:123</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:126">x:126</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:138">x:138</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:140">X:140</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:145">x:145</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:158">X:158</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#x:16">x:16</a> [binder, in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#x:163">x:163</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#X:173">X:173</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:177">x:177</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:181">X:181</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:184">x:184</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:187">X:187</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#x:20">x:20</a> [binder, in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#x:239">x:239</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#x:242">x:242</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#X:27">X:27</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#x:32">x:32</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#x:36">x:36</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#x:38">x:38</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#x:4">x:4</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#x:4">x:4</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#x:59">x:59</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#x:6">x:6</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#x:9">x:9</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="global_Y"></a><h2>Y </h2>
<a href="Top.LTS.html#y1:185">y1:185</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#y1:59">y1:59</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#y2:186">y2:186</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#y2:60">y2:60</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#y:139">y:139</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:141">Y:141</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#y:146">y:146</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:159">Y:159</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:174">Y:174</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#y:176">y:176</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:182">Y:182</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:188">Y:188</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#Y:2">Y:2</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#y:240">y:240</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#y:243">y:243</a> [binder, in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#Y:28">Y:28</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#y:33">y:33</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#y:5">y:5</a> [binder, in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#y:7">y:7</a> [binder, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#y:7">y:7</a> [binder, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#y:84">y:84</a> [binder, in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="global_*"></a><h2>other </h2>
<a href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978">Concretized ( _ , _ ) (type_scope)</a> [notation, in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c">_ ⊑ _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#7123c605943b5e01235e17fe532efcae">_ ≅ _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'">_ is _ deterministic (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#::type_scope:x_'is'_'deterministic'">_ is deterministic (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#0a59475277d89f32a9e13ee753534349">_ |- _ ══ _ ==&gt; _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#1b42ac99c470d4a8b4550148e309094b">_ ══ _ ==&gt; _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c">_ |- _ == _ ==&gt; _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c">_ == _ ==&gt; _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#5218b8bd23d0d11981656a1d7e3bf245">_ ⎯⎯ _ --&gt; _ (∈ _ ) (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#7702cf6499b175fb1729e82cd7c6278e">_ ⎯⎯ _ --&gt; _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df">_ |- _ -- _ --&gt; _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x">_ -- _ --&gt; _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#430d60b836c4c71feca7254d8cee595c">_ ↓ _ (type_scope)</a> [notation, in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a">_ ^* (type_scope)</a> [notation, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e">_ &lt;*&gt; _</a> [notation, in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><hr/>
<h1>Notation Index</h1>
<a id="notation_*"></a><h2>other </h2>
<a href="Top.Concretization.html#7ed20bd707aa9ece15ff409447856978">Concretized ( _ , _ ) (type_scope)</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#f6032771d22ba08035939db4e0c8d60c">_ ⊑ _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#7123c605943b5e01235e17fe532efcae">_ ≅ _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#::type_scope:x_'is'_x_'deterministic'">_ is _ deterministic (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#::type_scope:x_'is'_'deterministic'">_ is deterministic (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#0a59475277d89f32a9e13ee753534349">_ |- _ ══ _ ==&gt; _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#1b42ac99c470d4a8b4550148e309094b">_ ══ _ ==&gt; _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ce91d3b669601dfec06aaa16ad9abe0c">_ |- _ == _ ==&gt; _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#b54e1c06b1e8e1c1361ef6665ae10e2c">_ == _ ==&gt; _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#5218b8bd23d0d11981656a1d7e3bf245">_ ⎯⎯ _ --&gt; _ (∈ _ ) (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#7702cf6499b175fb1729e82cd7c6278e">_ ⎯⎯ _ --&gt; _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#657ae7734386571fa3b00e0c4cfa90df">_ |- _ -- _ --&gt; _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#::type_scope:x_'--'_x_'--&gt;'_x">_ -- _ --&gt; _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#430d60b836c4c71feca7254d8cee595c">_ ↓ _ (type_scope)</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#1c2b79f190971d8059ca5f2d819f635a">_ ^* (type_scope)</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#5495c4324dd5da5db1c22be5fb7fb71e">_ &lt;*&gt; _</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><hr/>
<h1>Binder Index</h1>
<a id="binder_A"></a><h2>A </h2>
<a href="Top.LTS.html#Alphabet:1">Alphabet:1</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Alphabet:6">Alphabet:6</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#a':108">a':108</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a':151">a':151</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a':255">a':255</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#a':44">a':44</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#a':63">a':63</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a1:136">a1:136</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#a1:22">a1:22</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#a2:137">a2:137</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#a2:23">a2:23</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#A:1">A:1</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:1">A:1</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:1">A:1</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:1">A:1</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#A:1">A:1</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:1">A:1</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#A:1">A:1</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#a:10">a:10</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#a:10">a:10</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:10">A:10</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:101">A:101</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#a:101">a:101</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:102">A:102</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:104">A:104</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:105">A:105</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:105">A:105</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:107">a:107</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:107">A:107</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:107">A:107</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:108">A:108</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#A:11">A:11</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#A:11">A:11</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:110">A:110</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:111">A:111</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#a:111">a:111</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:112">A:112</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:114">A:114</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:114">A:114</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:115">A:115</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:116">A:116</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:118">A:118</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:119">A:119</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:12">A:12</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:120">A:120</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#a:120">a:120</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:121">A:121</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:123">A:123</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:124">A:124</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:125">A:125</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#A:125">A:125</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:126">A:126</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:127">A:127</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:128">A:128</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:13">A:13</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#A:13">A:13</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:13">A:13</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#A:130">A:130</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:131">A:131</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:133">A:133</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:133">A:133</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:134">A:134</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:134">A:134</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:135">A:135</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:138">A:138</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#A:14">A:14</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:14">A:14</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:14">A:14</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:14">A:14</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:140">A:140</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#a:140">a:140</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:142">A:142</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:143">A:143</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:143">A:143</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:145">A:145</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#a:145">a:145</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:148">A:148</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:148">A:148</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:149">a:149</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:149">A:149</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#A:15">A:15</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#a:150">a:150</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:150">A:150</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:151">A:151</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:152">A:152</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:154">A:154</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:154">A:154</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:154">A:154</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:155">A:155</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:155">A:155</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:157">A:157</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#A:157">A:157</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#A:158">A:158</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:159">A:159</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:16">A:16</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#A:16">A:16</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:161">a:161</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:162">A:162</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:163">A:163</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#A:164">A:164</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:165">A:165</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:168">A:168</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:169">A:169</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:172">A:172</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:174">A:174</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#a:176">a:176</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:177">A:177</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:178">A:178</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:178">A:178</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:18">A:18</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#A:182">A:182</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:184">A:184</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:185">A:185</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:188">A:188</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#a:189">a:189</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:19">A:19</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a:19">a:19</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:19">A:19</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:190">A:190</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:191">A:191</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:193">A:193</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:195">A:195</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:196">A:196</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:196">A:196</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:198">A:198</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#a:199">a:199</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:199">A:199</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:200">A:200</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:200">A:200</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:203">A:203</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:203">A:203</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:204">A:204</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:207">A:207</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:209">A:209</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#A:21">A:21</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:21">A:21</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#A:21">A:21</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#A:210">A:210</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:212">A:212</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:216">A:216</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:218">A:218</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:219">A:219</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#A:22">A:22</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.ACUtil.html#A:22">A:22</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:222">A:222</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:222">A:222</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:226">A:226</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:228">A:228</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a:228">a:228</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:23">A:23</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:231">A:231</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:234">A:234</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:234">A:234</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:235">A:235</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:236">A:236</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:239">A:239</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#A:24">A:24</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:24">A:24</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:24">A:24</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:24">A:24</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#A:240">A:240</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#A:242">A:242</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:244">A:244</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:248">A:248</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#A:25">A:25</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#a:250">a:250</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:251">A:251</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:252">A:252</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a:253">a:253</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#A:257">A:257</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:257">A:257</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a:258">a:258</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#A:26">A:26</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:261">A:261</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#a:262">a:262</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#a:263">a:263</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#A:265">A:265</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:27">A:27</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Contraction.html#A:28">A:28</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:295">A:295</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#A:296">A:296</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#a:30">a:30</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:30">A:30</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:30">A:30</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:30">a:30</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#A:31">A:31</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#a:33">a:33</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:33">A:33</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#A:33">A:33</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:33">A:33</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#a:34">a:34</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:34">A:34</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#a:34">a:34</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#A:35">A:35</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:35">A:35</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#A:35">A:35</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#a:37">a:37</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:37">A:37</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:37">A:37</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#A:38">A:38</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:38">A:38</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#a:38">a:38</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:39">a:39</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#A:40">A:40</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:40">A:40</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:40">A:40</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#A:40">A:40</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#a:41">a:41</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:41">A:41</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#a:41">a:41</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#A:42">A:42</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:43">A:43</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:43">A:43</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:43">A:43</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#a:44">a:44</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#a:44">a:44</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#a:45">a:45</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#a:45">a:45</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#A:46">A:46</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:46">A:46</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:46">A:46</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#A:48">A:48</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:49">A:49</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#A:5">A:5</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#A:5">A:5</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#a:5">a:5</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#A:50">A:50</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Adaptor.html#A:50">A:50</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:50">A:50</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.TreeShapedCode.html#A:51">A:51</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#a:52">a:52</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:52">A:52</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:52">A:52</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:52">A:52</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#a:53">a:53</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#a:55">a:55</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:55">A:55</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#A:55">A:55</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:55">a:55</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#A:56">A:56</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:56">A:56</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#A:56">A:56</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#A:56">A:56</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#a:57">a:57</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:58">A:58</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:58">A:58</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#a:58">a:58</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#A:59">A:59</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:60">A:60</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#A:63">A:63</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:63">A:63</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#A:63">A:63</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:64">A:64</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:64">a:64</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#A:65">A:65</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#A:67">A:67</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:68">A:68</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#A:69">A:69</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:70">A:70</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#a:72">a:72</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#a:72">a:72</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#A:73">A:73</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#a:73">a:73</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#A:74">A:74</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:74">A:74</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#A:75">A:75</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#A:77">A:77</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#A:79">A:79</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#A:8">A:8</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:8">A:8</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:80">A:80</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#A:80">A:80</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:80">A:80</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#A:81">A:81</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:82">A:82</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:83">A:83</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#A:85">A:85</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:85">A:85</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#A:86">A:86</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#a:86">a:86</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#a:87">a:87</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#A:87">A:87</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#A:87">A:87</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#A:90">A:90</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#A:91">A:91</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:91">A:91</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:92">A:92</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#A:93">A:93</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#A:94">A:94</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#A:95">A:95</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#A:96">A:96</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#A:98">A:98</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#a:99">a:99</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#A:99">A:99</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#A:99">A:99</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="binder_B"></a><h2>B </h2>
<a href="Top.CodeMap.html#bs1:138">bs1:138</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#bs2:139">bs2:139</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#bs:54">bs:54</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#bs:62">bs:62</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#bs:71">bs:71</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#b_list:110">b_list:110</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#b':86">b':86</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#b1:11">b1:11</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b1:29">b1:29</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b1:44">b1:44</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b2:12">b2:12</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b2:30">b2:30</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#b2:45">b2:45</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.CodeMap.html#B:100">B:100</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:100">B:100</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#b:102">b:102</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#b:102">b:102</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:102">b:102</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:103">B:103</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:105">B:105</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:106">B:106</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:106">B:106</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:108">B:108</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:108">B:108</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:11">B:11</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:111">B:111</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:112">B:112</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:112">b:112</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:115">B:115</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:115">B:115</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:116">B:116</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:119">B:119</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#b:12">b:12</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#B:120">B:120</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:121">B:121</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:121">b:121</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:124">b:124</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:124">B:124</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:125">B:125</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:126">B:126</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:126">B:126</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:129">B:129</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#b:129">b:129</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:134">B:134</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:135">B:135</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:135">B:135</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:136">B:136</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:139">B:139</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#B:14">B:14</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:14">B:14</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#B:141">B:141</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#B:143">B:143</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:144">B:144</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:144">B:144</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:146">B:146</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:149">B:149</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#B:149">B:149</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Contraction.html#B:15">B:15</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#B:15">B:15</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:150">b:150</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:151">B:151</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:152">b:152</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#b:154">b:154</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:155">B:155</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:155">B:155</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:156">B:156</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#b:158">b:158</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:158">B:158</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:159">B:159</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#b:160">b:160</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:160">B:160</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:162">b:162</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:163">B:163</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#B:164">B:164</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:165">B:165</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:169">B:169</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#B:17">B:17</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#B:17">B:17</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:170">B:170</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#b:171">b:171</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:173">B:173</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:175">B:175</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:178">B:178</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:179">B:179</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#b:18">b:18</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#b:182">b:182</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#b:182">b:182</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:183">B:183</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:185">B:185</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:186">B:186</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#b:188">b:188</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:189">B:189</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#b:192">b:192</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:192">B:192</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:194">B:194</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:195">b:195</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:196">B:196</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:197">B:197</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:199">B:199</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#B:2">B:2</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#B:2">B:2</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#B:2">B:2</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:2">B:2</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#B:2">B:2</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:20">B:20</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#b:20">b:20</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.MealyExample.html#b:20">b:20</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#B:200">B:200</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:201">B:201</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:204">B:204</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#B:205">B:205</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.MealyExample.html#b:21">b:21</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.CodeMap.html#B:210">B:210</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:211">B:211</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#B:217">B:217</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:219">B:219</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#B:22">B:22</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#b:22">b:22</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#B:22">B:22</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:223">B:223</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:229">B:229</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#B:23">B:23</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.MealyExample.html#b:23">b:23</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#B:235">B:235</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:236">B:236</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:240">B:240</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:244">b:244</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#B:245">B:245</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:25">B:25</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:25">B:25</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:252">B:252</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#B:258">B:258</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#B:266">B:266</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:27">B:27</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:276">b:276</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:277">b:277</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#b:280">b:280</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#B:29">B:29</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:34">B:34</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Adaptor.html#B:36">B:36</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#b:38">b:38</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:39">B:39</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:39">b:39</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#B:41">B:41</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:42">b:42</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:44">B:44</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:44">B:44</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:47">B:47</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#b:47">b:47</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#b:48">b:48</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:49">B:49</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#b:51">b:51</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#B:51">B:51</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:51">B:51</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#b:51">b:51</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:53">B:53</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#b:53">b:53</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#B:53">B:53</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#b:55">b:55</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#B:57">B:57</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#B:57">B:57</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:59">B:59</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Contraction.html#B:6">B:6</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#B:6">B:6</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:60">B:60</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#b:61">b:61</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:61">B:61</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#b:61">b:61</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#b:62">b:62</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#B:62">B:62</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Refinement.html#B:64">B:64</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:66">B:66</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#B:67">B:67</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:68">B:68</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:68">b:68</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:69">B:69</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#B:70">B:70</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#b:71">b:71</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#B:72">B:72</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Refinement.html#b:73">b:73</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#B:75">B:75</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:75">B:75</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:75">B:75</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#B:76">B:76</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#b:76">b:76</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#b:78">b:78</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#b:78">b:78</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#b:79">b:79</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Refinement.html#b:8">b:8</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#B:80">B:80</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#B:81">B:81</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:81">B:81</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#B:83">B:83</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:83">b:83</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#B:84">B:84</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#b:85">b:85</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:86">B:86</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:86">B:86</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:87">B:87</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#B:88">B:88</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#B:88">B:88</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#b:89">b:89</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#b:90">b:90</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#b:91">b:91</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#B:92">B:92</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#B:93">B:93</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#B:94">B:94</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#B:94">B:94</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#B:95">B:95</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#B:96">B:96</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.ACUtil.html#b:97">b:97</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#B:97">B:97</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#b:97">b:97</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#b:98">b:98</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#B:99">B:99</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#B:99">B:99</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="binder_C"></a><h2>C </h2>
<a href="Top.CodeMap.html#code1:185">code1:185</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code2:186">code2:186</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code:84">code:84</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code:89">code:89</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code:95">code:95</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#Cons:8">Cons:8</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:15">C:15</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#C:184">C:184</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#c:187">c:187</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:190">C:190</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:195">C:195</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:200">C:200</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:206">C:206</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#C:211">C:211</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#C:24">C:24</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:26">C:26</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:3">C:3</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Contraction.html#C:30">C:30</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:45">C:45</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#c:49">c:49</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:87">C:87</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#C:95">C:95</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#c:99">c:99</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="binder_D"></a><h2>D </h2>
<a href="Top.TreeShapedCode.html#delta:207">delta:207</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="binder_E"></a><h2>E </h2>
<a href="Top.ACUtil.html#E:6">E:6</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="binder_F"></a><h2>F </h2>
<a href="Top.TreeShapedCode.html#f:127">f:127</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:130">f:130</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:150">f:150</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:157">f:157</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:160">f:160</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:166">f:166</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:171">f:171</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:174">f:174</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:180">f:180</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:186">f:186</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#f:19">f:19</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#f:193">f:193</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:198">f:198</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:201">f:201</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:205">f:205</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#f:21">f:21</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#f:212">f:212</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:218">f:218</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:224">f:224</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:237">f:237</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:246">f:246</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#f:282">f:282</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#f:283">f:283</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#f:3">f:3</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#f:35">f:35</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#f:49">f:49</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#f:88">f:88</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#f:95">f:95</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="binder_G"></a><h2>G </h2>
<a href="Top.TreeShapedCode.html#g:96">g:96</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="binder_H"></a><h2>H </h2>
<a href="Top.Refinement.html#H:172">H:172</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#H:173">H:173</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="binder_I"></a><h2>I </h2>
<a href="Top.MealyExample.html#io:8">io:8</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#io:93">io:93</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.MealyExample.html#i1:10">i1:10</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#i1:284">i1:284</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#i1:7">i1:7</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#i2:12">i2:12</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#i2:286">i2:286</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#i2:8">i2:8</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#i:92">i:92</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="binder_K"></a><h2>K </h2>
<a href="Top.LTS.html#K:84">K:84</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#k:86">k:86</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#k:89">k:89</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="binder_L"></a><h2>L </h2>
<a href="Top.LTS.html#lx1:161">lx1:161</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#lx2:162">lx2:162</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#lx:147">lx:147</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ly1:163">ly1:163</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ly2:164">ly2:164</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#ly:148">ly:148</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#l':29">l':29</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l1':88">l1':88</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l1':89">l1':89</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l12:83">l12:83</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l12:93">l12:93</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l1:121">l1:121</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l1:13">l1:13</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l1:133">l1:133</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:15">l1:15</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:171">l1:171</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:180">l1:180</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l1:19">l1:19</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l1:38">l1:38</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l1:41">l1:41</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#l1:81">l1:81</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l1:91">l1:91</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l2:122">l2:122</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:134">l2:134</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l2:14">l2:14</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l2:16">l2:16</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:172">l2:172</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:181">l2:181</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l2:20">l2:20</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l2:39">l2:39</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l2:42">l2:42</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#l2:82">l2:82</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l2:92">l2:92</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l3:17">l3:17</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:10">l:10</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l:101">l:101</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#l:103">l:103</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#l:13">l:13</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:143">l:143</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:148">l:148</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#l:152">l:152</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#l:153">l:153</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:157">l:157</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:165">l:165</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l:17">l:17</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:23">l:23</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:26">l:26</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l:26">l:26</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#l:28">l:28</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:32">l:32</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:34">l:34</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:36">l:36</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:43">l:43</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:51">l:51</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:53">l:53</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:61">l:61</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:63">l:63</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:68">l:68</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:73">l:73</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#l:77">l:77</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#l:79">l:79</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:80">l:80</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#l:81">l:81</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l:91">l:91</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#l:92">l:92</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#l:96">l:96</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="binder_M"></a><h2>M </h2>
<a href="Top.CodeMap.html#maybe_a:117">maybe_a:117</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#maybe_f:116">maybe_f:116</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#maybe_longer:65">maybe_longer:65</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#maybe:36">maybe:36</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#mid1:78">mid1:78</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#mid2:79">mid2:79</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#must_be_i_b:294">must_be_i_b:294</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:101">M:101</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:102">M:102</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:102">M:102</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:106">M:106</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#M:108">M:108</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:109">M:109</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:109">M:109</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:113">M:113</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:113">M:113</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:113">M:113</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:117">M:117</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:118">M:118</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:118">M:118</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:12">M:12</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:122">M:122</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:122">M:122</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:122">M:122</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#M:126">M:126</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:128">M:128</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:128">M:128</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:128">M:128</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#M:13">M:13</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:131">M:131</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:132">M:132</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:136">M:136</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:137">M:137</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:14">M:14</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:145">M:145</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:146">M:146</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#M:146">M:146</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:15">M:15</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#M:152">M:152</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:153">M:153</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:157">M:157</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:161">M:161</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#M:166">M:166</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:167">M:167</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#M:17">M:17</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#M:17">M:17</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#M:177">M:177</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:18">M:18</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#M:180">M:180</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:189">M:189</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#M:19">M:19</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:191">M:191</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:199">M:199</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:2">M:2</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#M:20">M:20</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:201">M:201</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:204">M:204</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:205">M:205</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:208">M:208</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:213">M:213</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:22">M:22</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:220">M:220</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:223">M:223</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:223">M:223</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:227">M:227</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:232">M:232</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:233">M:233</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:235">M:235</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:237">M:237</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:238">M:238</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:24">M:24</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:24">M:24</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:241">M:241</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:243">M:243</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:243">M:243</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:25">M:25</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:255">M:255</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#M:26">M:26</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#M:261">M:261</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#M:269">M:269</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#M:27">M:27</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#M:28">M:28</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:29">M:29</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:29">M:29</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:31">M:31</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:31">M:31</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#M:33">M:33</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#M:34">M:34</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:36">M:36</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:39">M:39</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#M:4">M:4</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Refinement.html#M:4">M:4</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Adaptor.html#M:40">M:40</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#M:43">M:43</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:43">M:43</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:47">M:47</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:47">M:47</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:48">M:48</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#M:50">M:50</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#M:50">M:50</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#M:52">M:52</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#M:55">M:55</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#M:55">M:55</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:56">M:56</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#M:59">M:59</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#M:59">M:59</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:6">M:6</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:62">M:62</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#M:64">M:64</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#M:65">M:65</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:66">M:66</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#M:69">M:69</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:71">M:71</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:72">M:72</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:74">M:74</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:78">M:78</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:79">M:79</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#M:8">M:8</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#M:8">M:8</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#M:82">M:82</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#M:82">M:82</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#M:83">M:83</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:83">M:83</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#m:85">m:85</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:87">M:87</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#m:88">m:88</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#M:9">M:9</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#M:90">M:90</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:90">M:90</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:90">M:90</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#M:92">M:92</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#M:94">M:94</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#M:97">M:97</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#M:98">M:98</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#M:98">M:98</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="binder_N"></a><h2>N </h2>
<a href="Top.LTS.html#N:103">N:103</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:110">N:110</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:114">N:114</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:129">N:129</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#N:132">N:132</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#N:138">N:138</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#N:147">N:147</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#N:147">N:147</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#N:151">N:151</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#N:160">N:160</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#N:192">N:192</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:202">N:202</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#N:204">N:204</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#N:205">N:205</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:209">N:209</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:214">N:214</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:221">N:221</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#N:222">N:222</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#N:232">N:232</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#N:237">N:237</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#N:256">N:256</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#N:44">N:44</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:48">N:48</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:57">N:57</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#N:60">N:60</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#N:65">N:65</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#N:66">N:66</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:72">N:72</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:75">N:75</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:79">N:79</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:83">N:83</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#n:87">n:87</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#N:9">N:9</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.LTS.html#n:90">n:90</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#N:93">N:93</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="binder_P"></a><h2>P </h2>
<a href="Top.MealyExample.html#pat:11">pat:11</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#pat:13">pat:13</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#pat:285">pat:285</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#pat:287">pat:287</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#pl:129">pl:129</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#pred:35">pred:35</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#Pred:7">Pred:7</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix_b:75">prefix_b:75</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix_a:72">prefix_a:72</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix':67">prefix':67</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#prefix:63">prefix:63</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#pref:12">pref:12</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#pref:132">pref:132</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#pref:16">pref:16</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#ps:127">ps:127</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#pv:140">pv:140</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#pv:142">pv:142</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#pw:162">pw:162</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#pw:167">pw:167</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#pw:207">pw:207</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#pw:213">pw:213</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#p_w:8">p_w:8</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#p':100">p':100</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p':54">p':54</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p':63">p':63</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#P1:124">P1:124</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#P2:125">P2:125</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#P:100">P:100</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:104">P:104</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#p:106">p:106</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#P:109">P:109</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Contraction.html#p:11">p:11</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#P:116">P:116</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#p:13">p:13</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Refinement.html#p:153">p:153</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#p:155">p:155</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#p:164">p:164</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#p:169">p:169</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.MealyExample.html#P:18">P:18</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#p:209">p:209</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#p:211">p:211</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#p:215">p:215</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#p:216">p:216</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p:218">p:218</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#p:225">p:225</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#p:227">p:227</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#P:230">P:230</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#P:234">P:234</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#p:246">p:246</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#p:249">p:249</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#p:26">p:26</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p:264">p:264</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#p:31">p:31</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#p:33">p:33</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#p:41">p:41</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#P:42">P:42</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:46">P:46</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Adaptor.html#p:46">p:46</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#p:52">p:52</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#p:54">p:54</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#p:61">p:61</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#p:62">p:62</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#P:64">P:64</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#p:67">p:67</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#P:69">P:69</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#p:69">p:69</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#p:71">p:71</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#p:73">p:73</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#P:74">P:74</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:76">P:76</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#P:95">P:95</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#p:98">p:98</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#P:98">P:98</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="binder_Q"></a><h2>Q </h2>
<a href="Top.Concretization.html#qv':140">qv':140</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qv:139">qv:139</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qwa:77">qwa:77</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qwa:78">qwa:78</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw':100">qw':100</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw':110">qw':110</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw':124">qw':124</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw':148">qw':148</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw':162">qw':162</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw':46">qw':46</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw':53">qw':53</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw':57">qw':57</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw':71">qw':71</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw':73">qw':73</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:109">qw:109</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:119">qw:119</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:123">qw:123</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:133">qw:133</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:139">qw:139</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:141">qw:141</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:147">qw:147</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:159">qw:159</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:168">qw:168</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:18">qw:18</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#qw:209">qw:209</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#qw:44">qw:44</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:51">qw:51</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:56">qw:56</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:67">qw:67</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#qw:70">qw:70</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#qw:74">qw:74</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#qw:75">qw:75</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:84">qw:84</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#qw:99">qw:99</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q_tl:22">q_tl:22</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q_a:20">q_a:20</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v':32">q_u_v':32</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v:31">q_u_v:31</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u:20">q_u:20</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v:19">q_u_v:19</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u:9">q_u:9</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q_u_v:7">q_u_v:7</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#q'':103">q'':103</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q'':113">q'':113</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q'':122">q'':122</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q'':228">q'':228</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q'':232">q'':232</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q'':9">q'':9</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q':109">q':109</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q':12">q':12</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':120">q':120</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q':131">q':131</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#q':132">q':132</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q':17">q':17</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#q':19">q':19</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#q':191">q':191</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q':214">q':214</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q':22">q':22</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q':220">q':220</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q':227">q':227</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q':230">q':230</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q':231">q':231</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q':239">q':239</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':245">q':245</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':247">q':247</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':251">q':251</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q':256">q':256</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q':264">q':264</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q':27">q':27</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q':35">q':35</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#q':36">q':36</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q':42">q':42</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q':49">q':49</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q':51">q':51</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q':54">q':54</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q':58">q':58</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q':6">q':6</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q':60">q':60</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q':76">q':76</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q':8">q':8</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q':86">q':86</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.MealyExample.html#q':9">q':9</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#q':93">q':93</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q':97">q':97</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q0:166">q0:166</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q0:171">q0:171</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#q0:211">q0:211</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#q0:217">q0:217</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q1:134">q1:134</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q1:169">q1:169</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#q1:33">q1:33</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#q1:48">q1:48</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#q2:135">q2:135</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q2:170">q2:170</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#q2:34">q2:34</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#q2:49">q2:49</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Contraction.html#q:10">q:10</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#q:103">q:103</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#Q:105">Q:105</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#q:105">q:105</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:11">q:11</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q:11">q:11</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#Q:110">Q:110</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#q:118">q:118</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#q:12">q:12</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#q:13">q:13</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:130">q:130</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#q:130">q:130</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:133">q:133</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q:154">q:154</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#q:156">q:156</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q:16">q:16</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:163">q:163</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:168">q:168</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q:168">q:168</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:17">q:17</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:179">q:179</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#q:18">q:18</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.LTS.html#q:18">q:18</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:183">q:183</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#Q:19">Q:19</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Concretization.html#q:190">q:190</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:194">q:194</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:202">q:202</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:206">q:206</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:208">q:208</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:21">q:21</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q:210">q:210</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:212">q:212</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:213">q:213</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q:215">q:215</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:217">q:217</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:219">q:219</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#q:22">q:22</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#q:224">q:224</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:224">q:224</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:225">q:225</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:226">q:226</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:229">q:229</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:23">q:23</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:233">q:233</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:238">q:238</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:244">q:244</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:245">q:245</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:246">q:246</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:248">q:248</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:249">q:249</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:25">q:25</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#q:25">q:25</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:254">q:254</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#q:259">q:259</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:26">q:26</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:262">q:262</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:263">q:263</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:31">q:31</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:32">q:32</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#q:32">q:32</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#q:32">q:32</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:32">q:32</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#q:34">q:34</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:35">q:35</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:35">q:35</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:37">q:37</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#q:39">q:39</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#q:40">q:40</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:45">q:45</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#Q:47">Q:47</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Adaptor.html#q:47">q:47</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#q:47">q:47</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#q:48">q:48</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:5">q:5</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#q:50">q:50</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:53">q:53</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#q:55">q:55</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#q:59">q:59</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#q:61">q:61</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:66">q:66</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:68">q:68</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:7">q:7</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#q:7">q:7</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#q:70">q:70</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:72">q:72</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#q:91">q:91</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#q:92">q:92</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#q:96">q:96</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="binder_R"></a><h2>R </h2>
<a href="Top.Refinement.html#Rb:94">Rb:94</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#related:131">related:131</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel_reflexive:183">rel_reflexive:183</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel_reflexive:172">rel_reflexive:172</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel_a:179">rel_a:179</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#rel_b:54">rel_b:54</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:53">rel_a:53</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:39">rel_b:39</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:38">rel_a:38</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:25">rel_b:25</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:24">rel_a:24</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:20">rel_b:20</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:19">rel_a:19</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_b:5">rel_b:5</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#rel_a:4">rel_a:4</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#rel:104">rel:104</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:111">rel:111</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:115">rel:115</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:129">rel:129</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:137">rel:137</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:142">rel:142</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:146">rel:146</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:156">rel:156</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:158">rel:158</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:160">rel:160</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:166">rel:166</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:167">rel:167</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:175">rel:175</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:178">rel:178</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#rel:183">rel:183</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:189">rel:189</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:195">rel:195</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:206">rel:206</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#rel:242">rel:242</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:254">rel:254</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:260">rel:260</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#rel:268">rel:268</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#rel:29">rel:29</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#rel:45">rel:45</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:49">rel:49</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:58">rel:58</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:69">rel:69</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#rel:94">rel:94</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#rest:57">rest:57</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#rest:66">rest:66</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#Rl1:173">Rl1:173</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#Rl2:174">Rl2:174</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#RS:203">RS:203</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R_w:105">R_w:105</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R_l:166">R_l:166</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R_l:149">R_l:149</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R_l:144">R_l:144</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#r':229">r':229</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r':233">r':233</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r1:36">r1:36</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r2:37">r2:37</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#R:100">R:100</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:101">R:101</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R:104">R:104</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:107">R:107</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:109">R:109</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:112">R:112</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:116">R:116</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:117">R:117</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#R:12">R:12</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:120">R:120</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:121">R:121</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:125">R:125</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:127">R:127</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:127">R:127</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:135">R:135</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#r:136">r:136</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#R:136">R:136</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:137">R:137</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#r:137">r:137</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r:141">r:141</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#R:142">R:142</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#r:142">r:142</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#R:144">R:144</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:145">R:145</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:147">R:147</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:15">R:15</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#R:150">R:150</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:152">R:152</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:156">R:156</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:156">R:156</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:159">R:159</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Contraction.html#R:16">R:16</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:16">R:16</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:16">R:16</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#R:161">R:161</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R:164">R:164</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:165">R:165</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:170">R:170</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:176">R:176</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:179">R:179</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:18">R:18</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#r:18">r:18</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#R:18">R:18</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:187">R:187</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:191">R:191</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#R:196">R:196</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:197">R:197</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:201">R:201</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:202">R:202</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:207">R:207</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:21">R:21</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:212">R:212</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:220">R:220</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#r:221">r:221</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#r:226">r:226</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Adaptor.html#R:23">R:23</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#r:23">r:23</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#R:23">R:23</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:230">R:230</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:236">R:236</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:241">R:241</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#R:25">R:25</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:253">R:253</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:259">R:259</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:26">R:26</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#R:267">R:267</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#r:27">r:27</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:27">R:27</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:28">R:28</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#r:29">r:29</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Contraction.html#R:3">R:3</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:3">R:3</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#R:3">R:3</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#R:3">R:3</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Contraction.html#R:31">R:31</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Adaptor.html#R:37">R:37</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#r:38">r:38</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:4">R:4</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:42">R:42</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:45">R:45</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:46">R:46</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#R:48">R:48</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:50">R:50</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:52">R:52</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:52">R:52</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#R:54">R:54</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:54">R:54</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:58">R:58</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#R:58">R:58</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:60">R:60</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:61">R:61</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:62">R:62</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#R:65">R:65</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:67">R:67</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#R:7">R:7</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Concretization.html#R:7">R:7</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#R:70">R:70</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:70">R:70</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:71">R:71</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:77">R:77</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#R:78">R:78</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#R:81">R:81</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:82">R:82</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:82">R:82</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#R:88">R:88</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:88">R:88</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:89">R:89</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#R:96">R:96</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#R:96">R:96</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#R:97">R:97</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.CodeMap.html#R:98">R:98</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="binder_S"></a><h2>S </h2>
<a href="Top.Concretization.html#same_input:231">same_input:231</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:221">same_input:221</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:203">same_input:203</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:198">same_input:198</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:188">same_input:188</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:117">same_input:117</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:101">same_input:101</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:89">same_input:89</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:77">same_input:77</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:68">same_input:68</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:49">same_input:49</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#same_input:27">same_input:27</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#sl:130">sl:130</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#ss:128">ss:128</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#st:169">st:169</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#st:180">st:180</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#sub:111">sub:111</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix_b:77">suffix_b:77</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix_a:74">suffix_a:74</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix_a:56">suffix_a:56</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#suffix:65">suffix:65</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#suff1:175">suff1:175</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#suff2:176">suff2:176</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#suff:167">suff:167</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:17">S:17</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#S:192">S:192</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:197">S:197</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:202">S:202</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:208">S:208</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#S:213">S:213</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#s:25">s:25</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Contraction.html#S:26">S:26</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:28">S:28</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Contraction.html#S:32">S:32</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:47">S:47</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:5">S:5</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#S:76">S:76</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#S:80">S:80</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:89">S:89</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.CodeMap.html#s:9">s:9</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#S:97">S:97</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="binder_T"></a><h2>T </h2>
<a href="Top.TreeShapedCode.html#tnd:110">tnd:110</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tnd:114">tnd:114</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tnd:123">tnd:123</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#t':15">t':15</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#t':85">t':85</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#t:14">t:14</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#T:238">T:238</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#T:241">T:241</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#t:84">t:84</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="binder_U"></a><h2>U </h2>
<a href="Top.Adaptor.html#u1:9">u1:9</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#u2:10">u2:10</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Refinement.html#u:104">u:104</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#u:106">u:106</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#u:11">u:11</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#u:114">u:114</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#u:12">u:12</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#u:123">u:123</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#u:132">u:132</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:141">u:141</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:153">u:153</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:170">u:170</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:181">u:181</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#u:193">u:193</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#u:23">u:23</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#u:43">u:43</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#u:45">u:45</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#u:46">u:46</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#u:64">u:64</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#u:73">u:73</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#u:74">u:74</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="binder_V"></a><h2>V </h2>
<a href="Top.CodeMap.html#value:41">value:41</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#v:10">v:10</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#v:21">v:21</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Adaptor.html#v:27">v:27</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#v:29">v:29</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#v:40">v:40</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#v:41">v:41</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<br/><br/><a id="binder_W"></a><h2>W </h2>
<a href="Top.LTS.html#word:119">word:119</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Contraction.html#w_a:21">w_a:21</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#w_b:20">w_b:20</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.TreeShapedCode.html#w':177">w':177</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w':190">w':190</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#w':50">w':50</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w':59">w':59</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#w1:167">w1:167</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#w1:171">w1:171</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#w1:42">w1:42</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.TreeShapedCode.html#w2:168">w2:168</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#w2:172">w2:172</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Adaptor.html#w2:28">w2:28</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#w2:43">w2:43</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Concretization.html#w:104">w:104</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#w:107">w:107</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#w:131">w:131</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w:138">w:138</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#w:151">w:151</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:153">w:153</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:161">w:161</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Refinement.html#w:165">w:165</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#w:170">w:170</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#w:175">w:175</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:181">w:181</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:187">w:187</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#w:206">w:206</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#w:21">w:21</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#w:210">w:210</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#w:215">w:215</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#w:216">w:216</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#w:225">w:225</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#w:260">w:260</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#w:265">w:265</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#w:28">w:28</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#w:28">w:28</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#w:32">w:32</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#w:33">w:33</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w:36">w:36</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#w:37">w:37</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#w:39">w:39</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#w:4">w:4</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#w:40">w:40</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#w:48">w:48</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#w:56">w:56</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Adaptor.html#w:6">w:6</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#w:62">w:62</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#w:64">w:64</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#w:69">w:69</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#w:76">w:76</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#w:85">w:85</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#w:90">w:90</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#w:91">w:91</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#w:95">w:95</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="binder_X"></a><h2>X </h2>
<a href="Top.TreeShapedCode.html#x1:118">x1:118</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#x1:57">x1:57</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#x2:119">x2:119</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#x2:58">x2:58</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#X:1">X:1</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:10">x:10</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#X:103">X:103</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:106">x:106</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:107">x:107</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#x:108">x:108</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#x:113">x:113</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#X:115">X:115</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#x:117">x:117</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#X:123">X:123</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:126">x:126</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:138">x:138</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:140">X:140</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:145">x:145</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:158">X:158</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#x:16">x:16</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#x:163">x:163</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#X:173">X:173</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:177">x:177</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:181">X:181</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#x:184">x:184</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#X:187">X:187</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#x:20">x:20</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#x:239">x:239</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#x:242">x:242</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#X:27">X:27</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#x:32">x:32</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#x:36">x:36</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#x:38">x:38</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#x:4">x:4</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#x:4">x:4</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#x:59">x:59</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#x:6">x:6</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#x:9">x:9</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="binder_Y"></a><h2>Y </h2>
<a href="Top.LTS.html#y1:185">y1:185</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#y1:59">y1:59</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#y2:186">y2:186</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#y2:60">y2:60</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#y:139">y:139</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:141">Y:141</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#y:146">y:146</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:159">Y:159</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:174">Y:174</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#y:176">y:176</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:182">Y:182</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Y:188">Y:188</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.ACUtil.html#Y:2">Y:2</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#y:240">y:240</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#y:243">y:243</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#Y:28">Y:28</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#y:33">y:33</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#y:5">y:5</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#y:7">y:7</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#y:7">y:7</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#y:84">y:84</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><hr/>
<h1>Module Index</h1>
<a id="module_B"></a><h2>B </h2>
<a href="Top.Concretization.html#BooleanActionMachine">BooleanActionMachine</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="module_C"></a><h2>C </h2>
<a href="Top.Concretization.html#CompositionFailure">CompositionFailure</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><hr/>
<h1>Library Index</h1>
<a id="library_A"></a><h2>A </h2>
<a href="Top.ACUtil.html">ACUtil</a> <br/>
<a href="Top.Adaptor.html">Adaptor</a> <br/>
<br/><br/><a id="library_C"></a><h2>C </h2>
<a href="Top.CodeMap.html">CodeMap</a> <br/>
<a href="Top.Concretization.html">Concretization</a> <br/>
<a href="Top.Contraction.html">Contraction</a> <br/>
<br/><br/><a id="library_L"></a><h2>L </h2>
<a href="Top.LTS.html">LTS</a> <br/>
<br/><br/><a id="library_M"></a><h2>M </h2>
<a href="Top.MealyExample.html">MealyExample</a> <br/>
<br/><br/><a id="library_R"></a><h2>R </h2>
<a href="Top.Refinement.html">Refinement</a> <br/>
<a href="Top.RefinementCodeComposition.html">RefinementCodeComposition</a> <br/>
<br/><br/><a id="library_T"></a><h2>T </h2>
<a href="Top.TreeShapedCode.html">TreeShapedCode</a> <br/>
<br/><br/><hr/>
<h1>Lemma Index</h1>
<a id="lemma_A"></a><h2>A </h2>
<a href="Top.ACUtil.html#app_eq_fixed_list">app_eq_fixed_list</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_eq_app_disjoint">app_eq_app_disjoint</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_cons_nonempty">app_cons_nonempty</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_yields_prefix">app_yields_prefix</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#app_strip_common_prefix">app_strip_common_prefix</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.RefinementCodeComposition.html#app_nil">app_nil</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="lemma_B"></a><h2>B </h2>
<a href="Top.CodeMap.html#below_code_app_nonempty">below_code_app_nonempty</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#below_code_app">below_code_app</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R_icomplete">BooleanActionMachine.R_icomplete</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R_not_output_enabled">BooleanActionMachine.R_not_output_enabled</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#Build_PathIsomorphism">Build_PathIsomorphism</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Build_PathSimulation">Build_PathSimulation</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="lemma_C"></a><h2>C </h2>
<a href="Top.CodeMap.html#code_closed_under_composition">code_closed_under_composition</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code_kleisli_ext_prefix_reflection">code_kleisli_ext_prefix_reflection</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#composed_code_prefix_free">composed_code_prefix_free</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#composed_code_ne_word">composed_code_ne_word</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#compose_code_comm_proj">compose_code_comm_proj</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.contraction_does_not_preserve_code_composition">CompositionFailure.contraction_does_not_preserve_code_composition</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_preserves_determinism">concretization_preserves_determinism</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_always_same_transition_type">concretization_always_same_transition_type</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_monotone">concretization_monotone</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_insertion">concretization_galois_insertion</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_connection_lts">concretization_galois_connection_lts</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_connection">concretization_galois_connection</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_backward">concretization_galois_backward</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_galois_forward">concretization_galois_forward</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_inspect_run_below_code">concretization_inspect_run_below_code</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_path_in_code">concretization_path_in_code</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_transition_in_code">concretization_transition_in_code</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_transition_below_code">concretization_transition_below_code</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_transition_within_code">concretization_transition_within_code</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_path_reflection">concretization_path_reflection</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization_prefix_not_full">concretization_prefix_not_full</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ConcrTrans_equivalent">ConcrTrans_equivalent</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#contraction_code_composition">contraction_code_composition</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#contraction_kleisli_ext">contraction_kleisli_ext</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#contraction_monotone">contraction_monotone</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Adaptor.html#contraction_preserves_determinism">contraction_preserves_determinism</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<br/><br/><a id="lemma_D"></a><h2>D </h2>
<a href="Top.MealyExample.html#dec_replace">dec_replace</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Adaptor.html#determinate_contraction_determinism">determinate_contraction_determinism</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#determinate_contraction_determinism_induction">determinate_contraction_determinism_induction</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#determinate_contraction_determinism_base_case">determinate_contraction_determinism_base_case</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.Adaptor.html#determinate_symmetric">determinate_symmetric</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#deterministic_symmetric">deterministic_symmetric</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#deterministic_sequence">deterministic_sequence</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="lemma_E"></a><h2>E </h2>
<a href="Top.ACUtil.html#eq_ne_list">eq_ne_list</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#EveryTreeShapedCodeInducesSomeMapBasedCode">EveryTreeShapedCodeInducesSomeMapBasedCode</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#exists_nonempty_list">exists_nonempty_list</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#exists_run">exists_run</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.RefinementCodeComposition.html#exists_some_iff_is_some">exists_some_iff_is_some</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.ACUtil.html#ex_elim">ex_elim</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="lemma_F"></a><h2>F </h2>
<a href="Top.ACUtil.html#FiniteExistsDecidable">FiniteExistsDecidable</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#FiniteExists2_eq">FiniteExists2_eq</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="lemma_G"></a><h2>G </h2>
<a href="Top.LTS.html#gtrans_singleton">gtrans_singleton</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="lemma_H"></a><h2>H </h2>
<a href="Top.TreeShapedCode.html#hd_rel_left_unique_on_trees">hd_rel_left_unique_on_trees</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#history_dependent_is_step_closed">history_dependent_is_step_closed</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="lemma_I"></a><h2>I </h2>
<a href="Top.Concretization.html#icomplete_for_concretization">icomplete_for_concretization</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#idRel_reflexive">idRel_reflexive</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#InfiniteChainLTS_monotone">InfiniteChainLTS_monotone</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#InfiniteChainLTS_has_no_proper_loops">InfiniteChainLTS_has_no_proper_loops</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#iso_kleisli_lift_defined">iso_kleisli_lift_defined</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="lemma_K"></a><h2>K </h2>
<a href="Top.CodeMap.html#kleisli_ext_injective_on_dom">kleisli_ext_injective_on_dom</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_injective_with_suffix">kleisli_ext_injective_with_suffix</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_not_prefix">kleisli_ext_not_prefix</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_reflects_empty">kleisli_ext_reflects_empty</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_preserves_neq_nil">kleisli_ext_preserves_neq_nil</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_preserves_nonempty">kleisli_ext_preserves_nonempty</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#kleisli_ext_app">kleisli_ext_app</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.RefinementCodeComposition.html#kleisli_ext_app_reflection">kleisli_ext_app_reflection</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#kleisli_ext_letter_find">kleisli_ext_letter_find</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#kleisli_ext_cons_reflection">kleisli_ext_cons_reflection</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<br/><br/><a id="lemma_L"></a><h2>L </h2>
<a href="Top.TreeShapedCode.html#LabelPrefixTree_correct">LabelPrefixTree_correct</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#lazy_and">lazy_and</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#list_eq_app_nil">list_eq_app_nil</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#list_extract_last">list_extract_last</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#list_eq_nil_tnd">list_eq_nil_tnd</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#list_empty_or_not">list_empty_or_not</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#list_rel_lift_app">list_rel_lift_app</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_lift_id">list_rel_lift_id</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_lift_reflexive">list_rel_lift_reflexive</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="lemma_M"></a><h2>M </h2>
<a href="Top.TreeShapedCode.html#MapDefinesTreeUniquely">MapDefinesTreeUniquely</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#MapToTree">MapToTree</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#mealy_example_code1_is_complete">mealy_example_code1_is_complete</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="lemma_N"></a><h2>N </h2>
<a href="Top.ACUtil.html#nonempty_iff_not_nil">nonempty_iff_not_nil</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="lemma_O"></a><h2>O </h2>
<a href="Top.Concretization.html#only_valid_state_can_reach_valid_state">only_valid_state_can_reach_valid_state</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.RefinementCodeComposition.html#option_fapp_is_some">option_fapp_is_some</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Concretization.html#output_enabled_implies_icomplete">output_enabled_implies_icomplete</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="lemma_P"></a><h2>P </h2>
<a href="Top.LTS.html#path_app_rev">path_app_rev</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#path_app">path_app</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLoopFree">PrefixTreeLoopFree</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLTS_progress">PrefixTreeLTS_progress</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLTS_mk_state">PrefixTreeLTS_mk_state</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTree_run">PrefixTree_run</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTree_gtrans">PrefixTree_gtrans</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTree_leaf">PrefixTree_leaf</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_prefixes">prefix_of_prefixes</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_decidable">prefix_of_decidable</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_antisymmetric">prefix_of_antisymmetric</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_transitive">prefix_of_transitive</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_reflexive">prefix_of_reflexive</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_app">prefix_of_app</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#proj_reachable_injective">proj_reachable_injective</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_run_actions_correct">proj_run_actions_correct</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.Concretization.html#ps_equal">ps_equal</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#ps_equal">ps_equal</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#ps_equal_helper">ps_equal_helper</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#push_forall_into_conjunction">push_forall_into_conjunction</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="lemma_R"></a><h2>R </h2>
<a href="Top.LTS.html#reachable_isomorphic">reachable_isomorphic</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#reachable_closed">reachable_closed</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition">refinement_preserves_code_composition</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition_backward_sim">refinement_preserves_code_composition_backward_sim</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#refinement_preserves_code_composition_forward_sim">refinement_preserves_code_composition_forward_sim</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#refinement_galois_backward">refinement_galois_backward</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_galois_forward">refinement_galois_forward</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_preserves_determinism">refinement_preserves_determinism</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_monotone">refinement_monotone</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_forward_closure">refinement_forward_closure</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_pref_transition">refinement_pref_transition</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_pref_transition_equiv">refinement_pref_transition_equiv</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#refinement_defined_transition">refinement_defined_transition</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#RefTrans_equivalent">RefTrans_equivalent</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#rs_w_does_not_start_with_codeword">rs_w_does_not_start_with_codeword</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.Refinement.html#rs_w_is_not_full">rs_w_is_not_full</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_equal">rs_equal</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#RunTree_is_prefix_free">RunTree_is_prefix_free</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunTree_is_ne_word">RunTree_is_ne_word</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#R1_prefix_free">R1_prefix_free</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#R1_ne_word">R1_ne_word</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="lemma_S"></a><h2>S </h2>
<a href="Top.ACUtil.html#short_circuit_conjunction">short_circuit_conjunction</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#ShowFiniteExists">ShowFiniteExists</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#sig_proof_irrelevance">sig_proof_irrelevance</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#simulation_iff_trace_inclusion_for_deterministic">simulation_iff_trace_inclusion_for_deterministic</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#simulation_implies_trace_inclusion">simulation_implies_trace_inclusion</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#simulation_compose">simulation_compose</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#simulation_from_mealy_to_own_concretization">simulation_from_mealy_to_own_concretization</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.Refinement.html#states_can_be_completed">states_can_be_completed</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.LTS.html#step_closed_sequence">step_closed_sequence</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#strip_common_prefix">strip_common_prefix</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="lemma_T"></a><h2>T </h2>
<a href="Top.LTS.html#trace_inclusion_yields_step_closed">trace_inclusion_yields_step_closed</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#transitions_from_nil_state">transitions_from_nil_state</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#transitions_to_nil_state">transitions_to_nil_state</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeDefinesMapUniquely">TreeDefinesMapUniquely</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeToMap">TreeToMap</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tree_isomorphism_if_same_traces">tree_isomorphism_if_same_traces</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="lemma_V"></a><h2>V </h2>
<a href="Top.ACUtil.html#ViaFiniteExists">ViaFiniteExists</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><hr/>
<h1>Constructor Index</h1>
<a id="constructor_B"></a><h2>B </h2>
<a href="Top.Concretization.html#BooleanActionMachine.AskOperation">BooleanActionMachine.AskOperation</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.Data">BooleanActionMachine.Data</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.Echo">BooleanActionMachine.Echo</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.OpEcho">BooleanActionMachine.OpEcho</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.OpToggle">BooleanActionMachine.OpToggle</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.StateEcho">BooleanActionMachine.StateEcho</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.StateToggle">BooleanActionMachine.StateToggle</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.Toggle">BooleanActionMachine.Toggle</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T1">BooleanActionMachine.T1</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T2">BooleanActionMachine.T2</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T3">BooleanActionMachine.T3</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.T4">BooleanActionMachine.T4</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#Build_Isomorphism">Build_Isomorphism</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Build_Simulation">Build_Simulation</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#Build_Code">Build_Code</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="constructor_C"></a><h2>C </h2>
<a href="Top.Concretization.html#CompositionFailure.a">CompositionFailure.a</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.b">CompositionFailure.b</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.c">CompositionFailure.c</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="constructor_I"></a><h2>I </h2>
<a href="Top.MealyExample.html#ia">ia</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#ib">ib</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="constructor_L"></a><h2>L </h2>
<a href="Top.LTS.html#list_rel_cons">list_rel_cons</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#list_rel_nil">list_rel_nil</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="constructor_O"></a><h2>O </h2>
<a href="Top.CodeMap.html#option_rel_some">option_rel_some</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.MealyExample.html#o0">o0</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#o1">o1</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="constructor_P"></a><h2>P </h2>
<a href="Top.CodeMap.html#prefix_of_cons">prefix_of_cons</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#prefix_of_nil">prefix_of_nil</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="constructor_Q"></a><h2>Q </h2>
<a href="Top.MealyExample.html#q0">q0</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#q1">q1</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#q2">q2</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#q3">q3</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="constructor_R"></a><h2>R </h2>
<a href="Top.Concretization.html#RuleEnd">RuleEnd</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#RuleEnd">RuleEnd</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#RuleMid">RuleMid</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Refinement.html#RuleMid">RuleMid</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Concretization.html#RuleOnChaos">RuleOnChaos</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#RuleToChaos">RuleToChaos</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.TreeShapedCode.html#RunNil">RunNil</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunSnoc">RunSnoc</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="constructor_S"></a><h2>S </h2>
<a href="Top.LTS.html#seq_cons">seq_cons</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#seq_nil">seq_nil</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="constructor_W"></a><h2>W </h2>
<a href="Top.LTS.html#witness_inhabited">witness_inhabited</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="constructor_X"></a><h2>X </h2>
<a href="Top.MealyExample.html#XA">XA</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#XB">XB</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><hr/>
<h1>Inductive Index</h1>
<a id="inductive_B"></a><h2>B </h2>
<a href="Top.Concretization.html#BooleanActionMachine.BigStep">BooleanActionMachine.BigStep</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.ConcreteInput">BooleanActionMachine.ConcreteInput</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.ConcreteStates">BooleanActionMachine.ConcreteStates</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.ConcreteTransitions">BooleanActionMachine.ConcreteTransitions</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="inductive_C"></a><h2>C </h2>
<a href="Top.CodeMap.html#Code">Code</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.A">CompositionFailure.A</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.B">CompositionFailure.B</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.C">CompositionFailure.C</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ConcrTransInd">ConcrTransInd</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="inductive_G"></a><h2>G </h2>
<a href="Top.LTS.html#gtrans">gtrans</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="inductive_I"></a><h2>I </h2>
<a href="Top.MealyExample.html#I">I</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.LTS.html#inhabited">inhabited</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#Isomorphism">Isomorphism</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="inductive_L"></a><h2>L </h2>
<a href="Top.LTS.html#list_rel_lift">list_rel_lift</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="inductive_O"></a><h2>O </h2>
<a href="Top.MealyExample.html#O">O</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.CodeMap.html#option_rel_lift">option_rel_lift</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="inductive_P"></a><h2>P </h2>
<a href="Top.CodeMap.html#prefix_of">prefix_of</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="inductive_Q"></a><h2>Q </h2>
<a href="Top.MealyExample.html#Q">Q</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="inductive_R"></a><h2>R </h2>
<a href="Top.Refinement.html#RefTransInd">RefTransInd</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#Run">Run</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="inductive_S"></a><h2>S </h2>
<a href="Top.LTS.html#Simulation">Simulation</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="inductive_X"></a><h2>X </h2>
<a href="Top.MealyExample.html#X">X</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><hr/>
<h1>Projection Index</h1>
<a id="projection_I"></a><h2>I </h2>
<a href="Top.LTS.html#initial">initial</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="projection_P"></a><h2>P </h2>
<a href="Top.Concretization.html#ps_prop">ps_prop</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ps_prefix">ps_prefix</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ps_state">ps_state</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="projection_R"></a><h2>R </h2>
<a href="Top.Refinement.html#rs_prop">rs_prop</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_w">rs_w</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#rs_q">rs_q</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="projection_S"></a><h2>S </h2>
<a href="Top.LTS.html#states">states</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="projection_T"></a><h2>T </h2>
<a href="Top.LTS.html#transition">transition</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_injective_label">tsc_injective_label</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_label">tsc_label</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_uniq_run">tsc_uniq_run</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_run">tsc_run</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_det">tsc_det</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#tsc_lts">tsc_lts</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><hr/>
<h1>Definition Index</h1>
<a id="definition_B"></a><h2>B </h2>
<a href="Top.CodeMap.html#below_code">below_code</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.A">BooleanActionMachine.A</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.B">BooleanActionMachine.B</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.M">BooleanActionMachine.M</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R">BooleanActionMachine.R</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.R_total">BooleanActionMachine.R_total</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#BooleanActionMachine.SameInp">BooleanActionMachine.SameInp</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="definition_C"></a><h2>C </h2>
<a href="Top.CodeMap.html#CodeMap">CodeMap</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#CodeMapInverseDecidable">CodeMapInverseDecidable</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#code_proj">code_proj</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code_ne_word">code_ne_word</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#code_has_run">code_has_run</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#compose_code">compose_code</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#compose_codemap">compose_codemap</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.R">CompositionFailure.R</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.R_map">CompositionFailure.R_map</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#CompositionFailure.S">CompositionFailure.S</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#concretization">concretization</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#ConcrTransCompact">ConcrTransCompact</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Contraction.html#contraction">contraction</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.Contraction.html#contraction_composed_iso">contraction_composed_iso</a> [in <a href="Top.Contraction.html">Top.Contraction</a>]<br/>
<a href="Top.LTS.html#converse">converse</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="definition_D"></a><h2>D </h2>
<a href="Top.TreeShapedCode.html#DecisionProc">DecisionProc</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#dec_eq">dec_eq</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#Determinate">Determinate</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.LTS.html#deterministic">deterministic</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#does_not_start_with_codeword">does_not_start_with_codeword</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#dom">dom</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="definition_E"></a><h2>E </h2>
<a href="Top.CodeMap.html#EmptyCode">EmptyCode</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Adaptor.html#every_code_is_idrel_determinate">every_code_is_idrel_determinate</a> [in <a href="Top.Adaptor.html">Top.Adaptor</a>]<br/>
<a href="Top.MealyExample.html#ExampleMealy">ExampleMealy</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="definition_F"></a><h2>F </h2>
<a href="Top.ACUtil.html#FiniteExists">FiniteExists</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.ACUtil.html#FiniteExists2">FiniteExists2</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<br/><br/><a id="definition_G"></a><h2>G </h2>
<a href="Top.ACUtil.html#graph">graph</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.TreeShapedCode.html#Grounded">Grounded</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#groundedness_is_needed_for_uniqueness">groundedness_is_needed_for_uniqueness</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="definition_H"></a><h2>H </h2>
<a href="Top.LTS.html#history_dependent_subrel">history_dependent_subrel</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="definition_I"></a><h2>I </h2>
<a href="Top.Concretization.html#icomplete">icomplete</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.LTS.html#idRel">idRel</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Concretization.html#idRel_icomplete">idRel_icomplete</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.Concretization.html#idRel_output_enabled">idRel_output_enabled</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.ACUtil.html#if_is_empty">if_is_empty</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#InfiniteChainLTS">InfiniteChainLTS</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#InfiniteChainLTS_tree">InfiniteChainLTS_tree</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#InfiniteChainLTS_is_not_grounded">InfiniteChainLTS_is_not_grounded</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#InfiniteChainLTS_has_no_leaves">InfiniteChainLTS_has_no_leaves</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#InitialPrefixStates">InitialPrefixStates</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#in_dom">in_dom</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#isNonEmpty">isNonEmpty</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.CodeMap.html#is_some">is_some</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="definition_K"></a><h2>K </h2>
<a href="Top.CodeMap.html#kleisli_ext">kleisli_ext</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<br/><br/><a id="definition_L"></a><h2>L </h2>
<a href="Top.TreeShapedCode.html#LabelPrefixTreeLTS">LabelPrefixTreeLTS</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#Leaf">Leaf</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#left_unique">left_unique</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#LTS">LTS</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#LTS_uses_action">LTS_uses_action</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="definition_N"></a><h2>N </h2>
<a href="Top.ACUtil.html#ne_list">ne_list</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#nil_state">nil_state</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<a href="Top.CodeMap.html#nil_does_not_start_with_codeword">nil_does_not_start_with_codeword</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Refinement.html#nil_state">nil_state</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#NonRootLeaves">NonRootLeaves</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="definition_O"></a><h2>O </h2>
<a href="Top.CodeMap.html#option_fapp">option_fapp</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.Concretization.html#output_enabled">output_enabled</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="definition_P"></a><h2>P </h2>
<a href="Top.LTS.html#pred_inclusion">pred_inclusion</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixStates">PrefixStates</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixStates_closed_under_prefix">PrefixStates_closed_under_prefix</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeCode">PrefixTreeCode</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#PrefixTreeLTS">PrefixTreeLTS</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#prefix_free">prefix_free</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.ACUtil.html#proj_nonempty">proj_nonempty</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.LTS.html#proj_reachable">proj_reachable</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_iso">proj_iso</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_iso_rel">proj_iso_rel</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_sim_step">proj_sim_step</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_sim_initial">proj_sim_initial</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#proj_sim_rel">proj_sim_rel</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.CodeMap.html#proj_code_ne_word">proj_code_ne_word</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#proj_code_prefix_free">proj_code_prefix_free</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#proj_dom">proj_dom</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_prefixstate">proj_prefixstate</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_nonrootleaves">proj_nonrootleaves</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#proj_run_actions">proj_run_actions</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.ACUtil.html#prop_app_eq_fixed_list">prop_app_eq_fixed_list</a> [in <a href="Top.ACUtil.html">Top.ACUtil</a>]<br/>
<a href="Top.Concretization.html#ps_proj">ps_proj</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="definition_R"></a><h2>R </h2>
<a href="Top.MealyExample.html#R">R</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.LTS.html#reachable">reachable</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#Reachable">Reachable</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.LTS.html#reachable_part">reachable_part</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#reachable_states">reachable_states</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#refinement">refinement</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.Refinement.html#RefTransCompact">RefTransCompact</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.RefinementCodeComposition.html#ref_code_iso_on_words">ref_code_iso_on_words</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.RefinementCodeComposition.html#ref_code_iso">ref_code_iso</a> [in <a href="Top.RefinementCodeComposition.html">Top.RefinementCodeComposition</a>]<br/>
<a href="Top.LTS.html#relates_initial">relates_initial</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#right_unique">right_unique</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.Refinement.html#rs_proj">rs_proj</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<a href="Top.TreeShapedCode.html#RunNil'">RunNil'</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#RunTree">RunTree</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.MealyExample.html#R1">R1</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.MealyExample.html#R1_code">R1_code</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<br/><br/><a id="definition_S"></a><h2>S </h2>
<a href="Top.MealyExample.html#SI">SI</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.LTS.html#simulation_id">simulation_id</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#SingletonLTS">SingletonLTS</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.TreeShapedCode.html#SingletonLTS_tree">SingletonLTS_tree</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#SingletonLTS_has_no_leaves">SingletonLTS_has_no_leaves</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#SingletonLTS_is_grounded">SingletonLTS_is_grounded</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.CodeMap.html#some_lift_pred">some_lift_pred</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#step_closed_hd">step_closed_hd</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#step_closed">step_closed</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="definition_T"></a><h2>T </h2>
<a href="Top.CodeMap.html#theorem_kleisli_ext_is_a_codemap">theorem_kleisli_ext_is_a_codemap</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.CodeMap.html#total_code">total_code</a> [in <a href="Top.CodeMap.html">Top.CodeMap</a>]<br/>
<a href="Top.LTS.html#traces">traces</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.LTS.html#traces_state">traces_state</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<a href="Top.MealyExample.html#Transition">Transition</a> [in <a href="Top.MealyExample.html">Top.MealyExample</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeRepresentsMap">TreeRepresentsMap</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeShapedCode">TreeShapedCode</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<a href="Top.TreeShapedCode.html#TreeShapeTND">TreeShapeTND</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><a id="definition_U"></a><h2>U </h2>
<a href="Top.TreeShapedCode.html#UniquelyReachable">UniquelyReachable</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><hr/>
<h1>Record Index</h1>
<a id="record_L"></a><h2>L </h2>
<a href="Top.LTS.html#LTS'">LTS'</a> [in <a href="Top.LTS.html">Top.LTS</a>]<br/>
<br/><br/><a id="record_P"></a><h2>P </h2>
<a href="Top.Concretization.html#PrefixedState">PrefixedState</a> [in <a href="Top.Concretization.html">Top.Concretization</a>]<br/>
<br/><br/><a id="record_R"></a><h2>R </h2>
<a href="Top.Refinement.html#RefinedStates">RefinedStates</a> [in <a href="Top.Refinement.html">Top.Refinement</a>]<br/>
<br/><br/><a id="record_T"></a><h2>T </h2>
<a href="Top.TreeShapedCode.html#TreeShapedCode'">TreeShapedCode'</a> [in <a href="Top.TreeShapedCode.html">Top.TreeShapedCode</a>]<br/>
<br/><br/><hr/><table>
<tr>
<td>Global Index</td>
<td><a href="name-index.html#global_A">A</a></td>
<td><a href="name-index.html#global_B">B</a></td>
<td><a href="name-index.html#global_C">C</a></td>
<td><a href="name-index.html#global_D">D</a></td>
<td><a href="name-index.html#global_E">E</a></td>
<td><a href="name-index.html#global_F">F</a></td>
<td><a href="name-index.html#global_G">G</a></td>
<td><a href="name-index.html#global_H">H</a></td>
<td><a href="name-index.html#global_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#global_K">K</a></td>
<td><a href="name-index.html#global_L">L</a></td>
<td><a href="name-index.html#global_M">M</a></td>
<td><a href="name-index.html#global_N">N</a></td>
<td><a href="name-index.html#global_O">O</a></td>
<td><a href="name-index.html#global_P">P</a></td>
<td><a href="name-index.html#global_Q">Q</a></td>
<td><a href="name-index.html#global_R">R</a></td>
<td><a href="name-index.html#global_S">S</a></td>
<td><a href="name-index.html#global_T">T</a></td>
<td><a href="name-index.html#global_U">U</a></td>
<td><a href="name-index.html#global_V">V</a></td>
<td><a href="name-index.html#global_W">W</a></td>
<td><a href="name-index.html#global_X">X</a></td>
<td><a href="name-index.html#global_Y">Y</a></td>
<td>Z</td>
<td>_</td>
<td><a href="name-index.html#global_*">other</a></td>
<td>(1807 entries)</td>
</tr>
<tr>
<td>Notation Index</td>
<td>A</td>
<td>B</td>
<td>C</td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td>L</td>
<td>M</td>
<td>N</td>
<td>O</td>
<td>P</td>
<td>Q</td>
<td>R</td>
<td>S</td>
<td>T</td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td><a href="name-index.html#notation_*">other</a></td>
<td>(16 entries)</td>
</tr>
<tr>
<td>Binder Index</td>
<td><a href="name-index.html#binder_A">A</a></td>
<td><a href="name-index.html#binder_B">B</a></td>
<td><a href="name-index.html#binder_C">C</a></td>
<td><a href="name-index.html#binder_D">D</a></td>
<td><a href="name-index.html#binder_E">E</a></td>
<td><a href="name-index.html#binder_F">F</a></td>
<td><a href="name-index.html#binder_G">G</a></td>
<td><a href="name-index.html#binder_H">H</a></td>
<td><a href="name-index.html#binder_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#binder_K">K</a></td>
<td><a href="name-index.html#binder_L">L</a></td>
<td><a href="name-index.html#binder_M">M</a></td>
<td><a href="name-index.html#binder_N">N</a></td>
<td>O</td>
<td><a href="name-index.html#binder_P">P</a></td>
<td><a href="name-index.html#binder_Q">Q</a></td>
<td><a href="name-index.html#binder_R">R</a></td>
<td><a href="name-index.html#binder_S">S</a></td>
<td><a href="name-index.html#binder_T">T</a></td>
<td><a href="name-index.html#binder_U">U</a></td>
<td><a href="name-index.html#binder_V">V</a></td>
<td><a href="name-index.html#binder_W">W</a></td>
<td><a href="name-index.html#binder_X">X</a></td>
<td><a href="name-index.html#binder_Y">Y</a></td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(1431 entries)</td>
</tr>
<tr>
<td>Module Index</td>
<td>A</td>
<td><a href="name-index.html#module_B">B</a></td>
<td><a href="name-index.html#module_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td>L</td>
<td>M</td>
<td>N</td>
<td>O</td>
<td>P</td>
<td>Q</td>
<td>R</td>
<td>S</td>
<td>T</td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(2 entries)</td>
</tr>
<tr>
<td>Library Index</td>
<td><a href="name-index.html#library_A">A</a></td>
<td>B</td>
<td><a href="name-index.html#library_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#library_L">L</a></td>
<td><a href="name-index.html#library_M">M</a></td>
<td>N</td>
<td>O</td>
<td>P</td>
<td>Q</td>
<td><a href="name-index.html#library_R">R</a></td>
<td>S</td>
<td><a href="name-index.html#library_T">T</a></td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(10 entries)</td>
</tr>
<tr>
<td>Lemma Index</td>
<td><a href="name-index.html#lemma_A">A</a></td>
<td><a href="name-index.html#lemma_B">B</a></td>
<td><a href="name-index.html#lemma_C">C</a></td>
<td><a href="name-index.html#lemma_D">D</a></td>
<td><a href="name-index.html#lemma_E">E</a></td>
<td><a href="name-index.html#lemma_F">F</a></td>
<td><a href="name-index.html#lemma_G">G</a></td>
<td><a href="name-index.html#lemma_H">H</a></td>
<td><a href="name-index.html#lemma_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#lemma_K">K</a></td>
<td><a href="name-index.html#lemma_L">L</a></td>
<td><a href="name-index.html#lemma_M">M</a></td>
<td><a href="name-index.html#lemma_N">N</a></td>
<td><a href="name-index.html#lemma_O">O</a></td>
<td><a href="name-index.html#lemma_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#lemma_R">R</a></td>
<td><a href="name-index.html#lemma_S">S</a></td>
<td><a href="name-index.html#lemma_T">T</a></td>
<td>U</td>
<td><a href="name-index.html#lemma_V">V</a></td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(145 entries)</td>
</tr>
<tr>
<td>Constructor Index</td>
<td>A</td>
<td><a href="name-index.html#constructor_B">B</a></td>
<td><a href="name-index.html#constructor_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td><a href="name-index.html#constructor_I">I</a></td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#constructor_L">L</a></td>
<td>M</td>
<td>N</td>
<td><a href="name-index.html#constructor_O">O</a></td>
<td><a href="name-index.html#constructor_P">P</a></td>
<td><a href="name-index.html#constructor_Q">Q</a></td>
<td><a href="name-index.html#constructor_R">R</a></td>
<td><a href="name-index.html#constructor_S">S</a></td>
<td>T</td>
<td>U</td>
<td>V</td>
<td><a href="name-index.html#constructor_W">W</a></td>
<td><a href="name-index.html#constructor_X">X</a></td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(44 entries)</td>
</tr>
<tr>
<td>Inductive Index</td>
<td>A</td>
<td><a href="name-index.html#inductive_B">B</a></td>
<td><a href="name-index.html#inductive_C">C</a></td>
<td>D</td>
<td>E</td>
<td>F</td>
<td><a href="name-index.html#inductive_G">G</a></td>
<td>H</td>
<td><a href="name-index.html#inductive_I">I</a></td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#inductive_L">L</a></td>
<td>M</td>
<td>N</td>
<td><a href="name-index.html#inductive_O">O</a></td>
<td><a href="name-index.html#inductive_P">P</a></td>
<td><a href="name-index.html#inductive_Q">Q</a></td>
<td><a href="name-index.html#inductive_R">R</a></td>
<td><a href="name-index.html#inductive_S">S</a></td>
<td>T</td>
<td>U</td>
<td>V</td>
<td>W</td>
<td><a href="name-index.html#inductive_X">X</a></td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(22 entries)</td>
</tr>
<tr>
<td>Projection Index</td>
<td>A</td>
<td>B</td>
<td>C</td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td><a href="name-index.html#projection_I">I</a></td>
<td>J</td>
<td>K</td>
<td>L</td>
<td>M</td>
<td>N</td>
<td>O</td>
<td><a href="name-index.html#projection_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#projection_R">R</a></td>
<td><a href="name-index.html#projection_S">S</a></td>
<td><a href="name-index.html#projection_T">T</a></td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(15 entries)</td>
</tr>
<tr>
<td>Definition Index</td>
<td>A</td>
<td><a href="name-index.html#definition_B">B</a></td>
<td><a href="name-index.html#definition_C">C</a></td>
<td><a href="name-index.html#definition_D">D</a></td>
<td><a href="name-index.html#definition_E">E</a></td>
<td><a href="name-index.html#definition_F">F</a></td>
<td><a href="name-index.html#definition_G">G</a></td>
<td><a href="name-index.html#definition_H">H</a></td>
<td><a href="name-index.html#definition_I">I</a></td>
<td>J</td>
<td><a href="name-index.html#definition_K">K</a></td>
<td><a href="name-index.html#definition_L">L</a></td>
<td>M</td>
<td><a href="name-index.html#definition_N">N</a></td>
<td><a href="name-index.html#definition_O">O</a></td>
<td><a href="name-index.html#definition_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#definition_R">R</a></td>
<td><a href="name-index.html#definition_S">S</a></td>
<td><a href="name-index.html#definition_T">T</a></td>
<td><a href="name-index.html#definition_U">U</a></td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(118 entries)</td>
</tr>
<tr>
<td>Record Index</td>
<td>A</td>
<td>B</td>
<td>C</td>
<td>D</td>
<td>E</td>
<td>F</td>
<td>G</td>
<td>H</td>
<td>I</td>
<td>J</td>
<td>K</td>
<td><a href="name-index.html#record_L">L</a></td>
<td>M</td>
<td>N</td>
<td>O</td>
<td><a href="name-index.html#record_P">P</a></td>
<td>Q</td>
<td><a href="name-index.html#record_R">R</a></td>
<td>S</td>
<td><a href="name-index.html#record_T">T</a></td>
<td>U</td>
<td>V</td>
<td>W</td>
<td>X</td>
<td>Y</td>
<td>Z</td>
<td>_</td>
<td>other</td>
<td>(4 entries)</td>
</tr>
</table>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/html/toc.html <==
    <!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
    "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
    <html xmlns="http://www.w3.org/1999/xhtml">
     <head>
      <meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
      <link href="coqdoc.css" rel="stylesheet" type="text/css" />
<link href="custom-coqdoc.css" rel="stylesheet" type="text/css" />
      <style>
      </style>
      <title>toc - Action Codes</title>
     </head>
     <body>
      <div id="page">
       <div id="header">
        <h1>Action Codes Coq Formalization</h1>
        <a href="toc.html">Table of contents</a>
       </div>
       <div id="main">
<div id="toc">
<h2><a href="Top.ACUtil.html">Library Top.ACUtil</a></h2>
<h2><a href="Top.Adaptor.html">Library Top.Adaptor</a></h2>
<ul class="doclist">
<li><a href="Top.Adaptor.html#lab1">Determinate Action Codes</a>

</li>
</ul>
<h2><a href="Top.CodeMap.html">Library Top.CodeMap</a></h2>
<ul class="doclist">
<li><a href="Top.CodeMap.html#lab2">Preliminary Definitions</a>

</li>
<li><a href="Top.CodeMap.html#lab3">Definition: Codes as Maps</a>

</li>
<li><a href="Top.CodeMap.html#lab4">Kleisli extension</a>

</li>
<li><a href="Top.CodeMap.html#lab5">Code composition</a>

</li>
</ul>
<h2><a href="Top.Concretization.html">Library Top.Concretization</a></h2>
<ul class="doclist">
<li><a href="Top.Concretization.html#lab6">Definitions</a>
<ul class="doclist">
<li><a href="Top.Concretization.html#lab7">Concretization Operator</a>

</li>
<li><a href="Top.Concretization.html#lab8">Transitions</a>

</li>
<li><a href="Top.Concretization.html#lab9">Completeness of Codes</a>

</li>
</ul>

</li>
<li><a href="Top.Concretization.html#lab10">Technical Lemmas</a>

</li>
<li><a href="Top.Concretization.html#lab11">The Galois-Connection</a>

</li>
<li><a href="Top.Concretization.html#lab12">Preservation Properties</a>

</li>
<li><a href="Top.Concretization.html#lab13">Examples / Counterexamples</a>

</li>
</ul>
<h2><a href="Top.Contraction.html">Library Top.Contraction</a></h2>
<ul class="doclist">
<li><a href="Top.Contraction.html#lab14">Definition</a>

</li>
<li><a href="Top.Contraction.html#lab15">Properties</a>

</li>
</ul>
<h2><a href="Top.LTS.html">Library Top.LTS</a></h2>
<ul class="doclist">
<li><a href="Top.LTS.html#lab16">Simulations</a>

</li>
<li><a href="Top.LTS.html#lab17">Isomorphism</a>

</li>
<li><a href="Top.LTS.html#lab18">Reachability</a>

</li>
<li><a href="Top.LTS.html#lab19">Examples</a>

</li>
</ul>
<h2><a href="Top.MealyExample.html">Library Top.MealyExample</a></h2>
<ul class="doclist">
<li><a href="Top.MealyExample.html#lab20">The Mealy Machine</a>

</li>
<li><a href="Top.MealyExample.html#lab21">A first Action Code</a>

</li>
</ul>
<h2><a href="Top.Refinement.html">Library Top.Refinement</a></h2>
<ul class="doclist">
<li><a href="Top.Refinement.html#lab22">Definitions</a>

</li>
<li><a href="Top.Refinement.html#lab23">Helper Lemmas</a>

</li>
<li><a href="Top.Refinement.html#lab24">Properties: Monotonicity, Determinism</a>

</li>
<li><a href="Top.Refinement.html#lab25">Adjunction</a>

</li>
</ul>
<h2><a href="Top.RefinementCodeComposition.html">Library Top.RefinementCodeComposition</a></h2>
<ul class="doclist">
<li><a href="Top.RefinementCodeComposition.html#lab26">Isomorphism Definition</a>

</li>
<li><a href="Top.RefinementCodeComposition.html#lab27">Proofs and helper results</a>

</li>
<li><a href="Top.RefinementCodeComposition.html#lab28">Main Theorem</a>

</li>
</ul>
<h2><a href="Top.TreeShapedCode.html">Library Top.TreeShapedCode</a></h2>
<ul class="doclist">
<li><a href="Top.TreeShapedCode.html#lab29">Preliminary Definitions</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab30">Definition of Tree-Shaped Action Code</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab31">From Tree-Shaped Codes to Map-Based Codes</a>
<ul class="doclist">
<li><a href="Top.TreeShapedCode.html#lab32">Uniqueness</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab33">Existence</a>

</li>
</ul>

</li>
<li><a href="Top.TreeShapedCode.html#lab34">From Map-Based Codes to Tree-Shaped Codes</a>
<ul class="doclist">
<li><a href="Top.TreeShapedCode.html#lab35">Uniqueness</a>

</li>
<li><a href="Top.TreeShapedCode.html#lab36">Existence</a>

</li>
</ul>

</li>
</ul>
</div>
<h2><a href="name-index.html">Index</a></h2>
   </div><!-- id="main" -->
  </div><!-- id="page" -->
 </body>
</html>


==> anc/src/ACUtil.v <==
Require Import Lists.List.
Require Import Coq.Logic.Decidable.

Import ListNotations.

Ltac case_eq_subst term :=
  case_eq term;
  intros *;
  let Eq := fresh "CaseEq" in
  (intros Eq; try rewrite ->Eq; try rewrite ->Eq in *; simpl in *; try contradiction; try discriminate).

Ltac inv_clear hyp :=
  inversion hyp; try clear hyp.

Ltac unfold_goal  :=
  match goal with
  | |- ?term _ _ _ _ _ _ _ => unfold term; simpl
  | |- ?term _ _ _ _ _ _ => unfold term; simpl
  | |- ?term _ _ _ _ _ => unfold term; simpl
  | |- ?term _ _ _ _ => unfold term; simpl
  | |- ?term _ _ _ => unfold term; simpl
  | |- ?term _ _ => unfold term; simpl
  | |- ?term _ => unfold term; simpl
  | |- ?term => unfold term; simpl
  end.

Ltac necessarily_some option_value some_value :=
  let Eq := fresh "Eq_" some_value in
  destruct option_value as [some_value|] eqn: Eq;
    revgoals;
  [simpl in *;
   try (contradiction || discriminate)
  |].

Ltac autosplit :=
  (* if there are at least two constructors.. *)
  tryif (econstructor 2)
  then fail (*then fail*)
  else (*else, there is only one constructor, which we apply:
        we continue likewise in the subgoals: *)
    econstructor 1; try autosplit.

Ltac case_match :=
  match goal with
  | H : context [ match ?x with _ => _ end ] |- _ => destruct x eqn:?
  | |- context [ match ?x with _ => _ end ] => destruct x eqn:?
  end.

(** Tactic if the goal is of the shape
    [exists l : {x : A| P x}, Q l]
**)
Ltac sig_exists witness :=
  unshelve eexists (@exist _ _ witness _); simpl.

(** Turn a map into a relation: **)
Definition graph {X Y: Type} (f: X -> Y) : X -> Y -> Prop
  := fun x y => f x = y.

Lemma ex_elim {E: Type} (Pred: E -> Prop) (Cons: Prop) :
  ((exists x : E, Pred x) -> Cons)
  <-> (forall x: E, Pred x -> Cons).
Proof.
  split; intro H; intros.
  - apply H. econstructor; eassumption.
  - destruct H0. apply (H x). assumption.
Qed.

Lemma app_strip_common_prefix {A : Type} (pref l1 l2: list A) :
  pref ++ l1 = pref ++ l2 -> l1 = l2.
Proof.
  induction pref; intros H; simpl in H.
  - assumption.
  - apply IHpref.
    (* surprisingly, the inversion performs a rewrite in the goal: *)
    inversion H. auto.
Qed.

Lemma app_yields_prefix {A : Type} (pref l: list A) :
  pref = pref ++ l -> l = nil.
Proof.
  pose (H:= app_strip_common_prefix pref l nil).
  rewrite app_nil_r in H.
  auto.
Qed.

(** simplify implications in hypotheses **)
Ltac simpl_impl :=
  repeat
  match goal with
  | [ H : nil <> nil -> _ |- _ ] => clear H
  | [ H : ?x = ?x -> _ |- _ ] => apply (fun b f => f b) in H; try reflexivity
  | [ H : ?x <> ?x |- _ ] => exfalso; apply H; reflexivity
  | [ H : False |- _ ] => contradiction H
  | [ H : True |- _ ] => clear H
  | [ H : ((cons ?hd ?tl <> nil) -> ?thus) |- _ ] =>
      let tmp := fresh "Tmp" in
      apply (fun b f => f b) in H; try (intro tmp; discriminate tmp)
  end.

Ltac copy_hyp source target :=
  assert (target := source).

Definition isNonEmpty {A: Type} (l: list A) : Prop
  := match l with
     | nil => False
     | _ => True
     end.

Theorem list_empty_or_not {A: Type} (l: list A) :
  l = nil \/ isNonEmpty l.
Proof.
  destruct l; [left|right]; simpl; auto.
Qed.

Lemma app_cons_nonempty {A: Type} (l l': list A) (a: A) :
  isNonEmpty (l ++ [a] ++ l').
Proof.
  destruct (l ++ [a] ++ l') eqn: Eq.
  eapply app_cons_not_nil. eauto.
  simpl. auto.
Qed.


Theorem list_eq_nil_tnd {A: Type} (l: list A) :
  l = nil \/ l <> nil.
Proof.
  destruct l; [left|right]; auto.
  discriminate.
Qed.

Definition ne_list (A: Type)
  := { l: list A | isNonEmpty l }.

Definition proj_nonempty {A: Type} : ne_list A -> list A
  := fun l => proj1_sig l.

Lemma eq_ne_list {A: Type} (l1 l2: ne_list A):
  proj_nonempty l1 = proj_nonempty l2 -> l1 = l2.
Proof.
  intro H.
  destruct l1. destruct l2.
  simpl in H.
  subst.
  unfold isNonEmpty in *.
  destruct x0; simpl in *.
  - contradiction.
  - destruct i. destruct i0.
    reflexivity.
Qed.

Definition if_is_empty {A: Type} : (list A) -> option (ne_list A).
Proof.
  intro l.
  destruct l.
  - apply None.
  - apply Some.
    exists (cons a l).
    simpl. auto.
Qed.

Lemma exists_nonempty_list {A: Type} {P: list A -> Prop} :
  (exists l: ne_list A, P (proj_nonempty l))
  <-> exists a: A, exists u: list A, P (cons a u).
Proof.
  split; intro H; destruct H.
  - destruct x. simpl in H.
    destruct x as [|a u].
    simpl in *.
    contradiction.
    exists a. exists u. assumption.
  - destruct H.
    unshelve eexists (exist _ (x :: x0) _); simpl; auto.
Qed.


Lemma lazy_and {P Q: Prop} :
  (P /\ Q) <-> (P /\ (P -> Q)).
Proof.
  split; intro H; destruct H.
  * split; auto.
  * split; auto.
Qed.

Ltac rewrite_premise hyp :=
  apply (fun b f => f b) in hyp.

Ltac destruct_conjunctions :=
  repeat
  match goal with
  | [ H: _ /\ _ |- _ ] => destruct H
  end.

Lemma nonempty_iff_not_nil {A: Type} (l: list A) :
  isNonEmpty l <-> l <> nil.
Proof.
  split; destruct l; intros H; simpl in H; auto.
  - discriminate.
  - exfalso. auto.
  - simpl. auto.
Qed.

Lemma list_extract_last {A: Type} :
    forall l : list A, l = [] \/ exists p: list A, exists a: A, l = p ++ [a].
Proof.
  intro l.
  induction l.
  - left. reflexivity.
  - right.
    inversion IHl.
    * (* singleton list *)
      exists []. exists a.
      subst. simpl.
      reflexivity.
    * destruct H. destruct H.
      exists (a::x). exists x0.
      subst.
      reflexivity.
Qed.

(** a variation of app_eq_app where the two sides of the disjunction are disjoint. **)
Lemma app_eq_app_disjoint {A: Type} (x1 x2 y1 y2: list A) :
     x1++x2 = y1++y2 ->
    exists l, (l <> [] /\ x1 = y1++l /\ y2 = l++x2) \/ (y1 = x1++l /\ x2 = l++y2).
Proof.
  intro H.
  apply app_eq_app in H.
  destruct H as [l ?].
  exists l.
  destruct (list_empty_or_not l) as [Eq_mid|Eq_mid].
  - (* l=[] *)
    right. subst. simpl. simpl in *.
    repeat (progress (rewrite app_nil_r in *)).
    split; destruct H as [H'|H']; destruct H'; auto.
  - destruct H; [left|right].
    * split.
      apply nonempty_iff_not_nil. assumption.
      assumption.
    * assumption.
Qed.


Fixpoint FiniteExists {B: Type} (l: list B) (P: B -> Prop)
  : Prop :=
  match l with
  | [] => False
  | [hd] => P hd
  | (hd :: tl) => P hd \/ FiniteExists tl P
  end.

Fixpoint FiniteExists2 {B: Type} (l: list B) (P: B -> Prop)
  : Prop :=
  match l with
  | [] => False
  | (hd :: tl) => P hd \/ FiniteExists2 tl P
  end.

Lemma FiniteExists2_eq  {B: Type} (l: list B) (P: B -> Prop) :
  FiniteExists l P <-> FiniteExists2 l P.
Proof.
  induction l.
  * simpl. auto. split; auto.
  * split; intro Hyp; simpl in Hyp.
    - destruct l. simpl. auto.
      destruct Hyp.
      simpl. auto.
      apply IHl in H.
      simpl. right. apply H.
    - destruct Hyp.
      simpl. destruct l; auto.
      apply IHl in H.
      simpl. destruct l. inversion H.
      right. auto.
Qed.

Theorem FiniteExistsDecidable {B: Type} {P: B -> Prop} {l: list B}:
  (forall b: B, decidable (P b)) ->
  (forall b: B, List.In b l)  ->
  decidable (FiniteExists l P).
Proof.
  intros P_dec B_fin.
  replace l with ([] ++ l) in B_fin; revgoals. {
    auto.
  }
  pose (s := []: list B).
  replace [] with s in B_fin; auto.
  revert B_fin.
  generalize s.
  clear s.
  induction l as [|b ?]; intros.
  - right. intro X. inversion X.
  - destruct (P_dec b).
    + left. simpl. destruct l; auto.
    + assert (decidable (FiniteExists l P)) as dec_in_l. {
        apply (IHl (s ++ [b])).
        rewrite <- app_assoc. simpl. auto.
      }
      destruct dec_in_l.
      * left. simpl. destruct l.
        ** inversion H0.
        ** right. auto.
      * right.
        intro Contr.
        apply FiniteExists2_eq in Contr.
        simpl in Contr.
        destruct Contr.
        contradiction.
        apply FiniteExists2_eq in H1.
        contradiction.
Qed.

Fixpoint prop_app_eq_fixed_list {A: Type} (l1 l2 l12: list A) : Type :=
    match l12 with
    | [] => False
    | (hd::tl) =>
      { a : A | a = hd & inhabited
                { l1': list A
                | l1 = (a::l1') & inhabited (prop_app_eq_fixed_list l1' l2 tl)
                } }
    end +{l1 = [] /\ l2 = l12}.

Theorem app_eq_fixed_list {A: Type} (l1 l2 l12: list A) :
  l1 ++ l2 = l12 -> prop_app_eq_fixed_list l1 l2 l12.
Proof.
  revert l1.
  induction l12; intros.
  - unfold_goal. right. apply app_eq_nil in H. destruct H. auto.
  - simpl. destruct l1. simpl in H. right. split; auto.
    left.
    simpl in H. inversion H. subst.
    exists a. constructor. constructor. exists l1. auto.
    constructor. auto.
Qed.

Theorem ShowFiniteExists {B: Type} {P: B -> Prop} {l: list B}:
  (forall b: B, List.In b l) -> (exists b: B, P b) -> FiniteExists l P.
Proof.
  intros Fin Ex.
  destruct Ex.
  assert (List.In x l). {
    apply Fin.
  }
  clear Fin.
  induction l; intros.
  - inversion H0.
  - destruct l.
    * inversion H0. subst.
      simpl. auto.
      inversion H1.
    * inversion H0.
      subst. simpl. left. auto.
      simpl. right. apply IHl. auto.
Qed.

Theorem ViaFiniteExists {B: Type} {P: B -> Prop} {l: list B}:
  (FiniteExists l P) -> (exists b: B, P b).
Proof.
  intros H.
  induction l as [|b ?]; simpl in H.
  - contradiction.
  - destruct l.
    exists b. auto.
    destruct H.
    * exists b. auto.
    * apply IHl. auto.
Qed.

Ltac autodestruct_once :=
  match goal with
    | [H: inhabited _ |- _] => destruct H
    | [H: ex _ |- _] => destruct H
    | [H: sig _ |- _] => destruct H
    | [H: sigT _ |- _] => destruct H
    | [H: sig2 _ _ |- _] => destruct H
    | [H: _ /\ _ |- _] => destruct H
    | [H: Some _ = Some _ |- _] => injection H as H
    | [H: (?a::?l) = (?b::?k) |- _] => injection H as H
    | [H: ?l = ?l |- _] => clear H
    | [H: ?l = [] |- _] => subst l
    | [H: ?l = [?x] |- _] => subst l
  end; try contradiction; try discriminate.

Ltac autodestruct := repeat autodestruct_once.

Ltac destruct_sum :=
  match goal with
  | [H: sumor _ _ |- _] => destruct H
  end; try contradiction; try discriminate.


Lemma push_forall_into_conjunction {X: Type} {P Q: X -> Prop} :
      (forall x: X, P x) /\ (forall x: X, Q x)
      -> (forall x: X, P x /\ Q x).
Proof.
  intuition.
Qed.

(** Apply the principle of short circuiting known from
   && and || in imperative languages: **)
Lemma short_circuit_conjunction {P Q: Prop} :
  P ->
  (P -> Q) ->
  P /\ Q.
Proof.
  intuition.
Qed.

Ltac forall_into_conjuncts :=
  repeat unfold_goal;
  repeat match goal with
  | [ H: _ |- ?P /\ ?Q] =>
      revert H; apply push_forall_into_conjunction
  end.

Ltac symmetric_cases_old :=
  forall_into_conjuncts;
  let Hyp := fresh "FirstConjunct" in
  apply short_circuit_conjunction; [|intro Hyp; intros; eapply Hyp; eauto].

Ltac symmetric_cases_recursive :=
  match goal with
  | [ H: ?T |- ?P /\ ?Q ] =>
      revert H;
      apply push_forall_into_conjunction;
      symmetric_cases_recursive;
      intro H
  | |- ?P /\ ?Q =>
      apply short_circuit_conjunction; revgoals;
      [
        let Hyp := fresh "FirstConjunct" in
        intro Hyp
      |]
  end.

Ltac symmetric_cases :=
  repeat unfold_goal;
  symmetric_cases_recursive;
  [ try match goal with
    | [H: _ |- _] =>
        eapply H; eauto; fail
    end
  |].


(** The [assert_in_subtype] tactic shows that ident is contained
in the given sigmatype / subtype and every occurence of ident
in the context is replaced with the subtyped version of ident:
 **)
Ltac assert_in_subtype ident subtype :=
  let H := fresh "assert" in
  let sub := fresh ident in
  let eq_sub := fresh "eq_sub_" ident in
  eassert (exists sub: subtype, proj1_sig sub = ident) as H;
    [ unshelve eexists (exist _ ident _);
      [simpl|simpl;reflexivity]
    | simpl; auto;
      destruct H as [sub eq_sub];
      subst ident;
      rename sub into ident
    ].

(** A tactic that detects when an inhabitant of the [False]
 type was constructed somewhere: **)
Ltac inner_contradiction :=
    match goal with
    | [H: context [ False_rect ?T ?F ] |- _] =>
        exfalso; apply F
    | |- context [ False_rect ?T ?F ] =>
        exfalso; apply F
    end.


==> anc/src/Adaptor.v <==
Require Export LTS.
Require Import Lists.List.
Require Export CodeMap.
Require Export ACUtil.
Require Export Contraction.
Require Export Coq.Logic.ProofIrrelevance.

Import ListNotations.


(** Here, we formalize some parts of the Adaptors section. **)

(** * Determinate Action Codes **)

(** In contrast to the paper, we keep the notion of [Determinate]
 generic in two relations, one on A, one on B, which models when
 two actions i/o and i'/o/ have the same input component: **)
Definition Determinate {A B: Type} (R: CodeMap A B) (rel_a: relation A)
                       (rel_b: relation B)
  := forall (w: list A) (i1 i2: A) (u1 u2: list A) (b1 b2: B),
    R b1 = Some (w ++ [i1] ++ u1) ->
    R b2 = Some (w ++ [i2] ++ u2) ->
    rel_b b1 b2 ->
    rel_a i1 i2.

(** If we instantiate the two relations to be the identity relation,
    then every code fulfills this the property: **)
Example every_code_is_idrel_determinate {A B: Type} (R: CodeMap A B) :
  Determinate R idRel idRel.
Proof.
  unfold_goal.
  intros ? ? ? ? ? ? ? R1 R2.
  intros.
  unfold idRel in *.
  subst.
  rewrite R1 in R2.
  injection R2 as R2.
  apply app_strip_common_prefix in R2.
  inversion R2.
  subst. auto.
Qed.

(** As a technical lemma, we need that [Determinate] is symmetric: **)
Lemma determinate_symmetric {A B: Type} (R: CodeMap A B) (rel_a: relation A)
                       (rel_b: relation B):
  Determinate R rel_a rel_b <-> Determinate R (converse rel_a) (converse rel_b).
Proof.
  symmetric_cases.
  intros R_det w.
  intros.
  unfold converse.
  eapply R_det; eauto.
Qed.

(** We can now prove that the [contraction] operator for [Determinate] codes
 preserves determinism. In the induction, we use the following
 base case twice; hence, it is a separate lemma: **)

(** Determinate action codes preserve determinism: **)
Lemma determinate_contraction_determinism_base_case
  {A B: Type} (R: Code A B) (rel_a: relation A) (rel_b: relation B)
  (M: LTS A) :
  Determinate R rel_a rel_b ->
  M is rel_a deterministic ->
  forall (v w2: list A) (b1 b2: B) (p q q1 q2: states M),
    rel_b b1 b2 ->
    R b1 = Some (v) ->
    R b2 = Some (v ++ w2) ->
    (p == v ==> q) ->
    (q == w2 ==> q2) ->
    b1 = b2 /\ q = q2.
Proof.
  intros.
  assert (b1 = b2). {
    apply (proj_code_prefix_free R).
    rewrite H2.
    rewrite H3.
    constructor.
    apply prefix_of_app.
    exists w2. reflexivity.
  }
  subst.
  rewrite H2 in H3.
  inversion H3.
  apply app_yields_prefix in H7.
  subst.
  inversion H5.
  subst.
  auto.
Qed.

(** The proof by induction keeps track of a bit more information:
    Essentially we have two paths, one for R b1, another for R b2 and
    we have proven already, that both paths agree on the prefix v:
    **)
Lemma determinate_contraction_determinism_induction
  {A B: Type} (R: Code A B) (rel_a: relation A) (rel_b: relation B)
  (M: LTS A) :
  Determinate R rel_a rel_b ->
  M is rel_a deterministic ->
  forall (v w1 w2: list A) (b1 b2: B) (p q q1 q2: states M),
    rel_b b1 b2 ->
    R b1 = Some (v ++ w1) ->
    R b2 = Some (v ++ w2) ->
    (p == v ==> q) ->
    (q == w1 ==> q1) ->
    (q == w2 ==> q2) ->
    b1 = b2 /\ q1 = q2.
Proof.
  intros R_det M_det v w1.
  revert v.
  induction w1;
    intros v w2 b1 b2 p q q1 q2 rel_b12 Eq_b1 Eq_b2 Run_v Run_w1 Run_w2.
  - rewrite app_nil_r in *.
    inversion Run_w1.
    subst.
    eapply determinate_contraction_determinism_base_case; eauto.
  - destruct w2.
    * inversion Run_w2. subst.
      rewrite app_nil_r in *.
      assert (b2 = b1 /\ q2 = q1). {
        eapply determinate_contraction_determinism_base_case
        with (rel_a := converse rel_a) (rel_b := converse rel_b); eauto.
        eapply (proj1 (determinate_symmetric _ _ _)).
        auto.
        apply (proj1 (deterministic_symmetric _ _)).
        auto.
      }
      autodestruct.
      split; auto.
    * inversion Run_w1.
      inversion Run_w2. subst.
      assert (rel_a a a0) as Rel. {
        eapply R_det; eauto; simpl; eauto.
      }
      eapply M_det in Rel; eauto.
      destruct Rel.
      (* now, we've zipped the successor states together. *)
      subst a0. subst q_a0.
      eapply IHw1 with (v := v ++ [a]); eauto;
      try rewrite <- app_assoc; simpl; eauto.
      eapply path_app; eauto.
      apply gtrans_singleton. auto.
Qed.

(** From above induction, we conclute that the [contraction] operator
    for [Determinate] codes preserves determinism -- all generic
    in relations that specify the type of determinism: **)
Proposition determinate_contraction_determinism
  {A B: Type} (R: Code A B) (rel_a: relation A) (rel_b: relation B)
  (M: LTS A) :
  Determinate R rel_a rel_b ->
  M is rel_a deterministic ->
  (contraction R M) is rel_b deterministic.
Proof.
  intros R_det M_det.
  intros q q1 q2 b1 b2 Step_b1 Step_b2 r_b12.
  simpl in Step_b1.
  simpl in Step_b2.
  necessarily_some (R b1) w1.
  necessarily_some (R b2) w2.
  eapply determinate_contraction_determinism_induction
    with (R:=R) (rel_a:=rel_a) (rel_b:=rel_b); auto.
  rewrite app_nil_l. simpl. apply Eq_w1.
  rewrite app_nil_l. simpl. apply Eq_w2.
  constructor.
  eauto.
  eauto.
Qed.

(** When instantiating that for [idRel], we directly obtain
    that the contraction operator sends deterministic LTSs
    to deterministic LTSs. **)
Corollary contraction_preserves_determinism
  {A B: Type} (R: Code A B) (M: LTS A) :
  M is deterministic ->
  (contraction R M) is  deterministic.
Proof.
  intros.
  eapply determinate_contraction_determinism.
  apply every_code_is_idrel_determinate.
  auto.
Qed.


==> anc/src/CodeMap.v <==
Require Import Relations.
Require Import Lists.List.
Require Import Coq.Logic.FinFun.
Require Import ACUtil.
Require Import Coq.Logic.Decidable.

Import ListNotations.

(** * Preliminary Definitions **)

(** The inductive definition that one list is the prefix of another: **)
Inductive prefix_of {A: Type}
  : list A -> list A -> Prop :=
  | prefix_of_nil : forall (x: list A), prefix_of nil x
  | prefix_of_cons : forall (a : A) (x: list A) (y: list A),
      prefix_of x y -> prefix_of (cons a x) (cons a y).

(** This is equivalent to the existence of a summand that transforms
 the one list in the other: **)

Lemma prefix_of_app {A: Type} (s l: list A) :
  prefix_of s l <-> exists u: list A, (s ++ u) = l.
Proof.
  split.
  - revert l.
    induction s; intros.
    * exists l. simpl. reflexivity.
    * destruct l; inversion H; subst.
      apply IHs in H1.
      destruct H1.
      exists x. simpl.
      f_equal.
      assumption.
  - apply ex_elim.
    revert l.
    induction s; intros.
    * constructor.
    * destruct l; simpl in H; inversion H; subst.
      constructor.
      eapply IHs.
      reflexivity.
Qed.

(** In particular, `prefix_of` is a reflexive relation: **)
Corollary prefix_of_reflexive {A: Type} (l: list A) :
  prefix_of l l.
Proof.
  eapply prefix_of_app.
  exists nil.
  rewrite ->app_nil_r.
  reflexivity.
Qed.

Corollary prefix_of_transitive {A: Type} (l1 l2 l3: list A) :
  prefix_of l1 l2 -> prefix_of l2 l3 -> prefix_of l1 l3.
Proof.
  intros P1 P2.
  apply prefix_of_app in P1. destruct P1 as [d1].
  apply prefix_of_app in P2. destruct P2 as [d2].
  eapply prefix_of_app.
  exists (d1 ++ d2).
  rewrite ->app_assoc.
  rewrite H. rewrite H0.
  reflexivity.
Qed.

Corollary prefix_of_antisymmetric {A: Type} (l1 l2: list A) :
  prefix_of l1 l2 -> prefix_of l2 l1 -> l1 = l2.
Proof.
  intros P1 P2.
  apply prefix_of_app in P1. destruct P1 as [d1].
  apply prefix_of_app in P2. destruct P2 as [d2].
  replace l2 with (l2 ++ nil) in H; try apply app_nil_r.
  rewrite <-H0 in H.
  rewrite <-app_assoc in H.
  apply app_strip_common_prefix in H.
  apply app_eq_nil in H.
  destruct H. subst.
  apply app_nil_r.
Qed.

Definition dec_eq (A: Type) : Prop := forall a1 a2: A, a1 = a2 \/ a1 <> a2.

Proposition prefix_of_decidable {A: Type} {s l: list A}:
  dec_eq A -> decidable (prefix_of s l).
Proof.
  intro eq_A.
  revert l.
  induction s; intro l.
  - left. constructor.
  - destruct l.
    * right. intros pref. inversion pref.
    * destruct (eq_A a a0).
      + subst a0. destruct (IHs l).
        ** left. constructor; auto.
        ** right. intro Contr. inversion Contr. subst.
           contradiction.
      + right. intro Contr. inversion Contr. subst.
        contradiction.
Qed.


(** Often, we want to talk about prefixes of option (list A) with the meaning
     that we have a `prefix_of` relation pair if both lists are defined
    and the one is a prefix of the other. **)

(* Lift a relation between X and Y to the 'Some' values of option X and option Y *)
Inductive option_rel_lift {X Y : Type} (rel: X -> Y -> Prop) :
  option X -> option Y -> Prop
  := option_rel_some : forall x : X, forall y : Y, rel x y ->
          option_rel_lift rel (Some x) (Some y).

(** The [some_lift_pred P x] predicate holds iff [x] is
 of the shape [x = Some v] and [P v] holds: **)

Definition some_lift_pred {A: Type} : (A -> Prop) -> option A -> Prop
    := fun pred maybe =>
       match maybe with
       | Some v => pred v
       | None => False
       end.

(** * Definition: Codes as Maps **)
(** A [CodeMap] is just the raw function without any properties: **)
Definition CodeMap (A: Type) (B: Type)
  := B -> option (list A).

Definition is_some {A: Type} (value: option A): Prop
  := match value with
     | Some _ => True
     | None => False
     end.

Definition code_has_run {A B: Type} (R: CodeMap A B) (u: list A): Prop
  := exists b: B, some_lift_pred (prefix_of u) (R b).

Definition in_dom {A: Type} {B: Type} (R: CodeMap A B) : B -> Prop
  := fun b => is_some (R b).

Definition dom {A: Type} {B: Type} (R: CodeMap A B) : Type
  := { b: B | is_some (R b) }.

Definition proj_dom {A: Type} {B: Type} {R: CodeMap A B} : dom R -> B
  := fun x => proj1_sig x.

Definition total_code {A: Type} {B: Type} (R: CodeMap A B) : dom R -> list A.
  intro b.
  destruct b.
  destruct (R x).
  - apply l.
  - contradiction.
Defined.

(** The following notion captures that a word is a proper
    prefix of an [option] value. **)
Definition below_code {A: Type} (w: list A) (maybe_longer: option (list A)) : Prop :=
             match maybe_longer with
             | Some v => w <> v /\ prefix_of w v
             | _ => False
             end.

Lemma below_code_app {A B: Type} (w: list A) (R: CodeMap A B) (b: B) :
  below_code w (R b)
    <->
  exists a : A, exists u : list A, Some (w ++ (a::u)) = R b.
Proof.
  split.
  - intro H.
    case_eq_subst (R b).
    destruct H.
    apply prefix_of_app in H0.
    destruct H0. subst.
    destruct x.
    * rewrite ->app_nil_r in H. contradiction.
    * exists a. exists x. reflexivity.
  - apply ex_elim. intro a.
    apply ex_elim. intro u.
    intro H.
    case_eq_subst (R b).
    inversion H.
    subst.
    split.
    * intro.
      assert (w ++ [] = w ++ a :: u).
      rewrite ->app_nil_r.
      assumption.
      apply app_strip_common_prefix in H1.
      discriminate.
    * apply prefix_of_app.
      exists (a::u).
      reflexivity.
Qed.

Lemma below_code_app_nonempty {A B: Type} (w: list A) (R: CodeMap A B) (b: B) :
  below_code w (R b)
    <->
  exists l: ne_list A, Some (w ++ proj_nonempty l) = R b.
Proof.
  pose (P := fun (l: list A) => Some (w ++ l) = R b).
  split; intro H.
  - apply (@exists_nonempty_list A P).
    apply below_code_app.
    assumption.
  - apply (@exists_nonempty_list A P) in H.
    apply below_code_app.
    assumption.
Qed.


(** The property of [prefix_free]ness is the central property of
    the code maps considered:
 **)

Definition prefix_free {A: Type} {B: Type}
  (code: CodeMap A B) : Prop
  := forall (b b' : B),
      (option_rel_lift prefix_of (code b) (code b')) -> (b = b').

(** The property that the code consists of only non-empty words; in the paper,
  this is directly encoded in the return type. Here, we have it as an extra
  property, because working with [list] is well-supported in Coq.
  **)
Definition code_ne_word {A: Type} {B: Type}
  (code: CodeMap A B) : Prop
  := forall (b : B), code b <> Some nil.

(** A [Code] is a [CodeMap] with the above to properties: **)
Inductive Code (A B: Type) : Type :=
  Build_Code : forall code : CodeMap A B,
      code_ne_word code ->
      prefix_free code ->
      Code A B.

Definition code_proj {A: Type} {B: Type} (R: Code A B) : B -> option (list A).
Proof.
  destruct R as [code].
  apply code.
Defined.

Definition proj_code_prefix_free {A B: Type} (R: Code A B) :
  prefix_free (code_proj R).
Proof. destruct R. simpl. auto. Qed.

Definition proj_code_ne_word {A B: Type} (R: Code A B) :
  code_ne_word (code_proj R).
Proof. destruct R. simpl. auto. Qed.

Coercion code_proj : Code >-> Funclass.

(** The entirely undefined map is a code: **)
Example EmptyCode (A B: Type) : Code A B.
Proof.
  eapply (Build_Code _ _ (fun _ => None)).
  - intros ? ?. discriminate.
  - intros ? ? H. inversion H.
Defined.

(** * Kleisli extension **)

(** We define the Kleisli extension of a code map, and then will
    use that in the composition of codes. **)

Fixpoint kleisli_ext {A B: Type} (R: CodeMap A B) (b_list: list B)
     : option (list A)
  := match b_list with
     | nil => Some nil
     | b :: b_tail =>
         match R b with
         | None => None
         | Some a_list =>
             option_map (fun x => a_list ++ x) (kleisli_ext R b_tail)
         end
     end.

Notation "R ^*" := (kleisli_ext R) (at level 40, no associativity) : type_scope.

(** [option] as an applicative functor: **)
Definition option_fapp {A B: Type}: option (A -> B) -> option A -> option B
    := fun maybe_f maybe_a =>
         match (maybe_f, maybe_a) with
         | (Some f, Some a) => Some (f a)
         | _ => None
         end.

(** The following notation is borrowed from Haskell's notation of fapp: **)
Notation "f <*> g" := (option_fapp f g) (at level 40, left associativity).
(*
Notation "f <$> g" := (option_map f g) (at level 40, left associativity).
*)

(** In the following, we establish a series of results about [kleisli_ext],
    which are used for composed codes here and for results about code
    composition in other files. **)
Theorem kleisli_ext_app {A B: Type} (R: CodeMap A B) (l1 l2: list B):
  (kleisli_ext R (app l1 l2)) = Some (@app A) <*> (kleisli_ext R l1) <*> (kleisli_ext R l2).
Proof.
  induction l1 as [|b].
  - simpl. unfold option_fapp.
    simpl. destruct (R^* l2); auto.
  - simpl.
    rewrite ->IHl1.
    unfold option_map.
    destruct (R b) eqn: Hb; try auto.
    destruct (R^* l1) eqn: Hl1; auto.
    destruct (R^* l2) eqn: Hl2; auto.
    unfold option_fapp.
    rewrite <-app_assoc.
    reflexivity.
Qed.

(** This just checks that the kleisli extenion has the right type: **)
Definition theorem_kleisli_ext_is_a_codemap {A B: Type} (R: CodeMap A B)
  : CodeMap A (list B)
  := R^*.

(**
 In the following property, the abbreviated variable names have the following
 meaning:
 - ps = prefix of short list.
 - ss = suffix of short list.
 - pl = prefix of long list.
 - sl = suffix of long list.
 **)
Lemma prefix_of_prefixes {A : Type} (ps ss pl sl: list A) :
  prefix_of (ps ++ ss) (pl ++ sl) ->
  prefix_of ps pl \/ prefix_of pl ps.
Proof.
  (* make pl forall-quantified in the induction hyp. *)
  generalize pl. clear pl.
  induction ps.
  * left. constructor.
  * destruct pl.
    right. constructor.
    intro Pref.
    rewrite <-app_comm_cons in Pref.
    rewrite <-app_comm_cons in Pref.
    inversion Pref.
    apply  IHps in H0.
    destruct H0; eapply prefix_of_cons in H0; eauto.
Qed.

Lemma strip_common_prefix {A : Type} (pref l1 l2: list A) :
  prefix_of (pref ++ l1) (pref ++ l2) -> prefix_of l1 l2.
Proof.
  induction pref.
  - simpl. auto.
  - simpl. intro H. inversion H.
    apply IHpref.
    assumption.
Qed.


(** If R^*: list B -> option (list A) is the kleisli lift, then
   whenever (R^* bs1) `prefix_of` (R^* bs2) then bs1 `prefix_of` bs2.
  this also indicates that the kleisli extension of a prefix_free CodeMap
 is itself not necessarily prefix_free.
 **)
Lemma code_kleisli_ext_prefix_reflection {A B : Type} (R: CodeMap A B) :
  code_ne_word R ->
  prefix_free R -> forall bs1 bs2 : list B,
      option_rel_lift prefix_of (R^* bs1) (kleisli_ext R bs2)
      -> prefix_of bs1 bs2.
Proof.
  intro R_ne_word.
  intro R_prefix_free.
  induction bs1. (* keep bs2 forall-quantified in the induction hyp *)
  + simpl. constructor.
  + simpl. intros *. intro Pref.
    (* R^*(bs2) must also be defined *)
    case_eq_subst (kleisli_ext R bs1);
      case_eq_subst (R a);
      inversion Pref.
    subst x.
    rewrite <-H0 in Pref.
    destruct bs2.
    * (* The case `bs2 = nil` is contradictory *)
      simpl in H0.
      inversion H0.
      subst.
      inversion H1.
      exfalso.
      destruct l0.
      *** eapply R_ne_word. eassumption.
      *** rewrite <-app_comm_cons in Pref.
          inversion Pref.
          inversion H5.
    * (* bs2 -> b :: bs2 *)
      inversion Pref.
      simpl in H0.
      case_eq_subst (R b); try case_eq_subst (kleisli_ext R bs2).
      inversion H0. subst.
      apply prefix_of_prefixes in H3.
      replace b with a in *.
      - apply prefix_of_cons.
        apply IHbs1.
        rewrite ->CaseEq2.
        constructor.
        (* we now only need to strip the common prefixes *)
        rewrite ->CaseEq0 in CaseEq1. inversion CaseEq1. subst.
        apply strip_common_prefix in H1.
        assumption.
      - (* show that a = b *)
        destruct H3 ; [|symmetry].
          (* the two cases are symmetric, either (R a) is a prefix of (R b) *)
          (* or the other way round, so lets just swap a=b to b=a in one of *)
          (* the goals *)
        (* then in both cases we can do: *)
        all: apply R_prefix_free; rewrite ->CaseEq0; rewrite ->CaseEq1; constructor; assumption.
Qed.

Lemma kleisli_ext_preserves_nonempty {A B: Type} (R: Code A B) (l: list B) :
  isNonEmpty l -> forall R_l : list A, Some R_l = R^* l -> isNonEmpty R_l.
Proof.
  destruct l.
  - intros H; simpl in H; contradiction.
  - intros. simpl in H0.
    destruct (R b) eqn: HRb;
    destruct (R^* l) eqn: HRl; simpl in H0; try (discriminate H0).
    inversion H0.
    subst.
    destruct R as [R R_ne].
    destruct l0 eqn: Hl0.
    * exfalso. apply (R_ne b). assumption.
    * simpl. auto.
Qed.

Lemma kleisli_ext_preserves_neq_nil {A B: Type} (R: Code A B) (l: list B) :
  l <> nil -> forall R_l : list A, Some R_l = R^* l -> R_l <> nil.
Proof.
  intros P Rl Q.
  apply nonempty_iff_not_nil.
  eapply kleisli_ext_preserves_nonempty.
  eapply nonempty_iff_not_nil.
  eassumption.
  eassumption.
Qed.

Lemma kleisli_ext_reflects_empty {A B: Type} (R: Code A B) (l: list B) :
  ((R^*) l) = Some nil -> l = nil.
Proof.
  destruct (list_empty_or_not l).
  * auto.
  * intro EqRl.
    symmetry in EqRl.
    eassert (isNonEmpty nil). {
      eapply kleisli_ext_preserves_nonempty.
      eassumption.
      eassumption.
    }
    simpl in *.
    contradiction.
Qed.

Definition does_not_start_with_codeword {A B: Type} {R: Code A B} (l: list A) : Prop
    := (forall b: B, ~(option_rel_lift prefix_of (R b) (Some l))).

Example nil_does_not_start_with_codeword {A B: Type} (R: Code A B) :
  does_not_start_with_codeword (R:=R) nil.
Proof.
  intros b H.
  destruct R as [R NotEmpty ?].
  simpl in *.
  destruct (R b) eqn: EqRb; inversion H.
  subst.
  inversion H2. subst.
  eapply NotEmpty.
  eassumption.
Qed.

Lemma kleisli_ext_not_prefix {A B: Type} (R: Code A B) :
  forall (l: list B) (R_l suff: list A),
    (R^* l) = Some R_l
    -> does_not_start_with_codeword (R:=R) (R_l ++ suff)
    -> l = nil.
Proof.
  intros.
  destruct l; auto.
  (* the remaining case is contradictory: *)
  exfalso.
  apply H0 with (b:=b).
  simpl in H.
  destruct (R b) as [R_b|] eqn: HR_b; try discriminate.
  destruct (R^* l) as [Rstar_l|]; try discriminate.
  inversion H.
  constructor.
  rewrite <-app_assoc.
  apply prefix_of_app.
  eexists.
  auto.
Qed.

Lemma kleisli_ext_injective_with_suffix {A B: Type} (R: Code A B) :
  forall (l1 l2: list B) (Rl1 Rl2 suff1 suff2: list A),
    does_not_start_with_codeword (R:=R) suff1
    -> does_not_start_with_codeword (R:=R) suff2
    -> R^* l1 = Some Rl1
    -> R^* l2 = Some Rl2
    -> Rl1 ++ suff1 = Rl2 ++ suff2
       -> l1 = l2.
Proof.
  intros ? ? ? ? ? ? P_suff1 P_suff2.
  revert l1 l2 Rl1 Rl2.
  induction l1 as [|b1 tl1]; intros.
  - simpl in H0.
    simpl in H.
    inversion H. subst.
    simpl in H1.
    symmetry.
    eapply kleisli_ext_not_prefix.
    * eassumption.
    * rewrite <-H1. apply P_suff1.
  - destruct l2 as [|b2 tl2]. {
      (* first case is contradictory *)
      simpl in H0.
      inversion H0.
      subst.
      simpl in H1.
      eapply kleisli_ext_not_prefix.
      * eassumption.
      * rewrite ->H1. apply P_suff2.
    }
    simpl in H0.
    destruct (R b1) as [R_b1|] eqn: Eq_R_b1;
    destruct (R b2) as [R_b2|] eqn: Eq_R_b2;
      simpl in H;
      rewrite ->Eq_R_b1 in H;
      (* (R b1) and (R b2) can't be None: *)
      try discriminate.
    destruct (R^* tl1) as [R_tl1|] eqn: Eq_R_tl1; simpl in H; try discriminate.
    destruct (R^* tl2) as [R_tl2|] eqn: Eq_R_tl2; simpl in H0; try discriminate.
    inversion H.
    inversion H0.
    assert (b1 = b2). {
      subst.
      repeat (rewrite <-app_assoc in H1).
      apply app_eq_app in H1.
      destruct H1 as [l ?].
      destruct R as [R ? R_prefix_free].
      unfold prefix_free in R_prefix_free.
      destruct H1; [symmetry|]; apply R_prefix_free;
        simpl in Eq_R_b1;
        simpl in Eq_R_b2;
        rewrite ->Eq_R_b1;
        rewrite ->Eq_R_b2;
        constructor;
        apply prefix_of_app;
        exists l.
      +++ destruct H1. auto.
      +++ destruct H1. auto.
    }
    replace b2 with b1 in *.
    (* if b1=b2, then R_b1=R_b2: *)
    rewrite ->Eq_R_b1 in Eq_R_b2.
    inversion Eq_R_b2.
    replace R_b2 with R_b1 in *; auto.
    (* lets solve the goal: *)
    f_equal.
    eapply IHtl1.
    reflexivity.
    eassumption.
    rewrite <-H3 in H1.
    rewrite <-H4 in H1.
    repeat (rewrite <-app_assoc in H1).
    apply app_strip_common_prefix in H1.
    assumption.
Qed.

Corollary kleisli_ext_injective_on_dom {A B: Type} (R: Code A B) :
  forall l1 l2: list B, R^* l1 <> None ->
                 R^* l1 = R^* l2
                          -> l1 = l2.
Proof.
  intros.
  destruct (R^* l1) eqn: Eql1; try contradiction.
  destruct (R^* l2) eqn: Eql2; try contradiction.
  eapply kleisli_ext_injective_with_suffix with (suff1:=nil) (suff2:=nil) (R:=R).
  - apply nil_does_not_start_with_codeword.
  - apply nil_does_not_start_with_codeword.
  - eassumption.
  - eassumption.
  - inversion H0. auto.
Qed.

(** * Code composition **)
(** The code composition is the kleisli extension of code1 w.r.t. lists combined
 with the kleisli extension of code1 w.r.t. [option]. We didn't define the latter explicitly,
 so we verbosely write it as a match here: **)
Definition compose_codemap {A B C: Type} (code1: CodeMap A B) (code2: CodeMap B C) : CodeMap A C
  := fun c =>
    match (code2 c) with
    | None => None
    | Some bs => kleisli_ext code1 bs
    end.

Lemma composed_code_ne_word {A B C: Type} (R: CodeMap A B) (S: CodeMap B C) :
  code_ne_word R -> code_ne_word S -> code_ne_word (compose_codemap R S).
Proof.
  intro R_ne_word.
  intro S_ne_word.
  intro c.
  unfold compose_codemap.
  pose (H := S_ne_word c).
  generalize H.
  clear H.
  destruct (S c).
  - destruct l.
    + intro H. eauto.
    + intro H. simpl.
      pose (RbNE := R_ne_word b).
      generalize RbNE.
      clear RbNE.
      destruct (R b).
      destruct l0.
      * auto.
      * unfold option_map.
        destruct (kleisli_ext R l); auto; intros; discriminate.
      * simpl. auto.
  - intro. discriminate.
Qed.


Lemma composed_code_prefix_free {A B C: Type} (R: CodeMap A B) (S: CodeMap B C) :
  code_ne_word R ->
  prefix_free R -> prefix_free S -> prefix_free (compose_codemap R S).
Proof.
  intro R_ne_word.
  intro R_pref_free.
  intro S_pref_free.
  unfold prefix_free.
  intros c c'.
  unfold compose_codemap.
  case_eq_subst (S c); try case_eq_subst (S c'); intro Pref.
  - apply S_pref_free.
    rewrite ->CaseEq.
    rewrite ->CaseEq0.
    constructor.
    eapply code_kleisli_ext_prefix_reflection; eassumption.
  - inversion Pref.
  - inversion Pref.
  - inversion Pref.
Qed.

Theorem code_closed_under_composition
    {A B C: Type} (R: Code A B) (S: Code B C) :
  exists RS : Code A C, code_proj RS = compose_codemap R S.
Proof.
  pose (compose_codemap R S) as RS_map.
  unshelve epose (RS := _ : Code A C).
  apply (Build_Code A C RS_map).
  - apply composed_code_ne_word.
    destruct R; auto.
    destruct S; auto.
  - apply composed_code_prefix_free;
      destruct R; destruct S; auto.
  - exists RS. simpl. trivial.
Qed.

Definition compose_code {A B C: Type} (R: Code A B) (S: Code B C) : Code A C.
Proof.
  destruct R as [R_map].
  destruct S as [S_map].
  apply Build_Code with (code := compose_codemap R_map S_map).
  apply composed_code_ne_word; assumption.
  apply composed_code_prefix_free; assumption.
Defined.

Theorem compose_code_comm_proj {A B C: Type} (R: Code A B) (S: Code B C) :
  compose_codemap R S = compose_code R S.
Proof.
  unfold compose_code.
  destruct R.
  destruct S.
  simpl.
  reflexivity.
Qed.



==> anc/src/Concretization.v <==
Require Export LTS.
Require Import Lists.List.
Require Export CodeMap.
Require Export Contraction.
Require Export ACUtil.
Require Export Coq.Init.Specif.
Require Export Coq.Init.Logic.
Require Export Coq.Logic.ProofIrrelevance.
Require Export Decidable.
Require Export Coq.Relations.Relation_Definitions.

Import ListNotations.

(** * Definitions **)
(** ** Concretization Operator **)

(** For one of the directions of the Galois connection, we need an
 oracle that decides if a given [w : list A] is the prefix of
 any [R b]. **)
Definition CodeMapInverseDecidable {A B: Type} (R: CodeMap A B) :=
  (forall w: list A, decidable (code_has_run R w)).

(** In the concretization of an LTS [M], the 'normal' states will be of this shape:
 They are tuples of a state of M together with a word [list A], which grows along
 the transitions. As soon as the word is known to the code [R], an actual
 transition of the underlying LTS [M] is performed. Thus,
 the accumulated word are proper prefixes of words known to the code [R]: **)
Structure PrefixedState {A B: Type} {R: CodeMap A B} {M: LTS B} : Type
  := mk_ps {
    ps_state : states M;
    ps_prefix : list A;
    ps_prop : ps_prefix = [] \/ exists b: B, below_code ps_prefix (R b);
    }.

(** The following projection drops the property of a [PrefixedState] **)
Definition ps_proj {A B: Type} {R: CodeMap A B} {M: LTS B} :
  PrefixedState (R:=R) -> states M * list A
  := fun qw => (ps_state qw, ps_prefix qw).

Notation "'Concretized' ( q , w )" := (mk_ps _ _ _ _ q w _)
                                    (at level 40) : type_scope.

Definition nil_state {A B: Type} {R: CodeMap A B} {M: LTS B} (q: states M): option (@PrefixedState A B R M).
  unshelve eapply (Some (Concretized (q, []))).
  left. reflexivity.
Defined.

(** ** Transitions **)

(** The transition relation can be defined "bottom up" via inductive
 rules or equivalently "top down" as a predicate using match-clauses.
 Let's start with the rules:
**)
Inductive ConcrTransInd {A B: Type} {R: CodeMap A B}
  {same_input: relation A} {M: LTS B} :
  option (states M * list A) -> A -> option (states M * list A) -> Prop
  :=
  (** We can always accumulating prefix if the involed states exist: **)
  | RuleMid : forall
              (q: states M) (w: list A) (a: A),
           (* ------------------------------------------------ *)
              ConcrTransInd (Some (q,w)) a (Some (q,w ++ [a]))

  (** As soon as the prefix becomes R b, we take the corresponding
      transition in M:
   **)
  | RuleEnd : forall
              (q q': states M) (w: list A) (a: A) (b: B),
              (q --b--> q')  ->  R b = Some (w ++ [a]) ->
           (* --------------------------------------------- *)
              ConcrTransInd (Some (q,w)) a (Some (q',[]))

  (** If the accumulated prefix is not below of any defined code word,
      we go to the chaos state:
   **)
  | RuleToChaos : forall
              (q: states M) (w: list A) (a: A),
              (forall (b: B) (u: list A) (a': A), same_input a a' ->
                    R b <> Some (w ++ [a'] ++ u)) ->
           (* --------------------------------------------- *)
              ConcrTransInd (Some (q,w)) a None
  (** Once on the chaos state, we allow any action:
   **)
  | RuleOnChaos : forall (a: A),
           (* ------------------------- *)
              ConcrTransInd None a None
.

(** The above inductive rules are equivalent to the following explicitly defined
    match-clause: **)

Definition ConcrTransCompact {A B: Type} {R: CodeMap A B}
  {same_input: relation A} {M: LTS B} :
  option (@PrefixedState A B R M) -> A -> option (@PrefixedState A B R M) -> Prop
  := fun qw a qw' =>
        match qw with
        | Some qw => let (q,w) := ps_proj qw in
            match qw' with
            | Some qw' => let (q',w') := ps_proj qw' in
                  (* transitions between ordinary states: *)
                  match w' with
                  | [] => (* completing the high-level transition: *)
                      exists b: B, (q --b--> q') /\ R b = Some (w ++ [a])
                  | _ => (* accumulating prefix: *)
                      (q = q' /\ w ++ [a] = w')
                  end
            | None =>
                  (* transition from ordinary to chaos state: *)
                  (* we have a transition if the action code R *)
                  (* does not have any transition for the input-part of `a` *)
                   forall (b: B) (a': A) (u: list A),
                   same_input a a' ->
                   R b <> Some (w ++ [a'] ++ u)
            end
        | None => qw' = None
        end.

Lemma ConcrTrans_equivalent {A B: Type} {R: CodeMap A B}
  {same_input: relation A} {M: LTS B} :
  forall (qw qw': option PrefixedState) (a: A),
    ConcrTransCompact (R:=R) (same_input:=same_input) qw a qw'
                      <->
    ConcrTransInd (R:=R) (same_input:=same_input)
      (option_map (fun qw => (ps_state qw, ps_prefix qw)) qw) a (option_map (fun qw' => (ps_state qw', ps_prefix (M:=M) qw')) qw').
Proof.
  split.
  - intros H.
    destruct qw; destruct qw'; revgoals; simpl in H.
    * constructor.
    * discriminate.
    * constructor. simpl. auto.
    * simpl. destruct (list_extract_last (ps_prefix p0)) as [Eq|Eq]; try rewrite ->Eq in *.
      + simpl. autodestruct. econstructor; eassumption.
      + autodestruct. rewrite H0.
        destruct (ps_prefix p0) eqn: eqPrefP0. {
          exfalso. eapply app_cons_not_nil; eauto.
        }
        rewrite ->H0 in *.
        autodestruct.
        rewrite <- H.
        rewrite <- H1.
        constructor.
  - intros H; inversion H; subst;
      destruct qw; destruct qw'; try discriminate.
    * simpl in *.
      inversion H1; inversion H3; subst.
      destruct (ps_prefix p ++ [a]) eqn: Eq. {
        exfalso.
        eapply app_cons_not_nil.
        eauto.
      }
      autosplit; eauto.
    * simpl in *.
      inversion H0. inversion H1. subst.
      exists b. split; eauto.
    * simpl. inversion H0. subst w. simpl in *.
      eauto.
    * constructor.
Qed.

(** The actual definition of the [concretization] operator: **)

Definition concretization {A B: Type} (same_input: A -> A -> Prop) (R: CodeMap A B) (M: LTS B) : LTS A
  := {|
    states := option (@PrefixedState A B R M);
    initial := nil_state (initial M);
    transition := @ConcrTransCompact A B R same_input M;
  |}.

(** For the equality of states, we disregard the [ps_prop], using [proof_irrelevance],
 so two prefixed states are equal iff the have the same [ps_state] and [ps_prefix]
 components. **)
Lemma ps_equal {A B: Type} {R: CodeMap A B} {M: LTS B} {t t': @PrefixedState A B R M}:
  (ps_proj t = ps_proj t') -> t = t'.
Proof.
  intros.
  destruct t.
  destruct t'.
  unfold ps_proj in H.
  simpl in *.
  inversion H.
  subst.
  f_equal; apply proof_irrelevance.
Qed.

(** ** Completeness of Codes

 We have two notions that capture that a code has "enough"
 transitions compared to a system [M: LTS A].

 **)

Definition output_enabled {A B: Type}
  (R: CodeMap A B) (same_input: A->A->Prop) (M: LTS A) : Prop
  := forall (w: list A) (i: A) (io: A),
    code_has_run R (w ++ [i])
    -> LTS_uses_action M io
    -> same_input io i
    -> code_has_run R (w ++ [io]).

(** For the identity relation, every code satisfies this property
    for every LTS: **)
Example idRel_output_enabled {A B: Type} (R: CodeMap A B) (M: LTS A) :
  output_enabled R idRel M.
Proof.
  unfold_goal.
  intros. unfold idRel in *. subst io.
  assumption.
Qed.

(**
 The second notion is the history dependent variant of the first notion:
**)
Definition icomplete {A B: Type}
  (R: CodeMap A B) (same_input: A->A->Prop) (M: LTS A) : Prop
  := forall (q: states M) (w: list B) (R_w u: list A) (a a': A),
    (R^* w = Some R_w)
    -> (initial M ==(R_w ++ u)==> q)
    -> code_has_run R (u ++ [a])
    -> (exists q': states M, (q -- a' --> q'))
    ->  same_input a' a
    -> code_has_run R (u ++ [a']).

(** Again, the identity relation makes all codes satisfy this
 property for all LTSs: **)
Example idRel_icomplete {A B: Type} (R: CodeMap A B) (M: LTS A) :
  icomplete R idRel M.
Proof.
  unfold_goal.
  intros. unfold idRel in *. subst a'.
  assumption.
Qed.

(** The history-dependent notionis implied by the stateless notion: **)
Lemma output_enabled_implies_icomplete {A B: Type}
  (R: CodeMap A B) (same_input: A->A->Prop) (M: LTS A):
  output_enabled R same_input M
  -> icomplete R same_input M.
Proof.
  intros R_output_enabled_for_M.
  intros q w *. intros.
  eapply R_output_enabled_for_M; eauto.
  exists q. auto.
Qed.
(** The implication in the converse direction does not hold,
a counter example can be found in the example section further below **)


(** * Technical Lemmas

We first establish a series of lemmas to reason about states and
transitions in the contraction.
 **)
Lemma concretization_prefix_not_full
  {A B: Type} {R: Code A B} {M: LTS B} (qw: @PrefixedState A B R M)
  (b: B):
  R b <> Some (ps_prefix qw).
Proof.
  destruct R as [R R_ne R_pf].
  simpl.
  intro Contr.
  destruct (ps_prop qw).
  * apply (R_ne b).
    simpl in *.
    rewrite ->H in Contr.
    auto.
  * destruct H as [b' ?].
    unfold below_code in H.
    simpl in H.
    destruct (R b') as [R_b'|] eqn: EqRb'; try contradiction.
    destruct H.
    assert (b = b'). {
      apply R_pf.
      rewrite -> EqRb'.
      rewrite -> Contr.
      constructor.
      assumption.
    }
    subst.
    rewrite Contr in EqRb'.
    injection EqRb' as EqRb'.
    subst.
    contradiction.
Qed.

Lemma only_valid_state_can_reach_valid_state
  {A B: Type} {R: CodeMap A B} {M: LTS B}
  (rel: A -> A -> Prop) (q q': states (concretization rel R M))
  (u: list A):
  (q == u ==> q') -> is_some q' -> is_some q.
Proof.
  revert q q'.
  induction u; intros.
  - inversion H; subst. auto.
  - inversion H; subst.
    assert (is_some q_a). {
      eapply IHu; eauto.
    }
    destruct q_a; try contradiction.
    destruct q; simpl in H4; try discriminate.
    auto.
Qed.

Lemma concretization_path_reflection {A B: Type} {R: CodeMap A B} {M: LTS B}
  (rel: A -> A -> Prop) (w: list A) (qv qv': PrefixedState):
  (concretization rel R M |- Some qv ==w==> Some qv')
  -> exists u: list B, match (R^* u) with
                 | Some R_u => ps_prefix qv ++ w = R_u ++ ps_prefix qv'
                 | None => False
                 end.
Proof.
  revert qv qv'.
  induction w; intros qv qv' run; inversion run; subst.
  - exists nil. simpl. rewrite app_nil_r. auto.
  - assert (is_some q_a). {
      eapply only_valid_state_can_reach_valid_state; eauto.
      simpl. auto.
    }
    destruct q_a as [q_a|]; [|contradiction]. clear H.
    apply IHw in H4.
    destruct H4 as [u ?].
    simpl in H2.
    necessarily_some (R^* u) R_u.
    destruct (ps_prefix q_a) eqn: EqPref_q_a in H2.
    * destruct H2 as [b [? ?]].
      exists (b::u).
      simpl.
      rewrite H1.
      rewrite Eq_R_u.
      simpl.
      rewrite EqPref_q_a in H.
      simpl in H.
      rewrite H.
      repeat rewrite <-app_assoc.
      simpl. auto.
    * exists u. rewrite Eq_R_u.
      destruct H2.
      rewrite <-EqPref_q_a in H1.
      rewrite <-H.
      rewrite <-H1.
      rewrite <-app_assoc. simpl. auto.
Qed.

Lemma concretization_transition_within_code
  {A B: Type} {R: Code A B} {M: LTS B}
  {rel: A -> A -> Prop} {qw qw': PrefixedState}
  {a:  A} (b: B):
  below_code (ps_prefix qw ++ [a]) (R b) ->
  (concretization rel R M |- Some qw --a--> Some qw') ->
  (ps_prefix qw ++ [a] = ps_prefix qw' /\ ps_state qw = ps_state qw').
Proof.
  intro H.
  unfold below_code in H.
  destruct (R b) as [R_b|] eqn: EqRb; try contradiction.
  destruct H.
  intro Step_a.
  simpl in Step_a.
  destruct qw' as [q' w' H_w'].
  simpl in *.
  destruct w'. {
    (* first case is contradictory *)
    destruct Step_a as [b' [? ?]].
    replace b with b' in *.
    + rewrite -> H2 in EqRb.
      injection EqRb as EqRb.
      contradiction.
    + destruct R as [R R_ne R_pf].
      simpl in *.
      apply R_pf.
      rewrite -> H2.
      rewrite -> EqRb.
      constructor.
      assumption.
  }
  destruct Step_a.
  split; auto.
Qed.


Lemma list_eq_app_nil {A: Type} {l u: list A} :
  l = l ++ u <-> u = nil.
Proof.
  split; intro H. induction l. simpl in *. auto.
  apply IHl.
  simpl in H.
  injection H as H.
  rewrite <-H. auto.
  rewrite H. rewrite app_nil_r. auto.
Qed.

Lemma concretization_transition_below_code
  {A B: Type} {R: Code A B} {M: LTS B}
  (rel: A -> A -> Prop) (qw: PrefixedState)
  (b: B) (a: A):
     below_code (ps_prefix qw ++ [a]) (R b)
     -> exists qw': PrefixedState,
       ps_state qw = ps_state qw'
       /\ ps_prefix qw ++ [a] = ps_prefix qw'
       /\ (concretization rel R M |- Some qw --a--> Some qw').
Proof.
  intro H.
  necessarily_some (R b) R_b.
  unshelve eexists (Concretized (ps_state qw, (ps_prefix qw ++ [a]))).
  right.
  destruct R as [R ? ?].
  exists b. rewrite Eq_R_b. assumption.
  autosplit. simpl.
  case_match. {
    apply app_eq_nil in Heql.
    destruct Heql. discriminate.
  }
  autosplit.
Qed.


Lemma concretization_transition_in_code
  {A B: Type} {R: Code A B} {M: LTS B}
  (rel: A -> A -> Prop) (qw: PrefixedState) (st: option PrefixedState)
  (u: list A) (b: B)
  (rel_reflexive: reflexive _ rel)
  :
  R b = Some (ps_prefix qw ++ u) -> (
      (concretization rel R M |- Some qw ==u==> st)
                         <->
     (match st with
      | None => False
      | Some qw' => (ps_state qw --b--> ps_state qw') /\ ps_prefix qw' = []
      end)
  ).
Proof.
  destruct (list_extract_last u). {
    (* the first case u = [] is contradictory *)
    subst. rewrite app_nil_r.
    intros.
    apply concretization_prefix_not_full in H.
    contradiction.
  }
  destruct H as [u' [a ?]].
  subst u.
  revert qw a.
  rename u' into u.
  induction u; intros qw a_last EqRb; split; intros Hyp; simpl in *.
  - apply gtrans_singleton in Hyp.
    necessarily_some st qw'. {
      eapply Hyp.
      apply rel_reflexive.
      eassumption.
    }
    simpl in Hyp.
    case_eq (ps_prefix qw'); intros * EqPref; revgoals. {
      exfalso.
      pattern (ps_prefix qw') at 1 in Hyp.
      rewrite -> EqPref in Hyp at 1.
      rewrite -> (proj2 Hyp) in EqRb.
      eapply concretization_prefix_not_full.
      eassumption.
    }
    rewrite EqPref in Hyp.
    autosplit; auto.
    destruct Hyp as [b' [? ?]].
    assert (b = b'). {
      apply (proj_code_prefix_free R).
      rewrite -> H0.
      rewrite -> EqRb.
      constructor.
      apply prefix_of_reflexive.
    }
    subst. auto.
  - necessarily_some st qw'.
    apply gtrans_singleton.
    simpl.
    simpl in EqRb.
    destruct Hyp.
    rewrite H0.
    exists b. split; auto.
  - inversion Hyp. subst.
    destruct q_a as [q_a|]; revgoals. {
      exfalso.
      unfold transition in H2.
      simpl in H2.
      eapply H2.
      apply rel_reflexive.
      eassumption.
    }
    pose (H_q_a := H2).
    eapply concretization_transition_within_code with (b:=b) in H_q_a.
    destruct H_q_a.
    simpl in H2.
    destruct (ps_prefix q_a) eqn: Eq_q_a in H2 at 1. {
      exfalso.
      rewrite -> Eq_q_a in H.
      destruct (ps_prefix qw); simpl in H; discriminate.
    }
    clear Eq_q_a.
    rewrite -> H0.
    eapply IHu.
    rewrite <- H. rewrite <- app_assoc.
    simpl. eassumption.
    assumption.
    unfold_goal.
    rewrite -> EqRb.
    replace (a :: u ++ [a_last]) with ([a] ++ (u ++ [a_last])).
    split.
    rewrite app_assoc.
    rewrite list_eq_app_nil.
    intro Contr.
    eapply app_cons_not_nil; eauto.
    apply prefix_of_app. exists (u++[a_last]).
    rewrite <-app_assoc. auto.
    auto.
  - epose (qwa := concretization_transition_below_code rel qw b a).
    rewrite_premise qwa.
    destruct qwa as [qwa [? [? ?]]].
    econstructor; eauto.
    apply IHu.
    rewrite <- H0. rewrite <- app_assoc. auto.
    rewrite <- H. auto.
    apply below_code_app_nonempty.
    sig_exists (u ++ [a_last]).
    * apply app_cons_nonempty.
    * rewrite EqRb.
      repeat (progress simpl || rewrite <- app_assoc).
      auto.
Qed.

Lemma concretization_path_in_code
  {A B: Type} {R: Code A B} {M: LTS B}
  (rel: A -> A -> Prop) (q: states M) (st: option PrefixedState)
  (u: list A) (b: list B)
  (rel_reflexive: reflexive _ rel)
  :
  R^* b = Some u -> (
      (concretization rel R M |- nil_state q ==u==> st)
                         <->
     (match st with
      | None => False
      | Some qw' => (q ==b==> ps_state qw') /\ ps_prefix qw' = []
      end)
  ).
Proof.
  revert q u.
  induction b as [|b bs]; intros q u EqR;
    [simpl in EqR; inversion EqR; subst|];
    split; intro Hyp.
  - inversion Hyp. simpl. autosplit.
  - necessarily_some st qw'.
    destruct_conjunctions.
    eassert (nil_state q = Some qw'). {
      unfold nil_state.
      f_equal.
      eapply ps_equal.
      unfold ps_proj.
      inversion H.
      subst.
      simpl.
      rewrite H0.
      auto.
    }
    rewrite H1.
    autosplit.
  - simpl in EqR.
    necessarily_some (R b) R_b.
    necessarily_some (R^* bs) R_bs.
    simpl in EqR.
    injection EqR as EqR.
    subst u.
    apply path_app_rev in Hyp.
    destruct Hyp as [p [? Run_bs]].
    unfold nil_state in H.
    eapply concretization_transition_in_code in H; eauto.
    necessarily_some p pw.
    eassert (Some pw = nil_state (ps_state pw)). {
      unfold nil_state.
      f_equal.
      apply ps_equal.
      unfold ps_proj.
      rewrite (proj2 H).
      simpl. auto.
    }
    rewrite H0 in Run_bs.
    eapply IHbs in Run_bs; auto.
    necessarily_some st qw'.
    destruct_conjunctions.
    simpl in H.
    autosplit; auto.
    econstructor; eauto.
  - simpl in EqR.
    necessarily_some (R b) R_b.
    necessarily_some (R^* bs) R_bs.
    simpl in EqR.
    injection EqR as EqR.
    subst u.
    necessarily_some st qw'.
    destruct_conjunctions.
    inversion H. subst.
    eapply path_app.
    * eapply concretization_transition_in_code with (st:=nil_state q_a); try eassumption.
      unfold nil_state.
      simpl.
      autosplit. auto.
    * eapply IHbs; auto.
Qed.


Lemma concretization_inspect_run_below_code {A B: Type} (R: Code A B)
     (same_input: A -> A -> Prop)
     (M: LTS B) (q: PrefixedState) (q': states (concretization same_input R M))
     (b: B)
     (u: list A) :
  (reflexive _ same_input)
    -> below_code (ps_prefix q ++ u) (R b)
    -> (concretization same_input R M |- Some q ==u==> q')
    -> match q' with
      | Some q' => ps_state q' = ps_state q /\ ps_prefix q' = ps_prefix q ++ u
      | None => False
      end.
Proof.
  intro si_refl.
  revert q.
  induction u; intros * Pref Run_u; inversion Run_u; subst.
  - simpl. auto. rewrite app_nil_r.
    autosplit.
  - destruct q_a as [q_a|].
    * unfold transition in H2.
      simpl in H2.
      destruct (ps_prefix q_a) eqn: EqPref.
      + destruct H2 as [b' [? ?]].
        necessarily_some (R b) Rb.
        destruct Pref.
        apply prefix_of_app in H2.
        destruct H2 as [l ?].
        subst Rb.
        assert (b' = b). {
          apply (proj_code_prefix_free R).
          rewrite H0.
          rewrite Eq_Rb.
          constructor.
          apply prefix_of_app.
          exists (u ++ l).
          repeat rewrite <- app_assoc.
          simpl.
          auto.
        }
        subst b'.
        rewrite H0 in Eq_Rb.
        injection Eq_Rb as Eq_Rb.
        rewrite <- app_assoc in Eq_Rb.
        apply app_strip_common_prefix in Eq_Rb.
        simpl in Eq_Rb.
        injection Eq_Rb as Eq_Rb.
        symmetry in Eq_Rb.
        apply app_eq_nil in Eq_Rb.
        destruct_conjunctions.
        subst u l.
        rewrite app_nil_r in *.
        contradiction.
      + rewrite <-EqPref in *.
        apply IHu in H4.
        destruct q' as [q'|]; [|contradiction].
        destruct_conjunctions.
        autosplit.
        rewrite H1. auto.
        rewrite H0. rewrite <-H2.
        rewrite <-app_assoc. auto.
        destruct_conjunctions.
        rewrite <-H0. rewrite <-app_assoc. simpl. auto.
   * exfalso.
     unfold transition in H2. simpl in H2.
     unfold below_code in Pref.
     necessarily_some (R b) Rb.
     destruct Pref as [? Pref].
     apply prefix_of_app in Pref.
     destruct Pref as [l ?].
     rewrite <-app_assoc in H0.
     symmetry in H0.
     subst Rb.
     eapply H2 with (u := u ++ l); eauto.
Qed.

Lemma icomplete_for_concretization {A B: Type} (R: Code A B)
     (same_input: A -> A -> Prop)
     (M: LTS B) :
     (reflexive _ same_input) ->
    icomplete R same_input (concretization same_input R M).
Proof.
  intros si_refl.
  intros ? ? ? ? ? ?.
  intros Eq_Rw Run_Rw_u Run_Rua Step_a' si_a'_a.
  apply path_app_rev in Run_Rw_u.
  destruct Run_Rw_u as [q0 [Run_Rw Run_u]].
  eapply concretization_path_in_code in Run_Rw; eauto.
  destruct q0 as [q0|]; [|contradiction].
  destruct Step_a' as [q' ?].
  destruct Run_Rua as [b ?].
  necessarily_some (R b) Rb. simpl in H0.
  eapply concretization_inspect_run_below_code in Run_u; eauto; revgoals. {
    apply prefix_of_app in H0. destruct H0 as [l ?].
    rewrite <-app_assoc in *.
    unfold_goal.
    rewrite -> Eq_Rb.
    destruct_conjunctions.
    rewrite H2 in *.
    rewrite <- H0.
    simpl.
    autosplit.
    * intro Contr. apply app_yields_prefix in Contr.
      discriminate.
    * apply prefix_of_app. clear. eexists. eauto.
  }
  destruct q as [q|]; [|contradiction].
  destruct_conjunctions.
  unshelve eassert (q0 = Concretized (ps_state q, [])); try (left; reflexivity). {
    apply ps_equal.
    unfold ps_proj.
    f_equal; simpl; auto.
  }
  rewrite H5 in *. simpl in H3, H4, H2. clear H2 H3 H5.
  destruct q' as [q'|].
  - simpl in H.
    destruct (ps_prefix q') eqn: EqPref'.
    * destruct H as [b' [_ Eq_Rb']].
      exists b'.
      rewrite Eq_Rb'. simpl. rewrite H4.
      apply prefix_of_reflexive.
    * rewrite <-EqPref' in *.
      destruct (ps_prop q') as [|[b' ?]]. {
        exfalso.
        rewrite EqPref' in *.
        discriminate.
      }
      exists b'.
      necessarily_some (R b') (Rb').
      simpl in H2. simpl.
      destruct_conjunctions.
      subst u.
      rewrite H5.
      auto.
  - exfalso.
    apply prefix_of_app in H0.
    destruct H0 as [l ?].
    subst Rb.
    rewrite <-app_assoc in *.
    simpl in H.
    simpl in Eq_Rb.
    subst u.
    eapply H with (b:=b) (a':=a); eauto.
Qed.

(** * The Galois-Connection **)
(** In the forward-direction of the Galois connection, we use
 the left-completeness of [R], but almost don't need any axioms of [Code], we
 only need it in the contradictory case.
 **)

Lemma concretization_galois_forward {A B: Type} (R: Code A B)
     (same_input: A->A->Prop) (N: LTS A) (M: LTS B) :
  icomplete R same_input N ->
  reflexive _ same_input ->
  CodeMapInverseDecidable R ->
  Simulation (contraction R N) M
             ->
  Simulation N (concretization same_input R M).
Proof.
  intros R_icomplete si_refl R_inv S.
  pose (T := fun (q: states N) (pw: states (concretization same_input R M)) =>
            match pw with
            | Some pw =>
                  let (p,w) := ps_proj pw in
                  exists q0: states N,  (N |- q0 ==w==> q) /\ S q0 p
            | None =>
                  (* all states p' are related to the chaos state *)
                  True
            end
      ).
  apply Build_PathSimulation with (rel:=T).
  *** unfold_goal.
      eexists; split. econstructor.
      apply (proj_sim_initial S).
  *** intros anch q q' pw a Reach_q Reach_pw T_q_pw Step_a.
      destruct pw as [pw|];
      simpl in T_q_pw; revgoals.
      - (* chaos state *)
        exists None.
        split; auto.
        unfold_goal.
        auto.
      - destruct pw as [p w Prop_w].
        simpl in T_q_pw.
        destruct T_q_pw as [q0 [Run_w S_q_p]].
        destruct (R_inv (w ++ [a])) as [ExRb|ExRb].
        * (* if w ++ [a] is a prefix of some (R b) *)
          destruct ExRb as [b Pref_b].
          destruct (R b) as [R_b|] eqn: EqRb; try contradiction.
          simpl in Pref_b.
          apply prefix_of_app in Pref_b.
          destruct Pref_b as [u].
          destruct (list_eq_nil_tnd u).
          ** subst. (* if R b = w ++ [a] *)
             rewrite app_nil_r in *.
             assert (contraction R N |- q0 --b--> q') as Step_b. {
               unfold_goal. rewrite ->EqRb.
               eapply path_app. eassumption.
               apply gtrans_singleton. eassumption.
             }
             eapply (proj_sim_step S) in Step_b; try eassumption.
             destruct Step_b as [p' [? ?]].
             exists (nil_state p'); split; simpl.
             exists b; split; assumption.
             exists q'; split; try assumption.
             constructor.
          ** unshelve eexists (Some (Concretized (p,w ++ [a]))); try split.
             + right. exists b. unfold_goal. rewrite ->EqRb.
               split.
               rewrite <-H.
               rewrite list_eq_app_nil. auto.
               apply prefix_of_app. exists u. rewrite H. reflexivity.
             + simpl.
               destruct (w ++ [a]) eqn: Eq at 1. {
                 destruct w; simpl in *; discriminate.
               }
               clear Eq.
               split; reflexivity.
             + simpl. exists q0. split.
               eapply path_app; try eassumption.
               apply gtrans_singleton. assumption.
               assumption.
        * (* w ++ [a] is not a prefix of any (R b) *)
          (* then, we need to show that there isn't any related
             a' such that w ++ [a'] is in the code *)
          (* Here, the relation is relevant! *)
          exists None. split; simpl; auto.
          clear  S T S_q_p.
          (* we need to show that w ++ [a] is really not in R *)
          intros b a' u Rel_a_a' Contr.
          apply ExRb.
          assert (code_has_run R (w ++ [a'])) as R_run_wa'. {
            exists b. rewrite Contr. simpl.
            apply prefix_of_app. eexists. rewrite <-app_assoc. simpl. auto.
          }
          apply concretization_path_reflection in Reach_pw.
          destruct Reach_pw as [v ?].
          necessarily_some (R^* v) R_v.
          simpl in H.
          subst anch.
          eapply R_icomplete; eauto.
Qed.

(** In the backwards-direction, we only need that the [same_input] relation
 is reflexive, but we don't need any left-completeness: **)

Lemma concretization_galois_backward {A B: Type}
     (R: Code A B) (same_input: A -> A -> Prop)
     (N: LTS A) (M: LTS B) :
  reflexive _ same_input ->
  Simulation N (concretization same_input R M)
             ->
  Simulation (contraction R N) M.
Proof.
  intros si_refl S.
  pose (T := fun (q: states (contraction R N)) (p: states M) =>
         S q (nil_state p)).
  apply Build_Simulation with (rel:=T).
  +++ unfold_goal.
      unfold T.
      replace (nil_state (initial M)) with (initial (concretization idRel R M));
         try (simpl; auto; apply (proj_sim_initial S)).
  +++ intros q q' p b T_q_p Step_b.
      unfold transition in Step_b.
      simpl in Step_b.
      necessarily_some (R b) R_b.
      unfold T in T_q_p.
      apply (step_closed_sequence _ _ S (proj_sim_step S)
               _ _ _ R_b  T_q_p) in Step_b.
      destruct Step_b as [pw' [Step_R_b S_q'_pw']].
      unfold nil_state in Step_R_b.
      eapply concretization_transition_in_code with (b:=b) in Step_R_b.
      * necessarily_some pw' p'_w'.
        simpl in Step_R_b.
        destruct Step_R_b.
        exists (ps_state p'_w').
        split; auto.
        unfold_goal.
        replace (nil_state (ps_state p'_w')) with (Some p'_w'); auto.
        unfold nil_state.
        f_equal.
        apply ps_equal.
        unfold ps_proj.
        rewrite ->H0. simpl. auto.
      * assumption.
      * simpl. assumption.
Qed.

(** The two directions above combine into the following equivalence: **)

Theorem concretization_galois_connection {A B: Type} (R: Code A B)
     (same_input: A -> A -> Prop)
     (N: LTS A) (M: LTS B) :
      reflexive _ same_input ->
      icomplete R same_input N ->
      CodeMapInverseDecidable R -> (
        N ⊑ (concretization same_input R M)
                      <->
            (contraction R N) ⊑ M
  ).
Proof.
  intros si_refl si_complete ?.
  split; intro Premise; destruct Premise as [S]; constructor.
  * eapply concretization_galois_backward; eauto.
  * eapply concretization_galois_forward; eauto.
Qed.

(** For plain LTSs and simply the identity relation [idRel], the assumptions
 on the relations are always fulfilled and thus disappear: **)

Corollary concretization_galois_connection_lts {A B: Type} (R: Code A B)
     (N: LTS A) (M: LTS B) :
      CodeMapInverseDecidable R -> (
        N ⊑ (concretization idRel R M)
                      <->
            (contraction R N) ⊑ M
  ).
Proof.
  intros ?.
  apply concretization_galois_connection;
    auto;
    try apply idRel_icomplete;
    try apply idRel_reflexive.
Qed.

(** If the code map is defined for all labels in in the high-level LTS,
 then we even have a Galois insertion. That is, contraction is left-inverse
 to concretization: **)

Theorem concretization_galois_insertion {A B: Type} (R: Code A B)
     (rel: relation A) (M: LTS B) :
  reflexive _ rel ->
  (forall b: B, LTS_uses_action M b -> is_some (R b)) ->
  M ≅ contraction R (concretization rel R M).
Proof.
  intros si_refl R_total.
  pose (iso := fun (q: states M) (p: states (contraction R (concretization rel R M)))
       => match p with
        | Some p => (q, []) = ps_proj p
        | None => False
        end).
  apply (Build_Isomorphism _ _ iso).
  * autosplit.
  * intros q q' p b iso_q_p Step_b.
    exists (nil_state q').
    split; [|autosplit].
    necessarily_some (R b) Rb. {
      pose (C := R_total b).
      rewrite_premise C.
      rewrite Eq_Rb in C.
      contradiction.
      eexists. eexists. eauto.
    }
    simpl.
    rewrite Eq_Rb.
    destruct p as [p|]; [|contradiction].
    simpl in iso_q_p.
    unfold ps_proj in iso_q_p.
    inversion iso_q_p.
    eapply concretization_transition_in_code; eauto.
    rewrite <- H1. simpl. eauto.
    rewrite <- H0.
    simpl.
    autosplit. auto.
  * intros q q' p b iso_q_p Step_b.
    cbv in iso_q_p.
    destruct q as [q|]; [|contradiction].
    inversion iso_q_p.
    destruct q as [q_ w prop_q] eqn: Eq_q.
    subst q_. subst w.
    simpl in Step_b.
    necessarily_some (R b) Rb.
    eapply concretization_transition_in_code in Step_b; eauto.
    necessarily_some q' q''.
    destruct Step_b.
    exists (ps_state q'').
    split; auto.
    destruct q''. simpl.
    cbv.
    simpl in H0. subst. auto.
  * intros ? *. intros.
    unfold iso in *.
    destruct y1; destruct y2; try contradiction.
    f_equal. apply ps_equal. rewrite <-H. rewrite <-H0. auto.
  * intros ? *. intros.
    unfold converse in *.
    unfold iso in *.
    destruct x; try contradiction.
    rewrite <-H in H0.
    inversion H0. subst. auto.
Qed.

(** * Preservation Properties **)

(** As a corollary of the Galois connection, we have that the concretization operator is monotone: **)

Corollary concretization_monotone {A B: Type} (R: Code A B)
                                  (rel: relation A)
     (M N: LTS B) :
  (reflexive _ rel) ->
  CodeMapInverseDecidable R ->
  Simulation M N ->
  Simulation (concretization rel R M) (concretization rel R N).
Proof with eauto.
  intros.
  eapply concretization_galois_forward...
  - apply icomplete_for_concretization...
  - eapply simulation_compose...
    eapply concretization_galois_backward...
    apply simulation_id.
Qed.

(** This is just a lemma for two symmetric cases in the preservation of determinism: **)

Lemma concretization_always_same_transition_type {A B: Type} (R: Code A B)
     (rel: relation A) (M: LTS B)
     (q: states (concretization rel R M))
     (a: A) (q': PrefixedState) :
  reflexive _ rel ->
  (concretization rel R M |- q --a--> Some q') ->
  (concretization rel R M |- q --a--> None) ->
  False.
Proof.
  intros si_refl step_some step_none.
  apply ConcrTrans_equivalent in step_some.
  apply ConcrTrans_equivalent in step_none.
  destruct q; simpl in *.
  - inversion step_some; subst.
    * destruct (ps_prop q') as [P_q'|P_q'].
      + rewrite P_q' in H4.
        eapply app_cons_not_nil.
        eauto.
      + autodestruct.
        necessarily_some (R x) Rx.
        simpl in H0.
        inversion step_none; subst.
        autodestruct.
        eapply prefix_of_app in H1.
        autodestruct.
        eapply H5; eauto.
        rewrite app_assoc.
        rewrite H4.
        rewrite Eq_Rx.
        rewrite H1.
        auto.
    * inversion step_none; subst.
      eapply H2; eauto.
      rewrite app_nil_r. eauto.
  - inversion step_some.
Qed.

(** If M is a deterministic LTS, then so is [concretization rel R M], in for
    arbitrary relations. (Note that rel is not used in the notion of determinism).
 **)

Proposition concretization_preserves_determinism {A B: Type} (R: Code A B)
     (rel: relation A) (M: LTS B) :
  reflexive _ rel ->
  M is deterministic ->
  (concretization rel R M) is deterministic.
Proof.
  intros si_refl M_det.
  intros q q1 q2 a a' step1 step2 Eq_a.
  subst a'.
  split; auto.
  destruct q1 as [q1|]; destruct q2 as [q2|].
  - apply ConcrTrans_equivalent in step1.
    apply ConcrTrans_equivalent in step2.
    destruct q as [q|]; inversion step1; inversion step2; subst.
    * f_equal. apply ps_equal; unfold ps_proj.
      rewrite <- H. rewrite <- H4. rewrite <- H8. rewrite <- H9. auto.
    * exfalso.
      rewrite H4 in H10.
      eapply concretization_prefix_not_full; eauto.
    * exfalso.
      rewrite H11 in H5.
      eapply concretization_prefix_not_full; eauto.
    * f_equal. apply ps_equal; unfold ps_proj.
      assert (b = b0 /\ ps_state q1 = ps_state q2). {
        eapply M_det; eauto.
        eapply proj_code_prefix_free.
        rewrite H5.
        rewrite H12.
        constructor.
        apply prefix_of_reflexive.
      }
      destruct q1; destruct q2. autodestruct. simpl in *. subst. auto.
  - exfalso. eapply concretization_always_same_transition_type; eassumption.
  - exfalso. eapply concretization_always_same_transition_type; eassumption.
  - auto.
Qed.


(** * Examples / Counterexamples **)

(** In the following, we provide a few examples which distinguish
    properties. We show that the converse implication of
    [output_enabled_implies_icomplete] does not hold: there
    is an example LTS / Mealy machine M and an action code R
    (together with the usual same-input-relation) such that:
    R is [icomplete] for M but R is not [output_enabled] for M.
 **)
(** The example models simple boolean operations 'toggle'
   and 'echo'/'identity': **)
Module BooleanActionMachine.
  (** In the concrete machine a first transition determins the
    operation of choice -- without any output yet.
    Then in a second transition, the parameter to the operation
    is provided as input, and the machine produces the computed
    output and returns to the initial state, waiting for the next
    operation.
   **)
  Inductive ConcreteInput : Type :=
    | OpToggle : ConcreteInput
    | OpEcho : ConcreteInput
    | Data : bool -> ConcreteInput.
  Definition A := ConcreteInput * option bool.
  Inductive ConcreteStates := AskOperation | StateToggle | StateEcho.
  Inductive ConcreteTransitions :
    ConcreteStates -> A -> ConcreteStates -> Prop :=
    | T1 : ConcreteTransitions AskOperation (OpToggle, None) StateToggle
    | T2 : ConcreteTransitions AskOperation (OpEcho, None) StateEcho
    | T3 : forall b: bool, ConcreteTransitions StateToggle (Data b, Some (negb b)) AskOperation
    | T4 : forall b: bool, ConcreteTransitions StateEcho (Data b, Some b) AskOperation
    .
    Definition M : LTS A := {|
        states := ConcreteStates;
        initial := AskOperation;
        transition := ConcreteTransitions;
      |}.
    (** In the action code, we flatten this structure,
     such that the user/environment provides the operation
     and the parameter in a single run, resulting in an
     immediate output:
     **)
    Inductive BigStep :=
      | Toggle : bool -> BigStep
      | Echo : bool -> BigStep.
    Definition B := BigStep.
    (** The following action code resolves bigstep to their
    low-level operation sequence. This CodeMap is even total: **)
    Definition R_total : B -> list A := fun b =>
      match b with
      | Toggle b => [(OpToggle, None); (Data b, Some (negb b))]
      | Echo b => [(OpEcho, None); (Data b, Some b)]
      end.
    Definition R : Code A B.
    Proof.
      eapply (Build_Code _ _ (fun f=> (Some (R_total f)))).
      - intro b. destruct b; unfold R_total; intros; discriminate.
      - intros op op' Pref.
          destruct op as [b|b];
          destruct op' as [b'|b'];
          inversion Pref as [? ? Pref'];
          eapply prefix_of_app in Pref';
          destruct Pref' as [diff Eq];
          simpl in Eq; try discriminate;
          injection Eq as Eq; subst b'; try reflexivity.
    Defined.

    Definition SameInp : A -> A -> Prop := fun '(i1,_) '(i2,_) => i1=i2.
    Theorem R_not_output_enabled :
      ~ output_enabled R SameInp M.
    Proof.
      epose (r := [(OpEcho, None)]).
      epose (i1 := (Data true, Some true)).
      epose (i2 := (Data true, Some false)).
      assert (code_has_run R (r ++ [i1])). {
        exists (Echo true).
        simpl. apply prefix_of_app. eexists. simpl. eauto.
      }
      assert (LTS_uses_action M i2). {
        exists StateToggle. exists AskOperation.
        constructor.
      }
      assert (~ code_has_run R (r ++ [i2])) as no_run. {
        intro Contr.
        destruct Contr as [b ?].
        simpl in *.
        apply prefix_of_app in H1.
        destruct H1 as [u].
        subst i2.
        destruct b; simpl in H1.
        discriminate.
        inversion H1.
        discriminate.
      }
      intro R_output_enabled.
      apply no_run.
      eapply R_output_enabled; eauto; reflexivity.
    Qed.


    Theorem R_icomplete :
      icomplete R SameInp M.
    Proof.
      intros q w Rw u i1 i2 EqRw.
      intros run_Rw_u R_has_run Mht si.
      destruct Mht as [q' Step_i2].
      apply path_app_rev in run_Rw_u.
      destruct run_Rw_u as [q0 [run_Rw run_u]].
      pose (R_run := R_has_run).
      destruct R_run as [b R_run].
      simpl in R_run.
      apply prefix_of_app in R_run.
      destruct R_run as [l R_run].
      rewrite <- app_assoc in R_run.
      assert (List.In i1 (R_total b)) as Def_i1. {
        rewrite <- R_run.
        apply in_elt.
      }
      destruct i2 as [i2 o2].
      apply app_eq_fixed_list in R_run.
      destruct b;
      simpl in R_run;
      repeat (autodestruct_once || destruct_sum); subst i1; simpl in si; subst i2; try subst x;
      inversion Step_i2;
      inversion run_u; subst.
      * inversion H8; subst.
        exists (Toggle b). simpl. apply prefix_of_reflexive.
      * inversion H8; subst. inversion H6.
      * exists (Toggle b). simpl. apply prefix_of_app.
        eexists. simpl. eauto.
      * inversion H8. subst. inversion H6.
      * exists (Echo b). simpl. apply prefix_of_reflexive.
      * exists (Echo b); simpl; apply prefix_of_app; eexists; simpl; eauto.
  Qed.
End BooleanActionMachine.


(** The second example LTS shows that [concretization] does not commute
    with the composition of action codes ([compose_code]). **)
Module CompositionFailure.
(** To this end, we use the [SingletonLTS] consisting of one state
 and no transitions and the following action labels and codes. **)
(** The involved action label sets are all singleton: **)
Inductive A := a.
Inductive B := b.
Inductive C := c.

Definition R_map : CodeMap A B :=
  fun must_be_i_b => Some [a; a].
Example R : Code A B.
Proof.
  apply (Build_Code _ _ R_map).
  - intros ? ?. discriminate.
  - intros b b' H. destruct b; destruct b'. auto.
Defined.

Definition S := EmptyCode B C.

(** We can show directly that no isomorphism exists. For the proof,
 it may help to look at the visualizations in the paper.
 **)

Theorem contraction_does_not_preserve_code_composition :
  (* The existence of an isomorphism ... *)
  ((concretization idRel (compose_code R S) SingletonLTS)
       ≅
     (concretization idRel R (concretization idRel S SingletonLTS))
  (* ... leads to a contradiction: *)
  ) -> False.
Proof.
  intros Iso.
  assert (forall (A: Type), reflexive A idRel) as i_r. {
    intro. apply idRel_reflexive.
  }
  (* First, introduce shorter names for the two resulting systems in LTS(A):*)
  pose (M := SingletonLTS : LTS C).
  (* g is for γ, gR=γ_R, gS=γS, gRS=γ_(R*S)  *)
  pose (gRS_M := concretization idRel (compose_code R S) M).
  pose (gS_M := concretization idRel S M).
  pose (gR_gS_M := concretization idRel R gS_M).
  assert (gRS_M |- initial gRS_M ==[a;a]==> None) as To_sink. {
    constructor 2 with (q_a := None).
    - simpl.
      intros.
      unfold compose_codemap.
      intros. discriminate.
    - apply gtrans_singleton. simpl.
      auto.
  }
  pose (sink_gS_M := None : states gS_M).
  assert (gR_gS_M |- initial gR_gS_M ==[a;a]==> nil_state sink_gS_M) as To_valid. {
    eapply concretization_transition_in_code with (b:=b); auto.
    simpl.
    autosplit.
    intros.
    intro. discriminate.
  }
  assert (gR_gS_M is deterministic) as gR_gS_M_det. {
    apply concretization_preserves_determinism; auto.
    apply concretization_preserves_determinism; auto.
    unfold_goal. intros.
    destruct q1; destruct q2.
    autosplit; auto.
  }
  pose (fake_sink := nil_state sink_gS_M: states gR_gS_M).
  assert (Iso None fake_sink) as IsoSink. {
    apply step_closed_sequence with (rel:=Iso) (p:=initial gR_gS_M) in To_sink;
      try (destruct Iso; auto; fail).
    destruct To_sink as [p' [? ?]].
    assert (p' = (nil_state sink_gS_M)). {
      eapply (deterministic_sequence gR_gS_M_det) in H.
      ++ destruct H. eauto.
      ++ eauto.
      ++ apply list_rel_lift_id. reflexivity.
    }
    subst.
    auto.
  }
  (* the real sink has a self-loop: *)
  assert (gRS_M |- None --a--> None) as SinkLoop. {
    simpl. auto.
  }
  (* None and fake_sink were shown to be isomorphic: *)
  assert (gR_gS_M |- fake_sink --a--> fake_sink) as ContradictionLoop. {
    destruct Iso as [Iso ? StepClosed ? l_uniq ?].
    simpl in IsoSink.
    eapply StepClosed in SinkLoop; eauto.
    destruct SinkLoop as [q [Trans]].
    replace q with fake_sink in *.
    apply Trans.
    eapply l_uniq; eauto.
  }
  (* But actually, fake_sink=(sink,epsilon) does not have a self-loop: *)
  inversion ContradictionLoop. autodestruct.
Qed.

End CompositionFailure.


==> anc/src/Contraction.v <==
Require Export LTS.
Require Import Lists.List.
Require Export CodeMap.
Require Export ACUtil.

(** * Definition **)
(**
For the definition of contraction, it suffices to have a code map without
any properties:
**)

Definition contraction {A B: Type} (R: CodeMap A B) (M: LTS A) : LTS B.
Proof.
  apply new_LTS with (states := states M).
  - apply (initial M). (* initial state is as in M *)
  - intros q b q'.
    (* when a transition q--b--> q' exists: *)
    destruct (R b) as [a_list|].
    * (* it exists if the code is defined an M has a run *)
      apply (q ==a_list==> q').
    * (* it does not exist otherwise *)
      apply False.
Defined.

(** We have defined the contraction operator via tactics. Still,
 the proof term is quite readable.
  << Print contraction. >> yields:
<<
contraction =
fun (A B : Type) (R : CodeMap A B) (M : LTS A) =>
{|
  states := states M;
  initial := initial M;
  transition :=
    fun (q : states M) (b : B) (q' : states M) =>
    let o := R b in
    match o with
    | Some a => (fun a_list : list A => (M |- q ══ a_list ==> q')) a
    | None => False
    end
|}
     : forall A B : Type, CodeMap A B -> LTS A -> LTS B
>>
 **)

(** * Properties **)

(** It is straightforward that contraction is monotone: **)
Lemma contraction_monotone {A B: Type} (R: CodeMap A B) (M N: LTS A) :
  Simulation M N -> Simulation (contraction R M) (contraction R N).
Proof.
  intros S.
  apply Build_Simulation with (rel := fun (q: states (contraction R M)) (p: states (contraction R N)) => S q p).
  - simpl. destruct S. auto.
  - intros q q' p b S_q_p Step_b.
    simpl in Step_b.
    necessarily_some (R b) R_b.
    destruct S.
    simpl in S_q_p.
    eapply step_closed_sequence in Step_b; eauto.
    destruct Step_b as [p' ?].
    exists p'.
    simpl.
    rewrite Eq_R_b.
    auto.
Qed.

(**
 Contraction interacts nicely with the kleisli extension of code maps:
 paths in the contracted LTS correspond to paths in the original LTS:
**)
Lemma contraction_kleisli_ext {A B: Type} (R: CodeMap A B) (M: LTS A) :
  forall (q q': states (contraction R M)) (w_b: list B),
    (q == w_b ==> q')
    <->
      exists w_a: list A, kleisli_ext R w_b = Some w_a
                     /\ (M |- q == w_a ==> q').
Proof.
  intros *.
  split.
  *** (* -> *)
    revert q q'.
    induction w_b.
    - exists nil. split. auto.
      inversion H. subst. constructor.
    - intros.
      inversion H; subst.
      apply IHw_b in H5.
      inversion H5 as [w_a_tl].
      unfold transition in H3.
      simpl in H3.
      case_eq_subst (R a).
      exists (l ++ w_a_tl).
      split.
      * rewrite ->CaseEq.
        apply proj1 in H0.
        rewrite ->H0.
        simpl.
        reflexivity.
      * apply proj2 in H0.
        apply path_app with (p := q_a); assumption.
  *** (* <- *)
    revert q'.
    revert q.
    induction w_b as [|b].
    - intros. simpl in H. destruct H. destruct H.
      inversion H. subst. inversion H0. subst.
      constructor.
    - intros. destruct H. destruct H.
      simpl in H.
      case_eq_subst (R b).
      case_eq_subst (kleisli_ext R w_b).
      inversion H. subst.
      apply path_app_rev in H0.
      clear H.
      destruct H0. destruct H.
      econstructor.
      + cbv. rewrite ->CaseEq. eassumption.
      + apply IHw_b. eexists. split. reflexivity.
        assumption.
Qed.

(** In order to show that contraction preserves action code composition,
we show that the following function is an isomorphism. **)
Definition contraction_composed_iso {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS A) :
    states (contraction S (contraction R M))
    -> states (contraction (compose_code R S) M).
Proof.
  unfold contraction.
  simpl.
  apply id.
Defined.

(** In the iso proof, we need a simulation in form of a relation,
    so we will take the [graph] of above map.
**)

Theorem contraction_code_composition {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS A) :
  contraction S (contraction R M) ≅ contraction (compose_code R S) M.
Proof.
  constructor 1 with (rel := graph (contraction_composed_iso R S M)).
  - cbv. reflexivity.
  - (* simulation from left to right *)
    intros ? ? ? c Rel_q_p Step_q.
    exists q'.
    split; revgoals.
    * unfold graph; reflexivity.
    * (* first show that p=q *)
      unfold graph in Rel_q_p.
      unfold contraction_composed_iso in Rel_q_p.
      unfold id in Rel_q_p.
      subst.
      (* now inspect the given transition *)
      unfold transition in Step_q.
      simpl in Step_q.
      case_eq_subst (S c).
      pose (Hw_a := Step_q).
      apply contraction_kleisli_ext in Hw_a.
      inversion Hw_a.
      rewrite <-compose_code_comm_proj.
      unfold compose_codemap.
      rewrite ->CaseEq.
      inversion H.
      rewrite ->H0.
      unfold contraction_composed_iso.
      unfold id.
      assumption.
  - (* simulation from right to left *)
    intros ? ? ? c Rel_q_p Step_q.
    exists q'.
    split.
    * (* show that p = q *)
      cbv in Rel_q_p; subst.
      (* now inspect the given transition *)
      unfold transition in Step_q.
      simpl in Step_q.
      rewrite <-compose_code_comm_proj in Step_q.
      simpl in *.
      unfold compose_codemap in Step_q.
      case_eq_subst (S c).
      case_eq_subst (kleisli_ext R l).
      apply contraction_kleisli_ext.
      exists l0.
      split; assumption.
    * cbv. reflexivity.
  - cbv. intros. subst. reflexivity.
  - cbv. intros. subst. reflexivity.
Qed.


==> anc/src/LTS.v <==
Require Export Coq.Logic.FinFun.
Require Import Lists.List.
Require Export Coq.Logic.ProofIrrelevance.
Require Export Coq.Sets.Ensembles.
Require Export Coq.Logic.FunctionalExtensionality.
Require Export Coq.Relations.Relation_Definitions.
Require Export ACUtil.

Import ListNotations.

(** Definitions **)
(** The LTS' has the alphabet type as an implicit argument.
    So, the record members have an implicit argument for the
    alphabet type.
 **)
Structure LTS' {Alphabet: Type} : Type :=
  new_LTS {
  states : Type;
  initial : states;
  transition : states -> Alphabet -> states -> Prop;
  }.

(** Usually, we mention the alphabet type explicitly in
statements, so `LTS` has `Alphabet` as an explicit argument: **)
Definition LTS (Alphabet: Type) : Type := @LTS' Alphabet.

Notation "x ↓ a"  := (exists y : _ , (transition _ x a y)) (at level 303, no associativity) : type_scope.
Notation "x -- a --> y" := (transition _ x a y) (at level 302, no associativity) : type_scope.
Notation "M |- x -- a --> y" := (transition M x a y) (at level 300, no associativity) : type_scope.
Notation "x ⎯⎯ a --> y" := (transition _ x a y) (at level 300, no associativity) : type_scope.
Notation "x ⎯⎯ a --> y (∈ M )" := (transition M x a y) (at level 301, no associativity) : type_scope.

Definition LTS_uses_action {A: Type} (M: LTS A) : A -> Prop
  := fun a => exists q q': states M, (q -- a --> q') .

(** the generalized tranitions describe paths in an LTS **)
Inductive gtrans [A: Type] (M: LTS A) : states M -> list A -> states M -> Prop :=
  | seq_nil : forall q: states M, gtrans M q nil q
  | seq_cons : forall (q: states M) (a: A) (q_a: states M) (w: list A) (q_tl: states M),
      (q --a--> q_a) -> (gtrans M q_a w q_tl) -> (gtrans M q (a::w) q_tl).

Notation "x == a ==> y" := (gtrans _ x a y) (at level 300, no associativity) : type_scope.
Notation "M |- x == a ==> y" := (gtrans M x a y) (at level 300, no associativity) : type_scope.
(* the last defined notation seems to be used for printing *)
Notation "x ══ a ==> y" := (gtrans _ x a y) (at level 300, no associativity) : type_scope.
Notation "M |- x ══ a ==> y" := (gtrans M x a y) (at level 300, no associativity) : type_scope.

(** Just a straightforward induction to see whether all the definitions
and notations make sense: **)
Lemma path_app [A: Type] (M : LTS A) (q p r: states M) (w v : list A):
  (M |- q == w ==> p) -> (p == v ==> r) -> (q == w++v ==> r).
Proof.
  intros *.
  intros Hw Hv.
  induction Hw; simpl.
  * assumption.
  * econstructor.
    apply H.
    apply IHHw.
    assumption.
Qed.

Lemma gtrans_singleton [A: Type] (M : LTS A) (q p: states M) (a: A) :
  (M |- q == a::nil ==> p) <-> (M |- q --a--> p).
Proof.
  split.
  - intro H. inversion H. subst. inversion H5. subst. assumption.
  - intro H. econstructor. eassumption.
    constructor.
Qed.

(** the statement in the converse direction: *)
Lemma path_app_rev [A: Type] (M : LTS A) (q r: states M) (w v : list A):
  (q ==(w ++ v)==> r)
      -> exists p: states M, (M |- q ==w==> p) /\ (p ==v==> r).
Proof.
  revert q.
  induction w.
  * simpl. intros q H. exists q.
    split; auto. constructor.
  * intros q H.
    inversion H. subst.
    pose (IH_qa := IHw q_a H5).
    inversion IH_qa as [p].
    exists p.
    inversion H0.
    split.
    - econstructor; eassumption.
    - assumption.
Qed.

Definition relates_initial {A: Type} (M N : LTS A)
    (rel: states M -> states N -> Prop) : Type :=
      rel (initial M) (initial N).

Definition step_closed {A: Type} (M N : LTS A)
    (rel: states M -> states N -> Prop) : Type :=
      forall (q q': states M) (p: states N) (a: A),
        rel q p -> (q --a--> q') ->
          exists p': states N, (p --a--> p') /\ rel q' p'.

Lemma step_closed_sequence {A: Type} (M N : LTS A)
    (rel: states M -> states N -> Prop) :
      step_closed M N rel ->
      forall (q q': states M) (p: states N) (w: list A),
        rel q p -> (q ==w==>q') ->
          exists p': states N, (p ==w==> p') /\ rel q' p'.
Proof.
  intros Step q q' p w.
  revert q q' p.
  induction w; intros.
  - exists p. inversion H0. split.
    constructor. subst. assumption.
  - inversion H0. subst.
    destruct (Step q q_a p a H H4) as [p_a].
    destruct H1.
    apply IHw with (p:=p_a) in H6; try assumption.
    destruct H6 as [p' [? ?]].
    exists p'. split; auto. econstructor; eassumption.
Qed.

(** * Simulations **)

(** We consider LTSs with an initial state, so we also require
    that simulations relate the initial states: **)
Inductive Simulation {A: Type} (M N : LTS A) : Type :=
  Build_Simulation: forall rel: states M -> states N -> Prop,
    relates_initial M N rel -> step_closed M N rel -> Simulation M N.

Definition proj_sim_rel {A: Type} {M N : LTS A} : Simulation M N -> (states M -> states N -> Prop).
  intro S. destruct S. assumption.
Defined.

Coercion proj_sim_rel : Simulation >-> Funclass.

Definition proj_sim_initial {A: Type} {M N : LTS A} (S: Simulation M N):
  relates_initial M N S.
Proof.
  destruct S. simpl. assumption.
Defined.

Definition proj_sim_step {A: Type} {M N : LTS A} (S: Simulation M N):
  step_closed M N S.
Proof.
  destruct S. simpl. assumption.
Defined.

Lemma simulation_compose {A: Type} (M N K: LTS A) :
  Simulation M N -> Simulation N K -> Simulation M K.
Proof.
  intros S T.
  destruct S as [S S_init S_step].
  destruct T as [T T_init T_step].
  pose (ST:=fun (m:states M) (k:states K) =>
       exists n: states N, S m n /\ T n k).
  apply Build_Simulation with (rel:=ST); unfold_goal.
  - exists (initial N); split; auto.
  - intros m m' k a rel Step.
    destruct rel as [n [S_m_n T_n_k]].
    eapply S_step in Step; eauto.
    destruct Step as [n' [Step ?]].
    eapply T_step in Step; eauto.
    destruct Step as [k' [Step ?]].
    exists k'. split; auto.
    eexists; split; eauto.
Qed.

(** We sometimes consider the following history-dependent
 variation of [step_closed]: **)
Definition step_closed_hd {A: Type} (M N: LTS A)
      (rel: states M -> states N -> Prop): Prop :=
    forall (w: list A) (q q': states M) (p: states N) (a: A),
        ((initial M) == w ==> q) ->
        ((initial N) == w ==> p) ->
        (rel q p) ->
        (q --a--> q') ->
          exists p': states N, (p --a--> p') /\ rel q' p'.

Definition history_dependent_subrel {A: Type} {M N: LTS A}
      (rel: states M -> states N -> Prop): (states M -> states N -> Prop) :=
  fun (q: states M) (p: states N) =>
       exists w: list A,
       ((initial M) == w ==> q) /\
       ((initial N) == w ==> p) /\
                 rel q p.

Lemma history_dependent_is_step_closed {A: Type} {M N: LTS A}
  (rel: states M -> states N -> Prop):
  step_closed_hd _ _ rel -> step_closed _ _ (history_dependent_subrel rel).
Proof.
  unfold step_closed_hd.
  unfold step_closed.
  intros StepClosed. intros.
  pose (Step := H0).
  unfold history_dependent_subrel in *.
  autodestruct.
  eapply StepClosed in Step; eauto.
  autodestruct.
  eexists; eauto.
  split; eauto.
  exists (x ++ [a]). autosplit.
  all: try eapply path_app; eauto.
  all: try apply gtrans_singleton; eauto.
Qed.

(** We use this in the following variation of simulation principle
 with stronger assumptions: **)
Lemma Build_PathSimulation {A: Type} (M N: LTS A)
  (rel: states M -> states N -> Prop):
  relates_initial _ _ rel ->
    step_closed_hd _ _ rel ->
    Simulation M N.
 Proof.
   intros rel_init path_step.
   pose (S := history_dependent_subrel rel).
   apply Build_Simulation with (rel := S).
   - exists nil. autosplit; auto.
   - eapply history_dependent_is_step_closed; eauto.
Qed.

Definition traces_state {A: Type} {M: LTS A} (q: states M) : list A -> Prop :=
  fun word => exists q' : states M, (q ==word==> q').

Definition traces {A: Type} (M: LTS A) : list A -> Prop :=
  traces_state (initial M).

Definition pred_inclusion {X: Type} (P1 P2: X -> Prop) := forall x: X, P1 x -> P2 x.

Theorem simulation_implies_trace_inclusion {A: Type} (M N: LTS A) :
  Simulation M N -> pred_inclusion (traces M) (traces N).
Proof.
  intros S w run.
  destruct run.
  apply (step_closed_sequence M N S) with (p := initial N) in H;
    try apply proj_sim_step;
    try apply proj_sim_initial;
    auto.
  destruct H as [p'].
  destruct H.
  exists p'.
  auto.
Qed.

Definition deterministic {A: Type} (related: A -> A -> Prop) (M: LTS A) :=
  forall (q q1 q2: states M) (a1 a2: A),
    (q --a1--> q1) -> (q --a2--> q2) -> (related a1 a2) ->
      a1 = a2 /\ q1 = q2.

Notation "M 'is' 'deterministic'" := (deterministic (fun x y => x = y) M) (at level 40) : type_scope.
Notation "M 'is' rel 'deterministic'" := (deterministic rel M) (at level 40) : type_scope.



(* Lift a relation between X and Y to lists over X and Y *)
Inductive list_rel_lift {X Y : Type} (rel: X -> Y -> Prop) :
  list X -> list Y -> Prop
  :=
  | list_rel_nil : list_rel_lift rel nil nil
  | list_rel_cons : forall (x: X) (y: Y) (lx: list X) (ly: list Y),
      rel x y -> list_rel_lift rel lx ly -> list_rel_lift rel (x::lx) (y::ly).

Definition idRel {A: Type} : A -> A -> Prop := fun a a' => a = a'.

Definition simulation_id {A: Type} (M: LTS A) :
  Simulation M M.
Proof.
  refine (Build_Simulation _ _ idRel _ _); unfold_goal.
  - simpl. unfold_goal. auto.
  - intros. destruct H. exists q'; split; auto. reflexivity.
Defined.

Lemma idRel_reflexive {A: Type} : reflexive A idRel.
Proof.
  intro a. cbv. auto.
Qed.

Lemma list_rel_lift_reflexive {A: Type} (rel: A -> A -> Prop):
  reflexive _ rel -> reflexive _ (list_rel_lift rel).
Proof.
  intro refl.
  intro w.
  induction w; auto; constructor; auto.
Qed.

Lemma list_rel_lift_id {A: Type} :
  same_relation _ (list_rel_lift (@idRel A)) idRel.
Proof.
  split.
  - intros ? ? R.
    induction R.
    constructor.
    cbv in H. cbv in IHR. subst.
    cbv. auto.
  - intros ? ? ?.
    cbv in H. subst.
    apply list_rel_lift_reflexive.
    apply idRel_reflexive.
Qed.

Lemma list_rel_lift_app {X Y: Type} (rel: X -> Y -> Prop)
  (lx1 lx2: list X) (ly1 ly2: list Y):
  list_rel_lift rel lx1 ly1 ->
  list_rel_lift rel lx2 ly2 ->
  list_rel_lift rel (lx1 ++ lx2) (ly1 ++ ly2).
Proof.
  revert ly1 ly2.
  induction lx1; intros.
  - inversion H. subst. assumption.
  - inversion H. subst.
    simpl.
    constructor. assumption.
    apply IHlx1. assumption.
    assumption.
Qed.

Lemma deterministic_sequence {A: Type} {rel: A -> A -> Prop} {M: LTS A} :
  M is rel deterministic ->
  forall (q q1 q2: states M) (w1 w2: list A),
    (q ==w1==> q1) -> (q ==w2==> q2) -> (list_rel_lift rel w1 w2) ->
      w1 = w2 /\ q1 = q2.
Proof.
  intros M_det ? ? ? ? ? ? ? ListRel.
  revert q q1 q2 H0 H.
  induction ListRel; intros.
  - inversion H. inversion H0. subst.
    split; auto.
  - inversion H0. inversion H1. subst.
    assert (x = y /\ q_a0 = q_a) as Hyp. {
        eapply M_det; eauto.
    }
    destruct Hyp. subst.
    assert (lx = ly /\ q1 = q2) as Hyp2. {
        eapply IHListRel; eauto.
    }
    destruct Hyp2. subst.
    split; try f_equal; auto.
Qed.

Definition converse {X Y: Type} (rel: X -> Y -> Prop) : (Y -> X -> Prop)
    := fun y x => rel x y.

Lemma deterministic_symmetric {A: Type} (rel_a: relation A) (M: LTS A) :
  M is rel_a deterministic <-> M is (converse rel_a) deterministic.
Proof.
  symmetric_cases.
  intro M_det.
  intro. intros.
  unfold converse in *.
  assert (a2 = a1 /\ q2 = q1). {
    eapply M_det; eauto.
  }
  autodestruct.
  split; auto.
Qed.

(** * Isomorphism **)

Definition left_unique {X Y: Type} (rel: X -> Y -> Prop) : Prop
    := forall (x: X) (y1 y2: Y), rel x y1 -> rel x y2 -> y1 = y2.
Definition right_unique {X Y: Type} (rel: X -> Y -> Prop) : Prop
    := left_unique (converse rel).

Inductive Isomorphism {A: Type} (M N : LTS A) : Type :=
  Build_Isomorphism: forall rel: states M -> states N -> Prop,
    relates_initial M N rel
    -> step_closed M N rel
    -> step_closed N M (converse rel)
    -> left_unique rel
    -> right_unique rel
    -> Isomorphism M N.

Inductive inhabited (A: Type) : Prop :=
  | witness_inhabited: forall (a: A), inhabited A.
Notation "M ≅ N" := (Isomorphism M N) (at level 40): type_scope.
Notation "M ⊑ N" := (inhabited (Simulation M N)) (at level 40): type_scope.


Definition proj_iso_rel {A: Type} (M N : LTS A)
    : Isomorphism M N -> (states M -> states N -> Prop).
Proof.
  intro Iso; destruct Iso. assumption.
Defined.

Coercion proj_iso_rel : Isomorphism >-> Funclass.

(** Like for Simulations, we have the following history-dependent variation
 of the isomorphism betweeen LTSs: **)
Theorem Build_PathIsomorphism {A: Type} (M N : LTS A) :
  forall rel: states M -> states N -> Prop,
    relates_initial M N rel
    -> step_closed_hd M N rel
    -> step_closed_hd N M (converse rel)
    -> left_unique (history_dependent_subrel rel)
    -> right_unique (history_dependent_subrel rel)
    -> Isomorphism M N.
Proof.
  intros rel init step_forward step_back l_uniq r_uniq.
  apply Build_Isomorphism with (rel := history_dependent_subrel rel).
  - exists nil. autosplit. assumption.
  - eapply history_dependent_is_step_closed; eauto.
  - assert (step_closed _ _ (history_dependent_subrel (converse rel)))
       as GoalFlipped. {
        eapply history_dependent_is_step_closed; eauto.
    }
    unfold converse in *.
    intros ?. intros.
    unfold history_dependent_subrel in *.
    autodestruct.
    eapply GoalFlipped in H0; eauto.
    autodestruct.
    eexists. autosplit; eauto.
  - auto.
  - auto.
Qed.

Lemma trace_inclusion_yields_step_closed {A: Type} (M N: LTS A) :
  N is deterministic ->
  pred_inclusion (traces M) (traces N) ->
  step_closed_hd M N (fun q p => True).
Proof.
  intros N_det TraceIncl.
  unfold_goal. intros.
  assert (traces_state (initial N) (w ++ [a])). {
    eapply TraceIncl.
    exists q'.
    eapply path_app; eauto.
    econstructor; eauto.
    constructor.
  }
  destruct H3 as [p' Run_wa].
  apply path_app_rev in Run_wa.
  destruct Run_wa as [p'' [? ?]].
  eapply gtrans_singleton in H4.
  assert (p'' = p). {
      eapply deterministic_sequence; eauto.
      apply list_rel_lift_id.
      reflexivity.
  }
  subst p''.
  exists p'. autosplit. auto.
Qed.

Theorem simulation_iff_trace_inclusion_for_deterministic {A: Type} (M N: LTS A) :
  N is deterministic -> (
  (M ⊑ N) <-> pred_inclusion (traces M) (traces N)).
Proof.
  intro N_det.
  split.
  * intro H. destruct H. eapply simulation_implies_trace_inclusion; eauto.
  * intros TraceIncl.
    constructor.
    (* Since we have identical path to the states, we can
    even use the full relation: *)
    pose (S := fun (q: states M) (p: states N) => True).
    apply Build_PathSimulation with (rel := S).
    - autosplit.
    - apply trace_inclusion_yields_step_closed; auto.
Qed.

(* The projeciton sends an isomorphism to its underyling relation *)
Definition proj_iso  {A: Type} {M N : LTS A} :
  Isomorphism M N -> (states M -> states N -> Prop).
Proof.
  intro iso.
  inversion iso.
  assumption.
Defined.

(** * Reachability  **)
(** Our notion of isomorphism implicitly restricts to the reachable subgraph
    of the LTSs involved.
**)
Definition reachable {A: Type} {M: LTS A} (q: states M): Prop
   := exists w: list A, (initial M ==w==> q).

Lemma reachable_closed {A: Type} {M: LTS A} {a: A} (q q': states M) :
  reachable q -> (q --a--> q') -> reachable q'.
Proof.
  intros.
  inversion H as [w Run].
  exists (w ++ [a]).
  revert Run H0 H.
  revert q.
  revert q'.
  generalize (initial M) as q0.
  induction w; intros; simpl; inversion Run; subst.
  - apply gtrans_singleton. assumption.
  - econstructor. eassumption.
    apply IHw with (q := q); assumption.
Qed.

Definition reachable_states {A: Type} (M: LTS A): Type
   := {q: states M | reachable q}.

Definition proj_reachable {A: Type} {M: LTS A}: reachable_states M -> states M.
Proof.
  apply proj1_sig.
Defined.

Lemma proj_reachable_injective {A: Type} {M: LTS A} (q q': reachable_states M):
  proj_reachable q = proj_reachable q' -> q = q'.
Proof.
  intros.
  destruct q as [q P].
  destruct q' as [q' P'].
  simpl in H. subst.
  f_equal.
  apply proof_irrelevance.
Qed.

Definition reachable_part {A: Type} (M: LTS A) : LTS A.
Proof.
  apply new_LTS with (states := reachable_states M).
  - eapply (exist _ (initial M)).
    exists nil. constructor.
  - intros q a q'.
    exact (M |- proj_reachable q --a--> proj_reachable q').
Defined.

(** Our notion of isomorphism implicitly restricts LTSs to their reachable part: **)
Theorem reachable_isomorphic {A: Type} (M: LTS A) :
  M ≅ reachable_part M.
Proof.
  apply Build_Isomorphism with (rel := (fun q q' => q = proj_reachable q')).
  - cbv. auto.
  - intros ? ? ? ? ? ?.
    subst.
    unshelve eexists (exist _ q' _); simpl.
    * simpl. eapply reachable_closed; try eassumption.
      destruct p. simpl. assumption.
    * auto.
  - intros ? ? ? ? ? ?.
    exists (proj_reachable q').
    cbv in H.
    split.
    * destruct q. destruct q'.
      subst. auto.
    * cbv. auto.
  - intros ?. intros. subst.
    apply proj_reachable_injective; auto.
  - intros ? * ? ?.
    cbv in H.
    cbv in H0.
    subst. reflexivity.
Qed.

(** * Examples **)
(** An LTS with one state and no transitions: **)
Example SingletonLTS {A: Type} : LTS A :=
  {| states := unit;
     initial := tt;
     transition := fun (q: unit) (a: A) (q': unit) => False
  |}.

(** An LTS with an infinite chain of transitions labelled a:
   -> 0 --a--> 1 --a--> 2 --a--> ...
 **)
Example InfiniteChainLTS {A: Type} (a: A): LTS A :=
  {| states := nat;
     initial := 0;
     transition := fun (q: nat) (a': A) (q': nat) => S q = q' /\ a = a'
  |}.

Lemma InfiniteChainLTS_has_no_proper_loops {A: Type} {a: A}
  (q: states (InfiniteChainLTS a)) (w: list A):
  (q ==w==> q) -> w = [].
Proof.
  revert w.
  induction q; intros w Path.
  - destruct w using rev_ind. subst. auto.
    apply path_app_rev in Path.
    destruct Path as [p []].
    apply gtrans_singleton in H0.
    inversion H0.
    discriminate H1.
  - destruct w using rev_ind. auto.
    exfalso.
    apply path_app_rev in Path.
    destruct Path as [p []].
    apply gtrans_singleton in H0.
    inversion H0. injection H1 as H1.
    subst.
    assert ([x] ++ w = []). {
      apply IHq.
      eapply path_app.
      apply gtrans_singleton.
      eauto.
      eauto.
    }
    simpl in *.
    discriminate.
Qed.

Lemma InfiniteChainLTS_monotone {A: Type} {a: A}
  (q p: states (InfiniteChainLTS a)) (w: list A):
  (q ==w==> p) -> (q <= p).
Proof.
  revert q p.
  induction w using rev_ind; intros q p; intro Path.
  - inversion Path. subst. constructor.
  - apply path_app_rev in Path.
    destruct Path as [? [? ?]].
    apply gtrans_singleton in H0.
    inversion H0. subst.
    constructor.
    apply IHw.
    auto.
Qed.


==> anc/src/MealyExample.v <==
Require Export LTS.
Require Import Lists.List.
Require Export CodeMap.
Require Export Contraction.
Require Export Concretization.

Import ListNotations.

(** * The Mealy Machine **)
(** The example Mealy machine from Section 2 of the paper. **)

Inductive Q : Type := q0 | q1 | q2 | q3.

Inductive I := ia | ib.
Inductive O := o0 | o1.

Definition Transition : Q -> I*O -> Q -> Prop :=
  fun q io q' =>
  match (q,q') with
  | (q0,q1) => io = (ib,o0)
  | (q1,q0) => io = (ib,o0)
  | (q1,q2) => io = (ia,o0)
  | (q2,q1) => io = (ib,o0)
  | (q2,q3) => io = (ia,o0)
  | (q3,q2) => io = (ia,o0)
  | (q3,q0) => io = (ib,o1)
  | (q0,q3) => io = (ia,o0)
  | _ => False
  end.

Definition SI : (I*O) -> (I*O) -> Prop
   := fun '(i1,_) '(i2,_) => i1 = i2.

(** We combine all ingredients to define the LTS: **)
Definition ExampleMealy : LTS (I*O) := {|
      states := Q;
      initial := q0;
      transition := Transition;
  |}.

(** * A first Action Code **)

(** In the first code example, we only have output 0,
 so we omit this in the definition of the abstract
 action alphabet. **)
Inductive X := XA | XB.
Definition R1 : X -> option (list (I*O)) :=
  fun x => match x with
  | XA => Some [(ia,o0); (ia,o0)]
  | XB => Some [(ib,o0); (ib,o0)]
  end.

Lemma R1_ne_word : code_ne_word R1.
Proof.
  intros x Contr. destruct x; discriminate.
Qed.

Lemma R1_prefix_free : prefix_free R1.
Proof.
  intros b1 b2 Pref.
  necessarily_some (R1 b1) Rb1; try (inversion Pref; fail).
  necessarily_some (R1 b2) Rb2; try (inversion Pref; fail).
  destruct b1; destruct b2; simpl in *; autodestruct;
    subst Rb1; subst Rb2; auto.
  all: inversion Pref.
  all: inversion H1.
Qed.

Definition R1_code : Code (I*O) X :=
  Build_Code _ _ R1 R1_ne_word R1_prefix_free.

Lemma mealy_example_code1_is_complete :
  icomplete R1 SI ExampleMealy.
Proof.
  Definition R := R1.
  replace R1 with R; [|auto].
  intros q w R_w u io io'.
  intros Eq_Rw Run_Rwu Run_Rwio1 Run_q' H_SI.
  destruct io as [i o].
  destruct io' as [i' o'].
  inv_clear H_SI.
  subst i'.
  destruct Run_q' as [q' Step_o2].
  destruct Run_Rwio1 as [x Pref_Rx].
  necessarily_some (R x) Rx.
  simpl in Eq_Rx.
  apply prefix_of_app in Pref_Rx.
  destruct Pref_Rx as [tl Pref_Rx].
  rewrite <- app_assoc in Pref_Rx.
  subst Rx.
  apply path_app_rev in Run_Rwu.
  destruct Run_Rwu as [p [Run_w Run_u]].
  symmetry in Eq_Rx.
  apply (@ViaFiniteExists _ _ [XA; XB]); simpl.
  destruct x; simpl in Eq_Rx; inversion Eq_Rx as [Eq_list];
    apply app_eq_fixed_list in Eq_list; simpl in Eq_list;
    repeat (destruct_sum || autodestruct_once); subst; simpl;
    simpl in Eq_Rx; inversion Eq_Rx;
    try (apply gtrans_singleton in Run_u).
  (** Solve almost all cases for the involved transitions: **)
  all: destruct p; destruct q; try (inversion Run_u; fail).
  all: destruct q'; destruct o'; try (inversion Step_o2; fail).
  all: try (left ; apply prefix_of_reflexive).
  all: try (left ; constructor; constructor; fail).
  all: try (right ; apply prefix_of_reflexive).
  all: try (right ; constructor; constructor; fail).
  (** The remaining case is tricky:
   We have run from [q0] to [q3] for R^* w. Such a run
   however can not exist.
   **)
  exfalso.
  (** We do induction on w and strengthen the hypothesis: **)
  assert (initial ExampleMealy = q0 \/ initial ExampleMealy = q2). {
    left. auto.
  }
  generalize Eq_Rw Run_w H.
  generalize (initial ExampleMealy) R_w.
  clear Run_w R_w Eq_Rw.
  induction w as [|x ?];
    intros q R_w Eq_Rw Run_w q_cases.
  * inversion Eq_Rw. subst R_w. inversion Run_w. subst.
    destruct q_cases; discriminate.
  * simpl in Eq_Rw.
    necessarily_some (R x) Rx.
    necessarily_some (R^* w) R_tl.
    simpl in Eq_Rw.
    autodestruct.
    subst R_w.
    apply path_app_rev in Run_w.
    destruct Run_w as [p [? ?]].
    assert (p = q0 \/ p = q2). {
      destruct p;
        try (left; auto; fail);
        try (right; auto; fail);
        exfalso.
      all:
        destruct x; simpl in Eq_Rx0; autodestruct; subst Rx.
      all: inversion H0; subst.
      all: inversion H7; subst.
      all: inversion H9; subst.
      all: destruct q_a; inversion H6.
      all: destruct q; inversion H5.
      all: destruct q_cases; discriminate.
    }
    eapply (IHw p); eauto.
Qed.

Theorem dec_replace :
 forall P Q:Prop, (P <-> Q) -> decidable P -> decidable Q.
Proof.
  intros.
  destruct H0.
  - left. apply (proj1 H). auto.
  - right. intro Contr. apply H0. apply H. auto.
Qed.

(** Having I-completeness, we can apply the Galois connection: **)
Lemma simulation_from_mealy_to_own_concretization :
  ExampleMealy ⊑ (concretization SI R1_code (contraction R ExampleMealy)).
Proof.
  constructor.
  apply concretization_galois_forward; auto.
  * apply mealy_example_code1_is_complete.
  * intro io. destruct io. reflexivity.
  * intro w.
    pose (l := [XA; XB]).
    assert (forall b: X, List.In b l) as Enum_X. {
      intro x. subst l. simpl.
      destruct x; auto.
    }
    unfold code_has_run.
    eapply dec_replace with
      (P:= (FiniteExists l (fun b=> some_lift_pred (prefix_of w) (R1_code b)))). {
      split.
      apply ViaFiniteExists.
      apply ShowFiniteExists; auto.
    }
    apply FiniteExistsDecidable; auto.
    intros b.
    destruct (R1_code b) as [Rb|]; simpl.
    - apply prefix_of_decidable.
      intros [i o] [i' o'].
      destruct i; destruct o; destruct i'; destruct o'; auto.
      all: try (right; intro Contr; inversion Contr).
    - right. auto.
  * apply simulation_id.
Qed.


==> anc/src/Refinement.v <==
Require Export LTS.
Require Import Lists.List.
Require Export CodeMap.
Require Export ACUtil.
Require Export Coq.Init.Specif.
Require Export Coq.Init.Logic.
Require Export Coq.Logic.ProofIrrelevance.

Import ListNotations.


(** * Definitions **)

(** A refined LTS has states structured as follows: a state of the old LTS
    together with a prefix of A-elements that is a proper prefix
    of some word in the code R. **)
Structure RefinedStates {A B: Type} {R: CodeMap A B} {M: LTS B} : Type :=
  mk_rs
  { rs_q : states M;
    rs_w : list A;
    rs_prop : rs_w = nil \/ exists (b : B), (rs_q ↓ b) /\ below_code rs_w (R b)
  }.

(** When considering equality, we ignore the [Prop] part of above structure
 using [proof_irrelevance].**)
Lemma rs_equal {A B: Type} {R: CodeMap A B} {M: LTS B} {t t': @RefinedStates A B R M}:
  (rs_q t = rs_q t') ->
  (rs_w t = rs_w t') -> t = t'.
Proof.
  intros.
  destruct t.
  destruct t'.
  simpl in *.
  subst.
  f_equal; apply proof_irrelevance.
Qed.

Definition rs_proj {A B: Type} {R: CodeMap A B} {M: LTS B} : @RefinedStates A B R M -> (states M * list A)
  := fun x => (rs_q x, rs_w x).

Definition nil_state {A B: Type} {R: CodeMap A B} {M: LTS B} (q: states M): @RefinedStates A B R M.
  apply mk_rs with (rs_q := q) (rs_w := []).
  left. reflexivity.
Defined.

(** separate the last element of the list **)

(** The transitions in the refinement are defined by the following rules: **)
Inductive RefTransInd {A B: Type} {R: CodeMap A B} {M: LTS B} :
  (states M * list A) -> A -> (states M * list A) -> Prop
  :=
  (** We can always accumulating prefix if the involed states exist: **)
  | RuleMid : forall
              (q: states M) (w: list A) (a: A),
           (* ------------------------------------------------ *)
              RefTransInd (q,w) a  (q,w ++ [a])
  (** As soon as the prefix becomes R b, we take the corresponding
      transition in M:
   **)
  | RuleEnd : forall
              (q q': states M) (w: list A) (a: A) (b: B),
              (q --b--> q')  ->  R b = Some (w ++ [a]) ->
           (* --------------------------------------------- *)
              RefTransInd (q,w) a (q',[])
.


(** We can directly define it as a match clause: **)
Definition RefTransCompact {A B: Type} {R: CodeMap A B}
  {M: LTS B} :
  RefinedStates -> A -> RefinedStates -> Prop
  := fun (qw: RefinedStates) (a: A) (qw': RefinedStates) =>
        let (q,w) := (rs_q (R:=R) qw, rs_w qw)  in
        let (q',w') := (rs_q (R:=R) qw', rs_w qw') in
        (* rule 1: accumulate prefix to complete some A-word known in the code *)
        (q = q' /\ w ++ [a] = w')
          \/
        (* rule 2: if `w a` is known to the code, take it if the original M
           can do the corresponding transition *)
        (exists b: B, R b = Some (w ++ [ a ]) /\ (M |- q --b--> q') /\ w' = [])
.

(** Both versions are equivalent: **)
Lemma RefTrans_equivalent {A B: Type} {R: CodeMap A B} {M: LTS B} :
  forall (qw qw': RefinedStates) (a: A),
    RefTransCompact (R:=R) qw a qw'
                      <->
    RefTransInd (R:=R) (rs_q qw, rs_w qw) a (rs_q qw', rs_w (M:=M) qw').
Proof.
  intros. split; intro H.
  - destruct H.
    * destruct H as [H1 H2].
      rewrite <-H1. rewrite <-H2.
      constructor.
    * destruct H as [b [EqRb [? ?]]].
      rewrite H0.
      econstructor; eauto.
  - inversion H; subst; unfold_goal.
    * left. rewrite  H4. rewrite H5. auto.
    * right.
      exists b. autosplit; eauto.
Qed.

(** Now, we can bring all ingredients together for the definition of the
    refined LTS:  **)
Definition refinement {A B: Type} (R: CodeMap A B) (M: LTS B) : LTS A :=
  {|
    states := @RefinedStates A B R M;
    initial := nil_state (initial M);
    transition := RefTransCompact
  |}.

(** * Helper Lemmas **)
Lemma rs_w_is_not_full {A B: Type} (R: Code A B) (M: LTS B) :
  forall (qw : states (refinement R M)) (b: B), R b <> Some (rs_w qw).
Proof.
  intros.
  intro H.
  case_eq_subst qw.
  destruct rs_prop0.
  * subst.
    case_eq_subst R.
    unfold code_ne_word in c.
    apply c in H.
    contradiction.
  * destruct e as [b'].
    destruct a.
    unfold below_code in b0.
    clear CaseEq.
    case_eq_subst (R b'); try contradiction.
    destruct b0.
    apply H0.
    (* use that R is prefix free *)
    destruct R.
    assert (b = b').
    apply p.
    simpl in *.
    rewrite ->H.
    rewrite ->CaseEq.
    constructor.
    assumption.
    subst.
    rewrite ->H in CaseEq.
    inversion CaseEq.
    reflexivity.
Qed.

(** whenever we have built up a non-empty prefix, we can complete it to a full
transition in the original LTS: **)

Lemma states_can_be_completed {A B: Type} (R: Code A B) (M: LTS B)
  (b: B) (u: list A): forall (qw: states (refinement R M)) (q': states M),
      ((rs_q qw) --b--> q')
      -> (R b = Some (rs_w qw ++ u))
      -> (qw ==u==> nil_state q').
Proof.
  pose (list_extract_last u) as H.
  destruct H.
  - (* case u=nil is contradictory *)
    intros. subst.
    rewrite ->app_nil_r in H1.
    exfalso.
    eapply rs_w_is_not_full.
    eassumption.
  - (* do the actual induction here *)
    destruct H as [w]. destruct H.
    subst.
    induction w; intros; simpl.
    * apply gtrans_singleton.
      simpl in *.
      right.
      exists b. auto.
    * assert (exists qwa : RefinedStates, rs_q qwa = rs_q qw /\ rs_w (R:=R) qwa = rs_w qw ++ [a]) as Pqwa.
      + unshelve epose (mk_rs A B R M (rs_q qw) (rs_w qw ++ [a]) _) as qwa.
        right. exists b. split. exists q'. assumption.
        unfold below_code. rewrite ->H0.
        split. simpl. intro Contr.
        apply app_strip_common_prefix in Contr.
        assert ([a] ++ [] = [a] ++ (w ++ [x])) by (simpl; assumption).
        apply app_strip_common_prefix in H1.
        destruct w; simpl in H1; discriminate.
        apply prefix_of_app.
        exists (w ++ [x]).
        rewrite <-app_assoc.
        simpl. reflexivity.
        exists qwa.
        split; unfold qwa; simpl; reflexivity.
      + destruct Pqwa as [qwa].
        destruct H1.
        (* essentially: econstructor with `qwa` *)
        unshelve econstructor. exact qwa.
        simpl. left. split; auto.
        apply IHw.
        rewrite ->H1. assumption.
        rewrite ->H0. rewrite->H2. simpl.
        f_equal.
        rewrite <-app_assoc.
        reflexivity.
Qed.

Lemma transitions_to_nil_state {A B: Type} (R: Code A B) (M: LTS B) (b: B)
  (qw: states (refinement R M)) (w: list A) (q': states M):
     R b = Some (rs_w qw ++ w)
     -> (refinement R M |- qw == w ==> (nil_state q'))
     -> (M |- rs_q qw --b--> q').
Proof.
  destruct (list_extract_last w).
  - (* contradictory *)
    intro Rb.
    subst.
    rewrite ->app_nil_r in Rb.
    exfalso.
    eapply rs_w_is_not_full. eassumption.
  - destruct H as [tl]. destruct H.
    subst.
    revert qw.
    induction tl; intros.
    * simpl in *.
      apply gtrans_singleton in H0.
      destruct H0.
      + simpl in H0. apply proj2 in H0.
        exfalso.
        eapply app_cons_not_nil. eauto.
      + destruct H0 as [b'].
        destruct H0.
        destruct H1.
        assert (b = b').
        destruct R. apply p.
        simpl in *.
        rewrite ->H.
        rewrite ->H0.
        constructor.
        apply prefix_of_reflexive.
        simpl in H1.
        subst. assumption.
    * inversion H0. subst.
      destruct H4.
      + destruct H1.
        (* put q_a in the goal, because we apply the IH for q_a: *)
        rewrite ->H1.
        apply IHtl.
        ** rewrite <-H2.
           rewrite <-app_assoc.
           assumption.
        ** assumption.
      + (* this case is contradictory *)
        destruct H1 as [b'].
        destruct H1.
        assert (b' = b).
        ** (* use that R is prefix free *)
           destruct R. simpl in *. apply p.
           rewrite ->H.
           rewrite ->H1.
           constructor.
           apply prefix_of_app.
           exists (tl ++ [x]).
           rewrite <-app_assoc.
           simpl.
           reflexivity.
        ** subst.
           (* b' = b but R b' <> R b *)
           exfalso.
           rewrite H in H1.
           inversion H1.
           apply app_cons_not_nil with (x:= tl) (a := x) (y:=[]).
           eapply app_strip_common_prefix with (pref := rs_w qw ++ [a]).
           symmetry.
           rewrite <-app_assoc.
           rewrite app_nil_r.
           simpl.
           assumption.
Qed.

Theorem refinement_defined_transition {A B: Type} (R: Code A B) (M: LTS B)
  (b: B): forall (q q': states M) (Rb : list A), Some Rb = R b ->
                  (M |- q -- b --> q')
     <->    (refinement R M |-  (nil_state q) == Rb ==> (nil_state q')).
Proof.
  split; intros.
  - eapply states_can_be_completed; eauto.
  - apply transitions_to_nil_state with (b:=b) in H0; auto.
Qed.

Lemma refinement_pref_transition_equiv {A B: Type} (R: Code A B) (M: LTS B)
  : forall (qw qw': states (refinement R M)) (a: A),
    (qw -- a --> qw')
       <-> exists b : B, exists q'' : states M, exists u : list A,
            Some (rs_w qw ++ [a] ++ u) = R b
            /\ (rs_q qw --b--> q'')
            /\ (qw' ==u==> nil_state q'')
            (* This last conjunct is only here to make it an equivalence: *)
            /\ (u <> [] -> (rs_q qw = rs_q qw' /\ rs_w qw ++ [a] = rs_w qw')).
Proof.
  intros.
  split; intros H.
  *** inversion H.
      - destruct H0.
        destruct (rs_prop qw').
        * rewrite ->H2 in H1.
          exfalso.
          eapply app_cons_not_nil.
          eauto.
        * destruct H2 as [b].
          destruct H2.
          destruct H2 as [q''].
          apply below_code_app in H3.
          destruct H3 as [a'].
          destruct H3 as [u].
          exists b. exists q''. exists (a'::u).
          split; [|split; [|split]].
          + rewrite app_assoc. rewrite ->H1. assumption.
          + rewrite H0. assumption.
          + eapply states_can_be_completed; eauto.
          + auto.
      - destruct H0 as [b].
        destruct H0.
        destruct H1.
        exists b. exists (rs_q qw'). exists nil.
        split; [|split; [|split]].
        + rewrite app_nil_r. auto.
        + assumption.
        + replace (nil_state (rs_q qw')) with qw'.
          constructor.
          apply rs_equal; auto.
        + intro; contradiction.
  *** destruct H as [b].
      destruct H as [q''].
      destruct H as [u].
      destruct H.
      simpl.
      destruct H0.
      destruct u eqn: Eq.
      destruct H1.
      - rewrite ->app_nil_r in H.
        (* we are in an 'end' transition *)
        right.
        exists b.
        inversion H1.
        subst.
        split; [|split]; try auto.
      - inversion H1.
        subst.
        (* we are in a 'mid' transition *)
        left.
        split; apply H3; simpl; auto; discriminate.
Qed.

Corollary refinement_pref_transition {A B: Type} (R: Code A B) (M: LTS B)
  : forall (qw qw': states (refinement R M)) (a: A),
    (qw -- a --> qw')
       -> exists b : B, exists q'' : states M, exists u : list A,
            Some (rs_w qw ++ [a] ++ u) = R b
            /\ (rs_q qw --b--> q'')
            /\ (qw' ==u==> nil_state q'').
Proof.
  intros.
  apply refinement_pref_transition_equiv in H.
  destruct H as [b [q'' [u ?]]].
  destruct H as [? [? [? ?]]].
  exists b. exists q''. exists u. auto.
Qed.

Lemma refinement_forward_closure {A B: Type} (R: Code A B) (M: LTS B)
  : forall (qw: states (refinement R M)) (a: A)
       (b : B) (q'' : states M) (u : list A),
       R b = Some (rs_w qw ++ [a] ++ u)
       -> (rs_q qw --b--> q'')
       -> exists qw': states (refinement R M),
         (qw --a--> qw')
         /\ (u <> [] -> rs_q qw' = rs_q qw /\ rs_w qw' = rs_w qw ++ [a])
         /\ (u = [] -> qw' = nil_state q'').
Proof.
  intros.
  destruct u.
  - rewrite app_nil_r in *.
    exists (nil_state q'').
    split; [|split].
    * simpl. right.
    exists b. split; auto.
    * intro Contr. exfalso. apply Contr. auto.
    * intro. auto.
  - unshelve (eexists (mk_rs _ _ _ M (rs_q qw) (rs_w qw ++ [a]) _)). {
      right.
      exists b.
      split.
      exists q''. assumption.
      apply below_code_app.
      exists a0. exists u. rewrite <-app_assoc. auto.
    }
    simpl.
    split; [|split].
    * left. split; auto.
    * intro. split; auto.
    * intro. discriminate.
Qed.

Lemma transitions_from_nil_state {A B: Type} (R: Code A B)
  (M: LTS B) (b: B) (q: states M) (w: list A) (q': states M):
     below_code w (R b)
     -> (M |- q --b--> q')
     -> exists qw: states (refinement R M),
       (refinement R M |- nil_state q ==w==> qw) /\ rs_q qw = q /\ rs_w qw = w.
Proof.
  induction w using @rev_ind.
  - intros.
    exists (nil_state q).
    split; auto.
    constructor.
  - intros.
    destruct (R b) as [R_b|] eqn: EqRb; try contradiction.
    assert (below_code w (R b)). {
      unfold below_code in H.
      destruct H.
      simpl.
      apply prefix_of_app in H1.
      destruct H1 as [u ?].
      rewrite <-app_assoc in H1.
      rewrite EqRb.
      simpl.
      split.
      * intro. subst.
        apply app_yields_prefix in H2.
        inversion H2.
      * apply prefix_of_app.
        exists (x::u). auto.
    }
    rewrite_premise IHw; try assumption.
    rewrite_premise IHw; try assumption.
    destruct IHw as [qw].
    destruct_conjunctions.
    simpl in H.
    destruct H.
    apply prefix_of_app in H5.
    destruct H5 as [u ?].
    rewrite <-app_assoc in H5.
    rewrite <-H5 in EqRb.
    rewrite <-H4 in EqRb.
    eapply refinement_forward_closure in EqRb; revgoals.
    * rewrite H3. eassumption.
    * destruct EqRb as [qw'].
      destruct_conjunctions.
      (* show that u <> [] *)
      assert (u <> []). {
        rewrite <-H5 in H.
        intro.
        subst.
        rewrite app_nil_r in H.
        auto.
      }
      rewrite_premise H7; try assumption.
      destruct_conjunctions.
      exists qw'.
      split.
      eapply path_app; try eassumption.
      apply gtrans_singleton.
      assumption.
      rewrite H7.
      rewrite H10.
      rewrite H4.
      split; auto.
    * rewrite <-EqRb. assumption.
Qed.

(** * Properties: Monotonicity, Determinism **)

Lemma refinement_monotone {A B: Type} (R: Code A B) (M N: LTS B) :
  Simulation M N -> Simulation (refinement R M) (refinement R N).
Proof.
  intros S.
  pose (T := fun (qw: states (refinement R M)) (pv: states (refinement R N)) =>
               S (rs_q qw) (rs_q pv) /\ rs_w qw = rs_w pv).
  apply Build_Simulation with (rel := T).
  - unfold_goal. unfold_goal.
    destruct S. auto.
  - intros qw qw' pv a T_rel Step_a.
    destruct T_rel as [S_rel Eq_prefix].
    apply refinement_pref_transition_equiv in Step_a.
    autodestruct.
    destruct (list_eq_nil_tnd x1).
    * subst x1. simpl_impl.
      inversion H1. subst.
      clear H1.
      eapply (proj_sim_step S) in H0; eauto.
      autodestruct.
      exists (nil_state x1).
      split.
      + simpl. right. exists x. split.
        rewrite <- Eq_prefix. auto.
        autosplit; auto.
      + simpl; autosplit; auto.
    * rewrite_premise H2; auto. autodestruct.
      unshelve epose (mk_rs _ _ _ _ (rs_q pv) (rs_w qw ++ [a]) _).
      + apply R.
      + right. exists x.
        eapply (proj_sim_step S) in H0; eauto.
        autodestruct.
        autosplit; eauto.
        simpl.
        destruct R.
        unfold_goal.
        simpl in H.
        rewrite <- H.
        autosplit.
        intros ?.
        apply app_strip_common_prefix in H6.
        autodestruct.
        auto.
        apply prefix_of_app.
        exists x1. rewrite <-app_assoc. auto.
    + exists r. autosplit; simpl.
      left. rewrite <- Eq_prefix. auto.
      rewrite <- H2. auto.
      auto.
Qed.

Lemma refinement_preserves_determinism {A B: Type} (R: Code A B) (M N: LTS B) :
     M is deterministic -> (refinement R M) is deterministic.
Proof.
  intros M_det qw qw1 qw2 a a' Step1 Step2.
  intros; subst a'.
  autosplit.
  apply RefTrans_equivalent in Step1.
  apply RefTrans_equivalent in Step2.
  inversion Step1; inversion Step2; subst.
  * rewrite H4 in H9.
    rewrite H in H8.
    apply rs_equal; auto.
  * exfalso.
    rewrite H4 in H10.
    eapply rs_w_is_not_full. eauto.
  * exfalso.
    rewrite H11 in H5.
    eapply rs_w_is_not_full. eauto.
  * assert (b = b0 /\ rs_q qw1 = rs_q qw2). {
      eapply M_det; eauto.
      apply (proj_code_prefix_free R).
      rewrite H5. rewrite H12.
      constructor.
      apply prefix_of_reflexive.
    }
    autodestruct. subst.
    rewrite H4 in H11.
    apply rs_equal; eauto.
Qed.

(** * Adjunction **)

Require Export Contraction.
(**
 For the forward version, we require that R is defined for
 all action labels that appear in N.
 **)
Lemma refinement_galois_forward {A B: Type} {R: Code A B}
      (N: LTS B) (M: LTS A) :
    Included _ (LTS_uses_action N) (in_dom R) ->
    Simulation (refinement R N) M -> Simulation N (contraction R M).
Proof.
  intros R_total S.
  destruct S as [S S_initial S_step].
  pose (T := fun (p: states N) (q: states (contraction R M)) =>
                  S (nil_state p) q).
  apply (Build_Simulation) with (rel:=T).
  - unfold relates_initial. unfold T.
    unfold relates_initial in S_initial.
    simpl in S_initial.
    simpl. assumption.
  - intros p p' q b T_p_q Step_b.
    assert (is_some (R b)). {
      apply R_total.
      exists p. exists p'. auto.
    }
    destruct (R b) as [R_b|] eqn: EqRb; try contradiction.
    apply (refinement_defined_transition R _ _ _ _ R_b) in Step_b; try auto.
    apply step_closed_sequence with (p:= q) (rel:=S) in Step_b; try auto.
    destruct Step_b as [q' [? ?]].
    exists q'; split; auto.
    simpl. rewrite ->EqRb. assumption.
Qed.

Lemma refinement_galois_backward {A B: Type} {R: Code A B}
      (N: LTS B) (M: LTS A) :
     M is deterministic ->
     Simulation N (contraction R M) -> Simulation (refinement R N) M.
Proof.
  intros M_det S.
  pose (T := fun (pw: states (refinement R N)) (q: states M) =>
                  let (p,w) := (rs_q pw, rs_w pw) in
                  exists q0 : states (contraction R M),
                    S p q0 /\ (M |- q0 == w ==> q)).
  simpl in T.
  apply Build_Simulation with (rel:=T).
  - unfold relates_initial. unfold T.
    exists (initial M). destruct S. simpl in *. split; simpl; auto.
    constructor; auto.
  - intros pw pw' q a T_pw_q Step_a.
    apply refinement_pref_transition_equiv in Step_a.
    destruct Step_a as [b [pw'' [u [EqRb [Step_b [Run_u If_Mid]]]]]].
    destruct T_pw_q as [q0 [S_p_q0 Run_w]].
    eapply (proj_sim_step S) in Step_b; try eassumption.
    destruct Step_b as [q'' [Step_b S_pw''_q'']].
    simpl in Step_b.
    rewrite <-EqRb in Step_b.
    apply path_app_rev in Step_b.
    destruct Step_b as [q_dup [Run_w_dup Run_a_u]].
    apply path_app_rev in Run_a_u.
    assert (q = q_dup). {
      (* strengthen target *)
      eapply (fun H: _ /\ _ => proj2 H).
      eapply (deterministic_sequence M_det); try eauto.
      apply list_rel_lift_id. reflexivity.
    }
    subst q_dup.
    clear Run_w_dup.
    destruct Run_a_u as [q' [Step_a Run_q_u]].
    apply gtrans_singleton in Step_a.
    exists q'; split; auto.
    unfold T; simpl.
    destruct (list_eq_nil_tnd u); subst; simpl_impl.
    * (* the transition completes (R b) *)
      (* thus we have a new witnessing state in T *)
      inversion Run_q_u. subst.
      inversion Run_u. subst.
      exists q''; split; simpl; eauto.
    * (* the transition is still below (R b) *)
      (* thus we have the same witnessing state in T *)
      rewrite_premise If_Mid; auto.
      exists q0.
      rewrite <- (proj1 If_Mid).
      rewrite <- (proj2 If_Mid).
      split; auto.
      eapply path_app; eauto.
      apply gtrans_singleton; auto.
Qed.


==> anc/src/RefinementCodeComposition.v <==
Require Export LTS.
Require Import Lists.List.
Require Export CodeMap.
Require Export ACUtil.
Require Export Refinement.

Import ListNotations.

(** * Isomorphism Definition **)

(** In the following, we show that the refinement operator
  preserves the action code composition. To this end, we consider the
  following isomorphism:
**)
Definition ref_code_iso {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS C)
  (q_u_v: states (refinement R (refinement S M)))
  (p_w: states (refinement (compose_code R S) M))
  :=
  let (q_u, v) := rs_proj q_u_v in
  let (q,u) := rs_proj q_u in
  match kleisli_ext R u with
  | Some Ru => rs_q p_w = q /\ rs_w p_w = Ru ++ v
  | None => False
  end.

Definition ref_code_iso_on_words {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS C) :
  (states (refinement R (refinement S M)))
  -> option (list A)
  := fun q_u_v =>
      let (q_u, v) := rs_proj q_u_v in
      let (q,u) := rs_proj q_u in
      Some (@app A) <*> (R^* u) <*> Some v.

(** * Proofs and helper results **)
(** The proof is separated into two directions and uses
    some auxiliary lemmas. **)


Lemma iso_kleisli_lift_defined {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS C) (a: A)
  (q_u_v: states (refinement R (refinement S M)))
  (q_u_v': states (refinement R (refinement S M)))
  :
  (q_u_v --a--> q_u_v')
  -> is_some (kleisli_ext R (rs_w (rs_q q_u_v)))
  -> is_some (kleisli_ext R (rs_w (rs_q q_u_v'))).
Proof.
  intros.
  inversion H.
  - destruct H1.
    rewrite <-H1.
    assumption.
  - destruct H1 as [b [? [? ?]]].
    inversion H2.
    * destruct H4.
      rewrite <-H5.
      rewrite ->kleisli_ext_app.
      simpl.
      rewrite ->H1.
      rewrite app_nil_r.
      destruct (R^* (rs_w (rs_q q_u_v))); auto.
    * destruct H4 as [c [? [? ?]]].
      rewrite H6. simpl. auto.
Qed.


Lemma option_fapp_is_some {A B: Type} {f: option (A -> B)} {x: option A} :
  is_some (f <*> x) <-> is_some f /\ is_some x.
Proof.
  destruct f; destruct x; split; simpl; auto;
    intros H; destruct H; auto.
Qed.

Lemma exists_some_iff_is_some {A: Type} {x: option A} :
  is_some x <-> exists a: A, x = Some a.
Proof.
  split; intros H; destruct x; simpl in H;
    try destruct H; subst; simpl; auto; try discriminate.
  exists a; auto.
Qed.

Lemma app_nil {A: Type} (l1 l2: list A):
  l1 ++ l2 = [] <-> l1 = [] /\ l2 = [].
 Proof.
   destruct l1; destruct l2; split; intros; auto; try discriminate.
   destruct H. discriminate H0.
   destruct H. discriminate H.
   destruct H. discriminate H.
Qed.

(** The first direction: **)

Theorem refinement_preserves_code_composition_forward_sim {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS C) :
  (forall c: dom S, is_some (R^* (total_code S c))) ->
    step_closed _ _ (ref_code_iso R S M).
Proof.
  intro S_range.
  intros q_u_v q_u_v' q_Ruv a H_iso Step.
    unfold ref_code_iso in H_iso.
    simpl in H_iso.
    destruct ((R^*) (rs_w (rs_q q_u_v))) as [Ru|] eqn: EqRu; try contradiction.
    assert (is_some (R^* (rs_w (rs_q q_u_v')))) as Have_Ru'. {
      eapply iso_kleisli_lift_defined.
      apply Step.
      rewrite EqRu.
      simpl. auto.
    }
    assert (is_some (ref_code_iso_on_words R S M q_u_v')) as TargetWord. {
      unfold ref_code_iso_on_words.
      simpl.
      apply option_fapp_is_some.
      split; simpl; auto.
      apply option_fapp_is_some.
      split; simpl; auto.
    }
    apply exists_some_iff_is_some in TargetWord.
    destruct TargetWord as [w H_w].
    unfold transition.
    unfold ref_code_iso.
    simpl.
    apply refinement_pref_transition_equiv in Step.
    destruct Step as [b [q'' [w_a [HRb [Step_b [Run_w_a Hw_a]]]]]].
    apply refinement_pref_transition_equiv in Step_b.
    destruct Step_b as [c [q''' [w_b [HRc [Step_c [Run_w_b Hw_b]]]]]].
    assert (is_some (R^* w_b)) as is_some_Rw_b. {
      unshelve eassert (is_some (R^* (total_code S (exist _ c _ )))).
      simpl.
      rewrite <-HRc. simpl. auto.
      apply S_range.
      unfold total_code in H.
      simpl in H.
      rewrite <-HRc in H.
      rewrite kleisli_ext_app in H.
      apply option_fapp_is_some in H.
      apply proj2 in H.
      rewrite kleisli_ext_app in H.
      apply option_fapp_is_some in H.
      apply proj2 in H.
      assumption.
    }
    apply exists_some_iff_is_some in is_some_Rw_b.
    destruct is_some_Rw_b as [Rw_b EqRw_b].
    assert (compose_code R S c = Some ((Ru ++ rs_w q_u_v) ++ [a] ++ (w_a ++ Rw_b))) as Eq_RSc. {
      rewrite <-compose_code_comm_proj.
      unfold compose_codemap.
      rewrite <-HRc.
      rewrite kleisli_ext_app.
      rewrite EqRu.
      rewrite kleisli_ext_app.
      simpl.
      rewrite <-HRb.
      rewrite app_nil_r.
      rewrite EqRw_b.
      unfold option_fapp.
      repeat (progress rewrite <-app_assoc).
      reflexivity.
    }
    copy_hyp Step_c ExTargetState.
    rewrite <-(proj1 H_iso) in ExTargetState.
    rewrite <-(proj2 H_iso) in Eq_RSc.
    unshelve apply (@refinement_forward_closure A C (compose_code R S) M q_Ruv a c q''' (w_a ++ Rw_b) Eq_RSc) in ExTargetState.
    destruct ExTargetState as [q_Ruv' [Step_a' [TailCase1 TailCase2]]].

    exists q_Ruv'.
    split.
    * destruct (w_a ++ Rw_b); simpl_impl.
      + rewrite app_nil_r in *.
        right.
        exists c.
        split; [|split]; auto.
        rewrite ->(proj1 H_iso).
        rewrite ->TailCase2.
        simpl.
        apply Step_c.
        rewrite ->TailCase2.
        simpl.
        reflexivity.
      + left.
        destruct TailCase1.
        split; auto.
    * apply exists_some_iff_is_some in Have_Ru'.
      destruct Have_Ru' as [Ru' EqRu'].
      destruct (list_empty_or_not w_b) as [|E_w_b];
        [subst; inversion EqRw_b
        | assert (isNonEmpty Rw_b) as E_Rw_b; [eapply kleisli_ext_preserves_nonempty; eauto; fail|]
        ];
        destruct (list_empty_or_not w_a) as [|E_w_a];
        subst; simpl in *; simpl_impl;
        try rewrite app_nil_r in *.
      (* rewrite ->EqRu'. *)
      (* apply klesli_ext_preserves_nonempty *)
      (* first case: *)
      + inversion Run_w_b.
        inversion Run_w_a.
        subst.
        simpl in *. subst.
        inversion EqRu'. subst.
        simpl_impl. subst.
        simpl.
        auto.
      + apply nonempty_iff_not_nil in E_w_a.
        rewrite_premise TailCase1; [|apply E_w_a].
        rewrite_premise Hw_a; [|apply E_w_a].
        rewrite <-(proj1 Hw_a).
        rewrite ->EqRu.
        split.
        ++ rewrite ->(proj1 TailCase1).
          rewrite (proj1 H_iso).
           f_equal.
        ++ rewrite ->(proj2 TailCase1).
          rewrite <-(proj2 Hw_a).
          rewrite ->(proj2 H_iso).
          rewrite <-app_assoc.
          reflexivity.
      + apply nonempty_iff_not_nil in E_w_b.
        rewrite_premise Hw_b; [|apply E_w_b].
        apply nonempty_iff_not_nil in E_Rw_b.
        rewrite_premise TailCase1; [|apply E_Rw_b].
        inversion Run_w_a.
        subst.
        simpl.
        rewrite <-(proj2 Hw_b).
        rewrite kleisli_ext_app.
        rewrite ->EqRu.
        simpl.
        rewrite <-HRb.
        unfold option_fapp.
        split.
        ++ rewrite (proj1 TailCase1).
           rewrite <-(proj1 Hw_b).
           apply (proj1 H_iso).
        ++ rewrite app_nil_r.
           rewrite app_nil_r.
           rewrite (proj2 TailCase1).
           rewrite (proj2 H_iso).
           rewrite <-app_assoc.
           reflexivity.
      + apply nonempty_iff_not_nil in E_w_a.
        apply nonempty_iff_not_nil in E_w_b.
        apply nonempty_iff_not_nil in E_Rw_b.
        rewrite_premise Hw_a; [|apply E_w_a].
        rewrite_premise Hw_b; [|apply E_w_b].
        assert (w_a ++ Rw_b <> []). {
          intro Contr.
          apply app_nil in Contr.
          destruct Contr.
          auto.
        }
        rewrite_premise TailCase1; [|assumption; fail].
        rewrite <-(proj1 Hw_a).
        rewrite ->EqRu.
        rewrite ->(proj1 TailCase1).
        rewrite ->(proj2 TailCase1).
        rewrite ->(proj1 H_iso).
        rewrite ->(proj2 H_iso).
        rewrite <-(proj2 Hw_a).
        rewrite <-app_assoc.
        split;auto.
Qed.

Lemma kleisli_ext_cons_reflection {A B: Type} (R: Code A B)
  (b: B) (bs: list B) (a: A) (suffix_a: list A):
  R^* (b :: bs) = Some (a :: suffix_a)
  -> exists rest: list A, R b = Some (a :: rest)
      /\ Some (@app A rest) <*> (R^* bs) = Some suffix_a.
Proof.
  simpl.
  destruct (R b) as [R_b|] eqn: EqRb; try discriminate.
  destruct (R^* bs) as [R_bs|] eqn: EqRbs; try discriminate.
  simpl.
  intro.
  destruct R_b as [|a' rest].
  * exfalso.
    destruct R.
    simpl in *.
    apply c in EqRb. assumption.
  * exists rest.
    simpl in H.
    inversion H.
    subst.
    split; simpl; auto.
Qed.

Lemma kleisli_ext_letter_find {A B: Type} (R: Code A B)
  (b: B) (bs: list B) (prefix: list A) (a: A) (suffix: list A):
  R^* (b :: bs) = Some (prefix ++ a :: suffix)
  -> (exists rest: list A, R b = Some (prefix ++ a :: rest)
      /\ Some (@app A rest) <*> (R^* bs) = Some suffix)
   \/ (exists prefix': list A,
       Some (@app A) <*> R b <*> Some prefix' = Some prefix
      /\ (R^* bs) = Some (prefix' ++ a :: suffix)).
Proof.
  intro H.
  simpl in H.
  destruct (R b) as [R_b|] eqn: EqRb; try discriminate.
  destruct (R^* bs) as [R_bs|] eqn: EqRbs; try discriminate.
  simpl in H.
  inversion H.
  apply app_eq_app_disjoint in H1.
  destruct H1 as [mid Comp].
  destruct Comp; [left|right].
  - (* R_b contains the a (because 'mid' is nonempty)*)
    destruct H0.
    destruct mid as [|a' rest]; simpl_impl.
    destruct H1.
    simpl in H2.
    inversion H2.
    replace a' with a in *.
    exists rest.
    split.
    * f_equal. auto.
    * unfold option_fapp. auto.
  - exists mid.
    destruct H0.
    split.
    * unfold option_fapp. f_equal. auto.
    * f_equal. auto.
Qed.


Theorem kleisli_ext_app_reflection {A B: Type} (R: Code A B)
  (bs: list B) (prefix_a: list A) (a: A) (suffix_a: list A):
  R^* bs = Some (prefix_a ++ [a] ++ suffix_a)
  -> exists prefix_b: list B, exists b: B, exists suffix_b: list B,
    exists mid1: list A, exists mid2: list A,
      bs = prefix_b ++ [b] ++ suffix_b
      /\ Some (@app A) <*> (R^* prefix_b) <*> Some mid1 = Some prefix_a
      /\ R b = Some (mid1 ++ [a] ++ mid2)
      /\ Some (@app A) <*> Some mid2 <*> (R^* suffix_b) = Some suffix_a.
Proof.
  revert prefix_a.
  revert a.
  revert suffix_a.
  induction bs as [|b bs]; intros.
  - exfalso.
    simpl in H.
    inversion H.
    eapply app_cons_not_nil.
    eassumption.
  - apply kleisli_ext_letter_find in H.
    destruct H.
    * destruct H as [rest [? ?]].
      exists []. exists b. exists bs.
      exists prefix_a. exists rest.
      repeat (progress split); simpl; auto.
    * destruct H as [prefix' [? ?]].
      simpl in IHbs.
      apply IHbs in H0.
      clear IHbs.
      destruct H0 as [prefix_b [b' [suffix_b [mid1 [mid2 P]]]]].
      exists (b::prefix_b). exists b'. exists suffix_b.
      exists mid1. exists mid2.
      destruct P.
      destruct H1.
      destruct H2.
      repeat (progress split).
      + simpl. f_equal. assumption.
      + simpl.
        unfold option_fapp.
        destruct (R b) as [R_b|]; [|discriminate].
        destruct (R^* prefix_b) as [R_prefix_b|]; [|discriminate].
        simpl.
        f_equal.
        unfold option_fapp in *.
        inversion H1.
        rewrite <-app_assoc.
        rewrite ->H5.
        inversion H.
        auto.
      + simpl. auto.
      + assumption.
Qed.


Lemma rs_w_does_not_start_with_codeword {A B: Type} (R: Code A B)
  {M: LTS B} (y: RefinedStates (R:=R) (M:=M)) :
  does_not_start_with_codeword (R:=R) (rs_w y).
Proof.
  intros.
  intros b Contr.
  destruct R as [R R_not_empty R_prefix_free].
  simpl in *.
  destruct (R b) as [R_b|] eqn: EqRb; inversion_clear Contr.
  subst.
  destruct (rs_prop y) as [P|P].
  +++ rewrite P in H. inversion H. subst.
      eapply R_not_empty. eassumption.
  +++ destruct P as [b' [_ P]].
      unfold below_code in P.
      destruct (R b') as [R_b'|] eqn: EqRb'; try contradiction.
      destruct P.
      assert (b = b'). {
        apply R_prefix_free.
        rewrite -> EqRb.
        rewrite -> EqRb'.
        constructor.
        eapply prefix_of_transitive; eassumption.
      }
      assert (R_b = R_b'). {
        subst.
        rewrite EqRb in EqRb'.
        inversion EqRb'. auto.
      }
      subst.
      apply H0.
      apply prefix_of_antisymmetric; assumption.
Qed.

(** The second direction: **)
Theorem refinement_preserves_code_composition_backward_sim {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS C) :
    step_closed _ _ (converse (ref_code_iso R S M)).
Proof.
  intros q_Ruv q_Ruv' q_u_v a Iso Step_a.
  unfold converse in Iso.
  unfold ref_code_iso in Iso.
  simpl in Iso.
  destruct ((R^*) (rs_w (rs_q q_u_v))) as [Ru|] eqn: EqRu; try contradiction.
  apply refinement_pref_transition_equiv in Step_a.
  destruct Step_a as [c [q'' [w [EqRSc [Step_c [Run_w Prop_w]]]]]].
  assert (compose_code R S c = compose_codemap R S c). {
    (* why can't I rewrite directly in EqRSc? *)
    rewrite <-compose_code_comm_proj.
    reflexivity.
  }
  rewrite H in EqRSc; clear H.
  unfold compose_codemap in EqRSc.
  destruct (S c) as [S_c|] eqn: Eq_S_c; try discriminate.
  rewrite (proj2 Iso) in EqRSc.
  rewrite <-app_assoc in EqRSc.
  assert (prefix_of (rs_w (rs_q q_u_v)) S_c). {
    apply code_kleisli_ext_prefix_reflection with (R:=R).
    * destruct R. assumption.
    * destruct R. assumption.
    * rewrite EqRu.
      rewrite <-EqRSc.
      constructor.
      apply prefix_of_app.
      eexists. eauto.
  }
  apply prefix_of_app in H.
  destruct H as [rest_b ?].
  rewrite <-H in EqRSc.
  rewrite kleisli_ext_app in EqRSc.
  rewrite EqRu in EqRSc.
  destruct (R^* rest_b) as [R_rest_b|] eqn: Eq_R_rest_b; try discriminate.
  unfold option_fapp in EqRSc.
  inversion EqRSc; clear EqRSc.
  apply app_strip_common_prefix in H1.
  destruct rest_b as [|b rest_b']. {
    simpl in Eq_R_rest_b.
    inversion Eq_R_rest_b.
    subst.
    exfalso.
    eapply app_cons_not_nil.
    eassumption.
  }
  subst S_c.
  rewrite (proj1 Iso) in Step_c.
  eapply (refinement_forward_closure S) in Step_c as Step_b; try (simpl; eassumption).
  destruct Step_b as [q_u' [Step_b [If_b_mid If_b_end]]].
  simpl in Eq_R_rest_b.
  destruct (R b) as [R_b|] eqn: EqRb; try discriminate.
  destruct (R^* rest_b') as [R_rest_b'|] eqn: EqR_rest_b'; try discriminate.
  simpl in Eq_R_rest_b.
  inv_clear Eq_R_rest_b.
  subst R_rest_b.
  assert (exists l, R_b = rs_w q_u_v ++ [a] ++ l /\ w = l ++ R_rest_b'). {
    replace (rs_w q_u_v ++ a :: w)
              with ((rs_w q_u_v ++ [a]) ++ w) in H0;
      [|rewrite <-app_assoc; simpl; auto; fail].
    symmetry in H0.
    apply app_eq_app_disjoint in H0.
    destruct H0 as [l].
    destruct H; destruct H; simpl in H.
    ** (* contradiction, because H0 entails that
          rs_w q_u_v has R_b as a prefix.  *)
       exfalso. destruct H0.
       destruct (list_extract_last l); try contradiction.
       destruct H2.
       destruct H2.
       subst.
       rewrite ->app_assoc in H0.
       apply app_inj_tail in H0.
       apply proj1 in H0.
       clear H.
       assert (prefix_of R_b (rs_w q_u_v)). {
         apply prefix_of_app.
         eexists. eauto.
       }
       destruct (rs_prop q_u_v).
       ++ rewrite H1 in H. inversion H.
          destruct R as [R R_ne ?].
          apply R_ne with (b:=b).
          rewrite H2.
          simpl in EqRb.
          auto.
       ++ destruct H1. destruct H1.
          unfold below_code in H2.
          destruct (R x1) eqn: EqRx1; try contradiction.
          assert (b = x1). {
            destruct R as [R' R_ne R_pref].
            apply R_pref.
            simpl in EqRb.
            rewrite EqRb.
            simpl in EqRx1.
            rewrite EqRx1.
            constructor.
            eapply prefix_of_transitive.
            eassumption.
            destruct H2. auto.
          }
          subst x1.
          rewrite EqRb in EqRx1.
          inversion EqRx1.
          subst l.
          assert (rs_w q_u_v = R_b). {
            destruct H2.
            apply prefix_of_antisymmetric; try assumption.
          }
          destruct H2.
          contradiction.
    ** exists l. rewrite app_assoc. split; auto.
  }
  destruct H as [rest_a [? ?]].
  subst R_b.
  eapply (refinement_forward_closure R) in Step_b as Step_a; try eassumption.
  destruct Step_a as [q_u_v' [Step_a [If_a_mid If_a_end]]].

  exists q_u_v'. split; try assumption.
  unfold converse.
  unfold ref_code_iso.
  simpl.
  destruct (list_eq_nil_tnd rest_a);
    [subst; simpl_impl; rewrite If_a_end; simpl
    |rewrite_premise If_a_mid; [|assumption];
     rewrite (proj1 If_a_mid);
     rewrite (proj2 If_a_mid)
    ];
  (destruct (list_eq_nil_tnd rest_b');
    [subst; simpl_impl; try rewrite If_b_end; simpl
    |rewrite_premise If_b_mid; [|assumption]]).
  - simpl in EqR_rest_b'.
    inversion EqR_rest_b'.
    subst.
    simpl in Run_w.
    inversion Run_w.
    simpl.
    auto.
  - rewrite (proj2 If_b_mid).
    rewrite kleisli_ext_app.
    rewrite EqRu.
    simpl.
    rewrite EqRb.
    repeat rewrite app_nil_r.
    unfold option_fapp.
    simpl in Prop_w.
    rewrite_premise Prop_w; revgoals. {
      eapply kleisli_ext_preserves_neq_nil; eauto.
    }
    rewrite <-(proj1 Prop_w).
    rewrite <-(proj2 Prop_w).
    rewrite (proj2 Iso).
    rewrite (proj1 If_b_mid).
    repeat rewrite <-app_assoc.
    repeat rewrite app_nil_r.
    split; auto.
    apply (proj1 Iso).
  - rewrite EqRu.
    rewrite_premise Prop_w; revgoals. {
      destruct rest_a; try contradiction.
      simpl. discriminate.
    }
    rewrite <-(proj1 Prop_w).
    rewrite <-(proj2 Prop_w).
    rewrite ->(proj1 Iso).
    rewrite ->(proj2 Iso).
    rewrite <-app_assoc.
    split; auto.
  - clear If_a_end.
    clear If_b_end.
    rewrite EqRu.
    assert (w <> []). {
      destruct rest_a.
      contradiction.
      simpl in H1.
      subst. discriminate.
    }
    rewrite_premise Prop_w; [|assumption].
    rewrite <-(proj1 Prop_w).
    rewrite <-(proj2 Prop_w).
    rewrite <-(proj1 Iso).
    rewrite ->(proj2 Iso).
    rewrite <-app_assoc.
    split; auto.
Qed.

(** * Main Theorem **)
(** Bringing it all together:**)
Theorem refinement_preserves_code_composition {A B C: Type}
  (R: Code A B) (S: Code B C) (M: LTS C) :
  (forall c: dom S, is_some (R^* (total_code S c))) ->
  refinement R (refinement S M)
          ≅
  refinement (compose_code R S) M.
Proof.
  intro S_range.
  apply Build_Isomorphism with (rel:=ref_code_iso R S M).
  - cbv. auto.
  - apply (refinement_preserves_code_composition_forward_sim R S M S_range).
  - clear S_range. (* not yet needed for this direction *)
    apply (refinement_preserves_code_composition_backward_sim R S M).
  - intros x y1 y2 Eq1 Eq2.
    unfold ref_code_iso in *.
    simpl in *.
    destruct (R^* (rs_w (rs_q x))); try contradiction.
    destruct Eq1.
    destruct Eq2.
    destruct y1. destruct y2.
    simpl in *. subst.
    apply rs_equal; simpl; auto.
  - intros x y1 y2 Eq1 Eq2.
    unfold converse in *.
    unfold ref_code_iso in *.
    simpl in *.
    destruct (R^* (rs_w (rs_q y1))) eqn: EqY1; try contradiction.
    destruct (R^* (rs_w (rs_q y2))) eqn: EqY2; try contradiction.
    destruct Eq1.
    destruct Eq2.
    assert (rs_q y1 = rs_q y2). {
      apply rs_equal.
      rewrite <-H. rewrite <-H1.
      reflexivity.
      eapply kleisli_ext_injective_with_suffix with (R:=R).
      + apply (rs_w_does_not_start_with_codeword R y1).
      + apply (rs_w_does_not_start_with_codeword R y2).
      + eassumption.
      + eassumption.
      + rewrite H0 in H2.
        assumption.
    }
    apply rs_equal.
    * assumption.
    * rewrite H3 in EqY1.
      rewrite EqY2 in EqY1.
      inversion EqY1.
      subst.
      rewrite H0 in H2.
      eapply app_strip_common_prefix.
      eassumption.
Qed.


==> anc/src/TreeShapedCode.v <==
Require Export LTS.
Require Import Lists.List.
Require Export CodeMap.
Require Export ACUtil.
Require Import Coq.Logic.FinFun.
Require Import Coq.Logic.Decidable.
Require Export Coq.Logic.ProofIrrelevance.

Import ListNotations.

(** * Preliminary Definitions **)
(** The following type expresses a run by explicitly mentioning the used
    intermediate states and actions. Since we want to distinguish
    different runs between the same states, [Run] is a [Type] and
    not just [Prop] (With [Prop], all runs would collapse by proof irrelevance).
 **)
Inductive Run {A: Type} {M: LTS A} : states M -> states M -> Type :=
  | RunNil : forall q q': states M, (q = q') -> Run q q'
  | RunSnoc : forall (q q' q'': states M) (a: A),
      Run q q' -> (M |- q' --a--> q'') -> Run q q''.

Definition RunNil' {A: Type} {M: LTS A} (q: states M):
  Run q q.
Proof.
  constructor. auto.
Defined.

(** We can project away all the states and then yield a list of action labels: **)
Definition proj_run_actions {A: Type} {M: LTS A} {q q': states M}
  (r: Run q q'): list A.
Proof.
  induction r.
  - exact [].
  - exact (IHr ++ [a]).
Defined.

Lemma proj_run_actions_correct {A: Type} {M: LTS A} (q q': states M) (r: Run q q'):
  (M |- q == (proj_run_actions r) ==> q').
Proof.
  induction r; simpl.
  - subst.
    constructor.
  - eapply path_app; eauto. apply gtrans_singleton. auto.
Qed.

Proposition exists_run {A: Type} {M: LTS A}
  (q q': states M) (w: list A):
  (M |- q == w ==> q')
    -> exists r: Run q q', proj_run_actions r = w.
Proof.
  revert q q'.
  induction w as [|a ?] using rev_ind; intros q q' Hyp.
  - inversion Hyp. subst q0. subst q'.
    exists (RunNil' q).
    simpl. auto.
  - apply path_app_rev in Hyp.
    destruct Hyp as [p [R_w R_x]].
    apply gtrans_singleton in R_x.
    apply IHw in R_w.
    destruct R_w as [r Eq_r].
    unshelve eexists (RunSnoc q p q' a _ _); try eassumption.
    simpl.
    rewrite Eq_r.
    reflexivity.
Qed.

(** An LTS is tree shaped if each state is reached from the initial
    state by a unique run. We split this into being [Reachable], which
    is a [Type], and the uniqueness, which is a [Prop]. We need the
    reachability to be a type, because otherwise, we can't extract
    the witness in [RunTree] later. **)
Definition Reachable {A: Type} (M: LTS A) : Type :=
  forall (q: states M), Run (initial M) q.

Definition UniquelyReachable {A: Type} (M: LTS A) : Prop :=
  forall (q: states M) (r1 r2: Run (initial M) q), r1 = r2.

(** A leaf in a (usually tree shaped) LTS is a state that can't do
    any transition. **)
Definition Leaf {A: Type} {M: LTS A} (q: states M) : Prop :=
  ~ exists a: A, exists q': states M, (q -- a --> q').

Example InfiniteChainLTS_has_no_leaves {A: Type} (a: A):
  forall q: states (InfiniteChainLTS a), ~ (Leaf q).
Proof.
  intros q isLeaf.
  apply isLeaf.
  exists a. exists (S q).
  simpl. split; auto.
Qed.

Definition NonRootLeaves {A: Type} (M: LTS A) : Type :=
  { q: states M | Leaf q /\ q <> initial M }.

Definition proj_nonrootleaves {A: Type} {M: LTS A} :
  NonRootLeaves M -> states M.
Proof.
  intros x.
  destruct x.
  assumption.
Defined.

Coercion proj_nonrootleaves : NonRootLeaves >-> states.

(** An LTS is grounded if every state has a path to a leaf:
 **)
Definition Grounded {A: Type} (M: LTS A) : Prop :=
  forall (q: states M), exists q': states M, Leaf q' /\ inhabited (Run q q').

(**
    Here, it is important that we allow arbitrary [Leaf] instead of
    restricting to [NonRootLeaves], because otherwise, the LTS
    with only one state would not be grounded:
 **)
Example SingletonLTS_is_grounded {A: Type} :
  Grounded (A:=A) SingletonLTS.
Proof.
  intros q.
  simpl in *.
  exists q; split; simpl.
  - intro.
    autodestruct.
  - constructor. constructor; auto.
Qed.


(** The infinite chain example however is not grounded: **)
Example InfiniteChainLTS_is_not_grounded {A: Type} (a: A):
  ~ Grounded (InfiniteChainLTS a).
Proof.
  intro Contr.
  destruct (Contr 0).
  autodestruct.
  eapply InfiniteChainLTS_has_no_leaves.
  eauto.
Qed.

Lemma hd_rel_left_unique_on_trees  {A: Type} (M N: LTS A) :
  N is deterministic ->
  UniquelyReachable M ->
  left_unique (history_dependent_subrel
                 (fun (q: states M) (p: states N) => True)).
Proof.
  intros N_det Uniq_M x y1 y2 Hxy1 Hxy2.
  unfold history_dependent_subrel in *.
  destruct Hxy1 as [w [Hxw [Hy1w _]]].
  destruct Hxy2 as [w' [Hxw' [Hy2w _]]].
  assert (w = w'). {
    apply exists_run in Hxw.
    apply exists_run in Hxw'.
    destruct Hxw as [r1].
    destruct Hxw' as [r2].
    assert (r1 = r2). {
      apply Uniq_M.
    }
    subst r2.
    rewrite H in H0.
    auto.
  }
  subst w'.
  eapply deterministic_sequence; eauto.
  apply list_rel_lift_id. reflexivity.
Qed.

Theorem tree_isomorphism_if_same_traces {A: Type} (M N: LTS A) :
  M is deterministic ->
  N is deterministic ->
  UniquelyReachable M ->
  UniquelyReachable N ->
  Same_set _ (traces M) (traces N) ->
  M ≅ N.
Proof.
  intros M_det N_det Uniq_M Uniq_N TraceEquiv.
  pose (S := fun (q: states M) (p: states N) => True).
  apply Build_PathIsomorphism with (rel := S);
    unfold S; clear S.
  - unfold_goal. auto.
  - destruct TraceEquiv.
    apply trace_inclusion_yields_step_closed; auto.
  - destruct TraceEquiv.
    apply trace_inclusion_yields_step_closed; auto.
  - apply hd_rel_left_unique_on_trees; auto.
  - unfold right_unique. unfold converse.
    pose (T := fun (q: states N) (p: states M) => True).
    assert (left_unique (history_dependent_subrel T)) as Flipped. {
      apply hd_rel_left_unique_on_trees; auto.
    }
    unfold left_unique in *.
    intros. eapply Flipped.
    all: unfold history_dependent_subrel in *.
    all: autodestruct.
    eexists; eauto.
    eexists; eauto.
Qed.

(** * Definition of Tree-Shaped Action Code **)
(** to make the use of the projections easier, we have A and B
as implicit parameters: **)
Record TreeShapedCode' {A B: Type} := {
    tsc_lts :> LTS' (Alphabet:=A);
    tsc_det : (tsc_lts is deterministic) ;
    (** The fact that we are tree-shaped is split into
     being reachable (a [Type]) and having unique
     runs (a [Prop]): **)
    tsc_run : Reachable tsc_lts;
    tsc_uniq_run : UniquelyReachable tsc_lts;
    tsc_label : NonRootLeaves tsc_lts -> B;
    tsc_injective_label : Injective tsc_label;
  }.

(** We now make A and B explicit for nicer statements: **)
Definition TreeShapedCode (A B: Type) :=
  TreeShapedCode' (A:=A) (B:=B).

Definition TreeRepresentsMap {A B: Type}
   (M: TreeShapedCode A B) (f: B -> option (list A)) : Prop
   := forall (b: B) (w: list A),
       f b = Some w
            <->
       (exists q: NonRootLeaves M, (M |- initial M == w ==> q)
                             /\ tsc_label M q = b).
(** * From Tree-Shaped Codes to Map-Based Codes **)

(** ** Uniqueness **)
(** We can directly start with proving uniqueness:
    For a fixed tree-shaped code M, there is at most
    one [CodeMap] satisfying [TreeRepresentsMap]:
    **)
Lemma TreeDefinesMapUniquely
  {A B: Type} (M: TreeShapedCode A B)
  (f g : CodeMap A B):
      TreeRepresentsMap M f ->
      TreeRepresentsMap M g ->
      (forall b: B, f b = g b).
Proof.
  intros H_f H_g b.
  destruct (f b) eqn: Eq_f_b.
  - apply H_f in Eq_f_b.
    apply H_g in Eq_f_b.
    auto.
  - destruct (g b) eqn: Eq_g_b.
    * apply H_g in Eq_g_b.
      apply H_f in Eq_g_b.
      rewrite Eq_g_b in Eq_f_b.
      discriminate.
    * trivial.
Qed.

(** ** Existence **)
(** So the rest of this section is concerned with proving existence. **)

(** In the direction from tree-shaped to partial map, we require that
    for each b in B, we have a decision procedure telling us
    whether the is a leaf labelled b. **)
(** The [DecisionProc] type corresponds to [decidable], but is a type
 and so has extractable witnesses: **)
Definition DecisionProc (P: Type) := sumor P (P -> False).
Definition TreeShapeTND {A B: Type} (M: TreeShapedCode A B) :=
  forall b: B, DecisionProc ({ l: NonRootLeaves M | tsc_label M l = b}).
Definition RunTree {A B: Type} (M: TreeShapedCode A B) :
  TreeShapeTND M -> (B -> option (list A)).
Proof.
  intros tnd b.
  destruct (tnd b).
  - apply Some.
    destruct s as [l ?].
    exact (proj_run_actions (tsc_run M l)).
  - exact None.
Defined.

Proposition RunTree_is_ne_word {A B: Type} (M: TreeShapedCode A B)
  (tnd: TreeShapeTND M):
  code_ne_word (RunTree M tnd).
Proof.
  intros b Contr.
  unfold RunTree in Contr.
  destruct (tnd b); try discriminate.
  destruct s as [l ?].
  injection Contr as Contr.
  assert (initial M == [] ==> l) as Run. {
    rewrite <- Contr.
    apply proj_run_actions_correct.
  }
  inversion Run; subst.
  destruct l. simpl in H0. subst x. autodestruct.
Qed.

Lemma TreeToMap {A B: Type} (M: TreeShapedCode A B)
  (tnd: TreeShapeTND M) :
  TreeRepresentsMap M (RunTree M tnd).
Proof.
  intros b w.
  split.
  - intro EqRunTree.
    unfold RunTree in EqRunTree.
    destruct (tnd b).
    * destruct s as [l Eq_l].
      exists l.
      autodestruct.
      subst w.
      split; auto.
      eapply proj_run_actions_correct.
    * discriminate.
  - intro Ex_q.
    destruct Ex_q as [q [Run_w l_q_is_b]].
    unfold RunTree.
    destruct (tnd b).
    * destruct s as [l Eq_l].
      f_equal.
      simpl.
      assert (q = l). {
        apply (tsc_injective_label M).
        subst b. auto.
      }
      subst q.
      apply exists_run in Run_w.
      destruct Run_w as [r Eq_r].
      assert (r = tsc_run M l). {
        apply tsc_uniq_run.
      }
      subst r.
      assumption.
    * exfalso.
      apply f.
      econstructor.
      eassumption.
Qed.

Lemma sig_proof_irrelevance {X:Type} {P:X -> Prop}
  (x1 x2: {x: X|P x}):
  proj1_sig x1 = proj1_sig x2 -> x1 = x2.
Proof.
  destruct x1. destruct x2.
  simpl. intro Hyp.
  subst x0.
  f_equal.
  apply proof_irrelevance.
Qed.

Proposition RunTree_is_prefix_free {A B: Type} (M: TreeShapedCode A B)
  (tnd: TreeShapeTND M):
  prefix_free (RunTree M tnd).
Proof.
  pose (R:= RunTree M tnd).
  replace (RunTree M tnd) with R; auto.
  intros b1 b2 Pref.
  inversion Pref.
  apply prefix_of_app in H1.
  destruct H1 as [u ?].
  symmetry in H.
  eapply TreeToMap in H.
  destruct H as [l1 [Run_l1 Label1]].
  symmetry in H0.
  eapply TreeToMap in H0.
  destruct H0 as [l2 [Run_l2 Label2]].
  subst y.
  apply path_app_rev in Run_l2.
  destruct Run_l2 as [l1' [Run_l1' Run_l2]].
  assert (x = x /\ l1' = l1). {
    eapply deterministic_sequence; eauto.
    apply (tsc_det M).
    apply list_rel_lift_id.
    reflexivity.
  }
  apply proj2 in H.
  subst l1'.
  destruct u.
  - (* if the path l1 ==> l2 is empty: *)
    inversion Run_l2.
    subst.
    assert (l1 = l2). {
      (* unfold NonRootLeaves in *. *)
      eapply sig_proof_irrelevance.
      apply H0.
    }
    clear H0.
    subst l2.
    reflexivity.
  - (* if l1 ==> l2 is nonempty: *)
    inversion Run_l2. subst.
    destruct l1 as [l1 [isLeaf ?]].
    exfalso.
    apply isLeaf.
    exists a. exists q_a. auto.
Qed.

(** Bringing all the previous results together: **)

(** For each tree-shaped code, we have a map-based code.
    Note that we have proven uniqueness already in
    [TreeDefinesMapUniquely] above.
**)
Theorem EveryTreeShapedCodeInducesSomeMapBasedCode
  {A B: Type} (M: TreeShapedCode A B) :
  TreeShapeTND M ->
  (exists f: Code A B, TreeRepresentsMap M f).
Proof.
  intro tnd.
  unshelve eexists (Build_Code _ _ (RunTree M tnd) _ _).
  - apply RunTree_is_ne_word.
  - apply RunTree_is_prefix_free.
  - apply TreeToMap.
Qed.



(** * From Map-Based Codes to Tree-Shaped Codes **)


(** ** Uniqueness **)
Lemma MapDefinesTreeUniquely
  {A B: Type} (f : CodeMap A B)
  (M N: TreeShapedCode A B) :
      Grounded M ->
      Grounded N ->
      TreeRepresentsMap M f ->
      TreeRepresentsMap N f ->
      M ≅ N.
Proof.
  intros G_M G_N M_f N_f.
  eapply tree_isomorphism_if_same_traces;
    try (destruct M; destruct N; eauto; fail).
  (** Now, it remains to show that M and N have
   the same traces: **)
  symmetric_cases.
  intros w Run_w.
  destruct Run_w as [q ?].
  destruct (G_M q) as [l [isLeaf [r]]].
  pose (v := proj_run_actions r).
  assert (M |- initial M == w ++ v ==> l) as Run_to_l. {
    eapply path_app; eauto.
    apply proj_run_actions_correct.
  }
  (** let's distinguish if w++v is empty  **)
  destruct (list_eq_nil_tnd (w ++ v)). {
    (** The case of an empty path is trivial
     because every LTS has the empty trace: **)
    apply app_eq_nil in H0.
    destruct H0.
    subst w.
    exists (initial N).
    constructor.
  }
  (** since w++v is non-empty, l can't be the root: **)
  assert_in_subtype l (NonRootLeaves M). {
    split; auto.
    intro Contr.
    apply H0.
    subst l.
    apply exists_run in Run_to_l.
    destruct Run_to_l as [r1 Eq_r1].
    assert (r1 = (RunNil (initial M) (initial M) eq_refl)). {
      apply tsc_uniq_run.
    }
    subst r1.
    rewrite <- Eq_r1.
    reflexivity.
  }
  pose (b:= tsc_label M l).
  assert (f b = Some (w ++ v)) as Eq. {
    apply M_f.
    exists l. split; auto.
  }
  apply N_f in Eq.
  destruct Eq as [p [R_q L_q]].
  apply path_app_rev in R_q.
  destruct R_q as [p' [? ?]].
  exists p'. auto.
Qed.

(** In above uniqueness result, we need that both M and N
    are grounded. To see this, we consider two examples of
    tree-shaped codes. The first example is a code on [SingletonLTS]:
 **)
Example SingletonLTS_has_no_leaves {A: Type}:
  NonRootLeaves (@SingletonLTS A) -> False.
Proof.
  intro r.
  destruct r as [l [? ?]].
  destruct l.
  contradiction.
Qed.

Example SingletonLTS_tree {A B: Type}: TreeShapedCode A B.
Proof.
  constructor 1 with
    (tsc_lts := SingletonLTS)
    (tsc_label := fun r => False_rect B (SingletonLTS_has_no_leaves r)).
  - intro. intros. inversion H.
  - intro. destruct q. constructor; auto.
  - intro. intros r1 r2.
    destruct r1. destruct r2.
    f_equal. apply proof_irrelevance.
    inversion t.
    inversion t.
  - intros x1 x2 ?.
    inner_contradiction.
Defined.

(** The other example code is on the [InfiniteChainLTS]: **)

Example InfiniteChainLTS_tree {A B: Type} (a: A): TreeShapedCode A B.
Proof.
  assert (NonRootLeaves (InfiniteChainLTS a) -> False) as No_NRL. {
    intro r.
    destruct r as [? []].
    eapply InfiniteChainLTS_has_no_leaves.
    eassumption.
  }
  constructor 1 with
    (tsc_lts := InfiniteChainLTS a)
    (tsc_label := fun r => False_rect B (No_NRL r)).
  - intros q q1 q2 a1 a2 T1 T2.
    destruct T1. destruct T2. subst.
    auto.
  - intro q.
    induction q.
    * constructor 1. auto.
    * econstructor 2. eassumption. simpl. eauto.
  -
    intros q r1. induction r1; intro r2.
    * destruct r2.
      ++ subst. f_equal. apply proof_irrelevance.
      ++ exfalso.
         subst.
         pose (Hyp := proj_run_actions_correct _ _ r2).
         apply InfiniteChainLTS_monotone in Hyp.
         inversion t. subst.
         eapply PeanoNat.Nat.nle_succ_diag_l.
         eauto.
    * destruct r2.
      ++ exfalso. subst.
         inversion t. subst.
         pose (Hyp := proj_run_actions_correct _ _ r1).
         apply InfiniteChainLTS_monotone in Hyp.
         eapply PeanoNat.Nat.nle_succ_diag_l.
         eauto.
      ++ inversion t. inversion t0. subst.
         injection H1 as H1.
         subst.
         f_equal.
         apply IHr1.
         apply proof_irrelevance.
  - intros x1 x2.
    inner_contradiction.
Defined.

(** Thus, the two LTSs represent the same [CodeMap] but are
 not isomorphic: **)
Example groundedness_is_needed_for_uniqueness {A B: Type} {a:A}:
  let M := SingletonLTS_tree in
  let N := InfiniteChainLTS_tree a in
  (* Both LTSs represent the same code: *)
     TreeRepresentsMap M (EmptyCode A B)
  /\ TreeRepresentsMap N (EmptyCode A B)
  (* But they are not isomorphic: *)
  /\ (M≅N -> False)
  (* and the reason is that one of them was not grounded: *)
  /\ Grounded M
  /\ (~ (Grounded N)).
Proof.
  split; [|split; [|split; [|split]]].
  - intros b w; split; intro Hyp.
    * inversion Hyp.
    * destruct Hyp as [? [? ?]].
      simpl in H0.
      inner_contradiction.
  - intros b w; split; intro Hyp.
    * inversion Hyp.
    * destruct Hyp as [? [? ?]].
      simpl in H0.
      inner_contradiction.
  - intros Iso.
    destruct Iso as [Iso].
    eapply (s0 _) in r; revgoals. {
      simpl.
      eauto.
    }
    destruct r as [? [Contr ?]].
    destruct Contr.
  - apply SingletonLTS_is_grounded.
  - apply InfiniteChainLTS_is_not_grounded.
Qed.


(** ** Existence **)
(** this definition is so complicated such that
    we can extract the witnessing b on the one hand
   and such that every w appears at most once on the other hand.
 **)
Definition PrefixStates {A B: Type} (f: B -> option (list A))
  := sum { w: list A & {b: B | f b = Some w} }
         { w: list A | w = [] \/ exists b: B, below_code w (f b) }.

Definition proj_prefixstate {A B: Type} {f: B -> option (list A)}:
  PrefixStates f -> list A.
Proof.
  intro x.
  destruct x.
  - apply (projT1 s).
  - apply (proj1_sig s).
Defined.


(** As usual, we disregard the prop when reasoning about equality.
    Because of the complicated definition of [PrefixStates], we need
    both code axioms in the proof. **)
Lemma ps_equal_helper {A B: Type} {f: Code A B} (w: PrefixStates f) (b: B):
  f b = Some (proj_prefixstate w) ->
  exists x: _, w = inl x.
Proof.
  intros.
  destruct w as [w|w].
  - exists w. reflexivity.
  - exfalso.
    destruct w as [w Hyp].
    destruct Hyp.
    * simpl in H.
      subst.
      apply (proj_code_ne_word f) in H.
      contradiction.
    * simpl in H.
      destruct e as [b'].
      unfold below_code in *.
      necessarily_some (f b') f_b'.
      destruct H0.
      apply H0.
      assert (b = b'). {
        apply (proj_code_prefix_free f).
        rewrite Eq_f_b'.
        rewrite H.
        constructor.
        auto.
      }
      subst.
      rewrite H in Eq_f_b'.
      inversion Eq_f_b'.
      auto.
Qed.

Lemma ps_equal {A B: Type} {f: Code A B} (w1 w2: PrefixStates f):
  proj_prefixstate w1 = proj_prefixstate w2 -> w1 = w2.
Proof.
  intros Eq.
  destruct w1 as [[p1]|[p1]] eqn: Eq_w1;
  destruct w2 as [[p2]|[p2]] eqn: Eq_w2.
  - simpl in Eq.
    subst.
    f_equal.
    f_equal.
    apply sig_proof_irrelevance.
    destruct s as [b].
    destruct s0 as [b'].
    simpl.
    apply (proj_code_prefix_free f).
    rewrite e.
    rewrite e0.
    constructor.
    apply prefix_of_reflexive.
  - exfalso.
    rewrite <- Eq_w2 in *.
    simpl in Eq.
    subst p1.
    destruct s as [b].
    destruct (ps_equal_helper _ _ e).
    subst w2.
    discriminate.
  - exfalso.
    rewrite <- Eq_w1 in *.
    simpl in Eq.
    subst p2.
    destruct s as [b].
    destruct (ps_equal_helper _ _ e).
    subst w1.
    discriminate.
  - f_equal.
    simpl in Eq.
    apply sig_proof_irrelevance.
    simpl.
    assumption.
Qed.

(* The coercion often causes unexpected behaviour / confusing statements *)
(*
Coercion proj_prefixstate : PrefixStates >-> list.
*)

Definition InitialPrefixStates {A B: Type} (f: B -> option (list A))
  : PrefixStates f.
Proof.
  unshelve eapply (inr (exist _ [] _)).
  simpl. left. reflexivity.
Defined.

Definition PrefixTreeLTS {A B: Type} (f: B -> option (list A)): LTS A
  := {|
    states := PrefixStates f;
    initial := InitialPrefixStates f;
    transition := (fun w a w' => proj_prefixstate w ++ [a] = proj_prefixstate w');
  |}.

Lemma PrefixTreeLTS_mk_state {A B: Type} (f: Code A B)
  (w: list A) (b: B):
  option_rel_lift prefix_of (Some w) (f b) ->
  exists (q: PrefixStates f), proj_prefixstate q = w.
Proof.
  intro Hyp.
  necessarily_some (f b) f_b. {
    inversion Hyp.
  }
  inversion Hyp.
  subst.
  apply prefix_of_app in H1.
  destruct H1 as [u].
  destruct (list_eq_nil_tnd u).
  - subst u.
    rewrite app_nil_r in *.
    unshelve eexists (inl (existT _ w _)). {
      simpl.
      exists b.
      subst f_b. auto.
    }
    simpl.
    reflexivity.
  - unshelve eexists (inr (exist _ w _)). {
      simpl.
      right.
      exists b.
      unfold below_code.
      rewrite Eq_f_b.
      split.
      * intro Contr. subst.
        apply app_yields_prefix in Contr.
        contradiction.
      * apply prefix_of_app.
        exists u.
        auto.
    }
    simpl.
    reflexivity.
Qed.

Lemma PrefixTreeLTS_progress {A B: Type} (f: Code A B)
  (w: states (PrefixTreeLTS f)) (b: B):
  below_code (proj_prefixstate w) (f b) -> exists (a: A), exists (w': PrefixStates f),
      (PrefixTreeLTS f |- w --a--> w').
Proof.
  intro Pref.
  unfold below_code in *.
  destruct w.
  - exfalso.
    necessarily_some (f b) f_b.
    destruct Pref.
    destruct s as [w' [b' Eq_b']].
    simpl in *.
    assert (b' = b). {
      apply (proj_code_prefix_free f).
      rewrite Eq_b'.
      rewrite Eq_f_b.
      constructor.
      auto.
    }
    subst b'.
    rewrite Eq_b' in Eq_f_b.
    inversion Eq_f_b.
    subst.
    contradiction.
  - necessarily_some (f b) f_b.
    destruct Pref as [? Pref].
    apply prefix_of_app in Pref.
    destruct Pref as [u H_u].
    destruct u.
    * exfalso. subst.
      rewrite app_nil_r in *.
      contradiction.
    * exists a.
      assert (option_rel_lift prefix_of (Some (proj_prefixstate (inr s) ++ [a])) (f b)) as Q'. {
        rewrite Eq_f_b.
        constructor.
        apply prefix_of_app.
        exists u.
        rewrite <- app_assoc.
        auto.
      }
      apply PrefixTreeLTS_mk_state in Q'.
      destruct Q' as [q'].
      exists q'.
      simpl.
      rewrite H0.
      reflexivity.
Qed.

Lemma PrefixTree_leaf {A B: Type} {f: Code A B}
  (q: states (PrefixTreeLTS f)):
  (exists b: B, f b = Some (proj_prefixstate q))
  -> Leaf q.
Proof.
  intro H.
  destruct H as [b H].
  intro H'.
  destruct H' as [a [q' T]].
  destruct q'.
  - destruct s as [w' ?].
    destruct s as [b' Eq_b].
    simpl in T.
    assert (b = b'). {
      apply (proj_code_prefix_free f).
      rewrite H.
      rewrite Eq_b.
      constructor.
      apply prefix_of_app.
      eexists.
      eauto.
    }
    subst b'.
    rewrite H in Eq_b.
    inversion Eq_b. subst.
    apply app_yields_prefix in H1.
    discriminate.
  - destruct s.
    destruct o.
    * subst.
      simpl in T.
      eapply app_cons_not_nil.
      eauto.
    * simpl in T.
      destruct e as [b'].
      necessarily_some (f b') f_b'.
      subst x.
      destruct H0.
      apply prefix_of_app in H1.
      destruct H1 as [u H1].
      rewrite <- app_assoc in H1.
      assert (b = b'). {
        eapply proj_code_prefix_free.
        rewrite Eq_f_b'.
        rewrite H.
        constructor.
        apply prefix_of_app.
        exists (a :: u).
        subst.
        auto.
      }
      subst f_b'.
      subst b'.
      rewrite Eq_f_b' in H.
      inversion H.
      symmetry in H2.
      apply app_yields_prefix in H2.
      discriminate.
Qed.


Definition LabelPrefixTreeLTS {A B: Type} {f: Code A B}:
  NonRootLeaves (PrefixTreeLTS f) -> B.
Proof.
  intro l.
  destruct l as [l [IsLeaf NotInitial]].
  pose (q := l).
  destruct l.
  - destruct s.
    destruct s as [b].
    exact b.
  - exfalso.
    destruct s as [w Hyp].
    destruct Hyp.
    * apply NotInitial.
      simpl.
      subst w.
      apply ps_equal.
      simpl.
      reflexivity.
    * apply IsLeaf.
      clear IsLeaf.
      clear NotInitial.
      destruct e as [b ?].
      simpl in *.
      assert (below_code w (f b)) as Hyp by assumption.
      assert (w = proj_prefixstate q). {
        subst q.
        simpl.
        auto.
      }
      rewrite H in Hyp.
      apply PrefixTreeLTS_progress in Hyp.
      destruct Hyp as [a [w' Trans]].
      exists a. exists w'.
      inversion Trans.
      auto.
Defined.


Lemma LabelPrefixTree_correct {A B: Type} {f: Code A B}
  {q: NonRootLeaves (PrefixTreeLTS f)}:
  f (LabelPrefixTreeLTS q) = Some (proj_prefixstate (proj1_sig q)).
Proof.
  destruct q.
  destruct a.
  destruct x.
  * simpl.
    case_match.
    simpl.
    case_match.
    auto.
  * simpl.
    inner_contradiction.
Qed.

Definition PrefixStates_closed_under_prefix {A B: Type} {f: CodeMap A B}
  (w: list A) {delta: list A} (q: PrefixStates f):
  w ++ delta = (proj_prefixstate q)
  -> {qw: PrefixStates f| proj_prefixstate qw = w}.
Proof.
  intro Pref.
  destruct delta as [|a delta].
  - eapply exist.
    rewrite app_nil_r in Pref.
    symmetry.
    apply Pref.
  - unshelve eapply exist.
    * apply inr.
      eapply (exist _ w).
      right.
      destruct q.
      + destruct s.
        destruct s as [b ?].
        simpl in Pref.
        exists b.
        rewrite e.
        simpl.
        split.
        intro. subst.
        apply app_yields_prefix in H.
        discriminate.
        apply prefix_of_app.
        exists (a::delta).
        auto.
      + destruct s as [w'].
        destruct o. {
          exfalso.
          subst.
          simpl in *.
          eapply app_cons_not_nil.
          eauto.
        }
        destruct e as [b].
        exists b.
        simpl in Pref.
        apply below_code_app in b0.
        autodestruct.
        apply below_code_app.
        subst w'.
        repeat rewrite <- app_assoc in *.
        simpl in *.
        eexists.
        eexists.
        eauto.
    * simpl.
      auto.
Qed.

Proposition PrefixTree_gtrans {A B: Type} {f: Code A B}
    {q q': states (PrefixTreeLTS f)} (w: list A):
  proj_prefixstate q ++ w = proj_prefixstate q'
        <-> (q == w ==> q').
Proof.
  split.
  - revert q q'. induction w; intros q q' H.
    * rewrite app_nil_r in *.
      replace q' with q.
      constructor.
      apply ps_equal.
      auto.
    * pose (Lem := @PrefixStates_closed_under_prefix _ _ f (proj_prefixstate q ++ [a]) w q').
      rewrite <- app_assoc in Lem.
      simpl in Lem.
      destruct (Lem H) as [qw Qw] eqn: Eq.
      econstructor.
      simpl.
      eauto.
      apply IHw.
      rewrite Qw.
      rewrite <- app_assoc.
      auto.
  - intro H. induction H.
    rewrite app_nil_r.
    auto.
    rewrite <- IHgtrans.
    simpl in H.
    rewrite <- H.
    rewrite <- app_assoc.
    auto.
Qed.

Proposition PrefixTree_run {A B: Type} {f: CodeMap A B}
    {q q': states (PrefixTreeLTS f)} (r: Run q q'):
  proj_prefixstate q ++ proj_run_actions r = proj_prefixstate q'.
Proof.
  induction r.
  - rewrite app_nil_r.
    subst.
    reflexivity.
  - simpl.
    rewrite app_assoc.
    rewrite IHr.
    apply t.
Qed.



Proposition PrefixTreeLoopFree {A B: Type} {f: CodeMap A B}
    {q: states (PrefixTreeLTS f)} (r: Run q q):
  RunNil q q eq_refl = r.
Proof.
  assert (proj_run_actions r = []). {
    pose (H := PrefixTree_run r).
    symmetry in H.
    apply app_yields_prefix in H.
    auto.
  }
  eassert (forall (q' q'': states (PrefixTreeLTS f)) (r': Run q' q''),
             proj_run_actions r' = [] -> exists P: _, r' = RunNil q' q'' P) as Hyp. {
    intros.
    destruct r'.
    subst.
    - exists (eq_refl).
      cbv.
      auto.
    - exfalso.
      simpl in H.
      eapply app_cons_not_nil.
      eauto.
  }
  apply Hyp in H.
  destruct H.
  subst r.
  cbv.
  f_equal.
  apply proof_irrelevance.
Qed.

Definition PrefixTreeCode {A B: Type} (f: Code A B):
  TreeShapedCode A B.
Proof.
  econstructor 1 with
    (tsc_lts := PrefixTreeLTS f)
    (tsc_label := LabelPrefixTreeLTS (f:=f)).
  - intros q q1 q2 a1 a2 Step1 Step2 H.
    subst. autosplit.
    inversion Step1.
    inversion Step2.
    rewrite H0 in H1.
    apply ps_equal.
    auto.
  - intro q.
    pose (w := rev (proj_prefixstate q)).
    assert (rev w = (proj_prefixstate q)). {
      rewrite <- rev_involutive.
      f_equal.
    }
    revert H.
    generalize q.
    pattern w.
    generalize w.
    clear w q.
    intro w.
    induction w; intros q Eq.
    * simpl in Eq.
      assert (q = initial _). {
        apply ps_equal.
        rewrite <- Eq.
        reflexivity.
      }
      subst q.
      constructor; auto.
    * simpl in Eq.
      pose (Q' := Eq).
      eapply PrefixStates_closed_under_prefix in Q'.
      destruct Q' as [q'].
      econstructor 2.
      apply (IHw q').
      auto.
      simpl.
      rewrite e.
      rewrite <-Eq.
      reflexivity.
  - intros q r1.
    induction r1; intro r2.
    * subst. apply PrefixTreeLoopFree.
    * destruct r2.
      + exfalso.
        simpl in t.
        rewrite <- (PrefixTree_run  r1) in t.
        rewrite <- app_assoc in *.
        symmetry in t.
        subst.
        apply app_yields_prefix in t.
        eapply app_cons_not_nil.
        eauto.
      + assert (a0 = a /\ q' = q'0). {
          simpl in t.
          simpl in t0.
          rewrite <- t in t0.
          apply app_inj_tail in t0.
          autodestruct.
          subst.
          autosplit.
          apply ps_equal.
          auto.
        }
        destruct H.
        subst a0. subst q'0.
        f_equal.
        apply IHr1.
        apply proof_irrelevance.
  - intros l1 l2 Eq.
    apply sig_proof_irrelevance.
    apply ps_equal.
    assert (forall (T: Type) (x y: T), Some x = Some y -> x = y) as SomeInjective. {
      intros.
      congruence.
    }
    apply SomeInjective.
    rewrite <-LabelPrefixTree_correct.
    rewrite <-LabelPrefixTree_correct.
    rewrite Eq.
    reflexivity.
Defined.

(** With the entire tree defined, we can now show that it indeed implements
    the original code map. (We have proven uniqueness already in
    [MapDefinesTreeUniquely].) **)
Theorem MapToTree {A B: Type} {f: Code A B} :
  TreeRepresentsMap (PrefixTreeCode f) f.
Proof.
  split.
  - intro H.
    assert (option_rel_lift prefix_of (Some w) (f b)) as Q. {
      rewrite H.
      constructor.
      apply prefix_of_reflexive.
    }
    apply (PrefixTreeLTS_mk_state f w b) in Q.
    destruct Q as [q Q].
    sig_exists q.
    split.
    * apply PrefixTree_leaf.
      exists b.
      subst.
      auto.
    * subst w.
      intro Contr. subst q.
      simpl in *.
      apply (proj_code_ne_word f) in H.
      auto.
    * simpl.
      split.
      + subst.
        apply PrefixTree_gtrans.
        simpl.
        auto.
      + simpl.
        case_match.
        case_match.
        case_match.
        subst.
        simpl in H.
        rewrite <- e in H.
        apply (proj_code_prefix_free f).
        rewrite H.
        rewrite e.
        constructor.
        apply prefix_of_reflexive.
        simpl.
        exfalso.
        destruct s.
        destruct o.
        *** subst.
            simpl in H.
            eapply (proj_code_ne_word f).
            eauto.
        *** subst.
            simpl in H.
            destruct e as [b' Eq_b'].
            necessarily_some (f b') f_b'.
            simpl in *.
            destruct Eq_b'.
            subst.
            assert (b = b'). {
              apply (proj_code_prefix_free f b b').
              rewrite Eq_f_b'.
              rewrite H.
              constructor.
              auto.
            }
            subst.
            rewrite H in Eq_f_b'.
            inversion Eq_f_b'.
            subst. apply H0.
            auto.
  - intro H.
    destruct H as [q [? ?]].
    subst b.
    simpl.
    rewrite LabelPrefixTree_correct.
    apply exists_run in H.
    destruct H as [r H].
    pose (T := PrefixTree_run r).
    f_equal.
    subst w.
    simpl in T.
    auto.
Qed.

